Critical exponents from five-loop scalar theory renormalization near six-dimensions

We present five-loop results for the renormalization of various models with a cubic interaction (in ${d = 6 - 2 \varepsilon}$ dimensions). For the scalar model and its ${O(n)}$-symmetric extension we provide renormalization constants, anomalous dimensions and critical exponents. We discuss in detail the method of calculation, and provide all counterterms up to five loops. This allows one to consider generalizations of the ${\varphi^3}$ theory to other symmetries.

==> anc/KRp2pt1l <==
{{"e11|e|", graph[{0, 1}, {{0, 1}, {0, 1}}], 1/2, -(MM/ep) - QQ/(6*ep)}}


==> anc/KRp2pt2l <==
{{"e12|23|3|e|", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 2}, {1, 3}, {2, 3}}], 
  1/2, (1/(2*ep^2) - 1/(2*ep))*MM + (1/(12*ep^2) - 1/(18*ep))*QQ}, 
 {"e12|e3|33||", graph[{0, 1}, {{0, 1}, {0, 2}, {1, 3}, {2, 3}, {2, 3}}], 
  1/2, (1/(8*ep^2) + 1/(48*ep))*MM + (-1/(72*ep^2) + 11/(432*ep))*QQ}}


==> anc/KRp2pt3l <==
{{"e12|34|34|5|5|e|", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, {1, 5}, {2, 4}, 
    {2, 5}, {3, 4}, {3, 5}}], 1/4, (1/(3*ep^2) - 7/(12*ep))*MM + 
   QQ*(1/(18*ep^2) + (-7/72 + z3/18)/ep)}, {"e12|33|44|5|5|e|", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, {1, 5}, {2, 4}, {2, 4}, {3, 5}, 
    {3, 5}}], 1/8, (1/(27*ep^3) - 2/(81*ep^2) - 1/(18*ep))*MM + 
   (-1/(648*ep^3) + 11/(3888*ep^2) - 23/(23328*ep))*QQ}, 
 {"e12|23|4|45|5|e|", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, {1, 5}, {2, 3}, 
    {2, 4}, {3, 5}, {4, 5}}], 1/2, (-1/(6*ep^3) + 1/(4*ep^2) - 3/(16*ep))*
    MM + (-1/(36*ep^3) + 7/(216*ep^2) - 71/(2592*ep))*QQ}, 
 {"e12|34|35|4|5|e|", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 2}, {1, 4}, {2, 5}, 
    {3, 4}, {3, 5}, {4, 5}}], 1, (-1/(72*ep^3) + 5/(216*ep^2) - 7/(2592*ep))*
    QQ + MM*(-1/(12*ep^3) + 1/(6*ep^2) + (-19/144 - z3/6)/ep)}, 
 {"e12|23|4|e5|55||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 2}, {1, 4}, {2, 3}, 
    {3, 5}, {4, 5}, {4, 5}}], 1, 
  (-1/(36*ep^3) - 5/(108*ep^2) + 355/(2592*ep))*MM + 
   (1/(144*ep^3) - 11/(864*ep^2) + 1/(162*ep))*QQ}, 
 {"e12|34|35|e|55||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 2}, {1, 3}, {2, 4}, 
    {3, 5}, {4, 5}, {4, 5}}], 1/4, (1/(36*ep^3) - 5/(216*ep^2) + 25/(324*ep))*
    MM + (1/(216*ep^3) - 1/(72*ep^2) + 103/(7776*ep))*QQ}, 
 {"e12|e3|45|45|5||", graph[{0, 1}, {{0, 1}, {0, 2}, {1, 3}, {2, 4}, {2, 5}, 
    {3, 4}, {3, 5}, {4, 5}}], 1/2, 
  (1/(216*ep^3) - 19/(1296*ep^2) + 121/(7776*ep))*QQ + 
   MM*(-1/(24*ep^3) + 5/(48*ep^2) + (-11/288 + z3/6)/ep)}, 
 {"e12|e3|44|55|5||", graph[{0, 1}, {{0, 1}, {0, 2}, {1, 3}, {2, 4}, {2, 4}, 
    {3, 5}, {3, 5}, {4, 5}}], 1/4, (1/(27*ep^3) - 2/(81*ep^2) - 1/(18*ep))*
    MM + (-1/(648*ep^3) + 11/(3888*ep^2) + 13/(23328*ep))*QQ}, 
 {"e12|e3|34|5|55||", graph[{0, 1}, {{0, 1}, {0, 2}, {1, 3}, {2, 3}, {2, 4}, 
    {3, 5}, {4, 5}, {4, 5}}], 1/2, (-1/(36*ep^3) + 1/(27*ep^2) - 17/(162*ep))*
    MM + (-1/(1296*ep^3) + 11/(2592*ep^2) - 103/(11664*ep))*QQ}}


==> anc/KRp2pt4l <==
{{"e12|33|45|4|6|77|e7||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, {1, 5}, 
    {2, 4}, {2, 6}, {3, 7}, {3, 7}, {4, 7}, {5, 6}, {5, 6}}], 1/4, 
  (-1/(192*ep^4) + 1/(96*ep^3) - 1/(2304*ep^2) - 317/(10368*ep))*MM + 
   (1/(1728*ep^4) - 1/(576*ep^3) + 109/(62208*ep^2) - 79/(93312*ep))*QQ}, 
 {"e12|34|35|6|56|7|7|e|", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, {1, 5}, 
    {2, 4}, {2, 6}, {3, 6}, {3, 7}, {4, 7}, {5, 6}, {5, 7}}], 1, 
  QQ*((-1/72 + z3/24)/ep^2 + (49/1296 - (5*z3)/216 - z4/48)/ep) + 
   MM*((-1/12 + z3/4)/ep^2 + (41/108 + z3/9 - z4/8 - (5*z5)/6)/ep)}, 
 {"e12|33|45|6|56|7|7|e|", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, {1, 5}, 
    {2, 4}, {2, 6}, {3, 6}, {3, 7}, {4, 6}, {5, 7}, {5, 7}}], 1, 
  (-5/(3456*ep^4) + 31/(10368*ep^3) + 73/(124416*ep^2) - 1105/(373248*ep))*
    QQ + MM*(5/(1152*ep^4) + 1/(432*ep^3) + (-581/41472 - z3/144)/ep^2 + 
     (-1301/31104 + (65*z3)/864 - z4/96)/ep)}, 
 {"e12|34|56|56|57||7|e|", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, {1, 5}, 
    {2, 4}, {2, 6}, {3, 5}, {3, 7}, {4, 7}, {5, 6}, {6, 7}}], 1/2, 
  QQ*((-1/72 + z3/24)/ep^2 + (29/648 - (5*z3)/216 - z4/48)/ep) + 
   MM*((-1/12 + z3/4)/ep^2 + (73/216 - (49*z3)/72 - z4/8 + (5*z5)/24)/ep)}, 
 {"e12|34|56|45|7|6|7|e|", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, {1, 5}, 
    {2, 4}, {2, 6}, {3, 5}, {3, 7}, {4, 6}, {5, 7}, {6, 7}}], 1/2, 
  QQ*(1/(288*ep^4) - 5/(864*ep^3) - 1/(81*ep^2) + (341/15552 - z3/48)/ep) + 
   MM*(1/(48*ep^4) - 1/(24*ep^3) + (-13/288 + z3/24)/ep^2 + 
     (71/1728 - (49*z3)/72 + z4/16 + (5*z5)/6)/ep)}, 
 {"e12|34|35|6|67|67||e|", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, {1, 5}, 
    {2, 4}, {2, 6}, {3, 5}, {3, 6}, {4, 7}, {5, 7}, {6, 7}}], 1/2, 
  QQ*(1/(24*ep^2) + (-13/108 - z3/36 + (5*z5)/36)/ep) + 
   MM*(1/(4*ep^2) + (-79/72 - (7*z3)/12 + (5*z5)/4)/ep)}, 
 {"e12|34|35|6|57|7|e7||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, {1, 5}, 
    {2, 4}, {2, 5}, {3, 6}, {3, 7}, {4, 6}, {5, 7}, {6, 7}}], 1, 
  QQ*(-1/(144*ep^3) + (5/144 - z3/36)/ep^2 + (-1/18 + (5*z3)/108)/ep) + 
   MM*(-1/(24*ep^3) + (5/24 - z3/8)/ep^2 + 
     (-59/216 + (67*z3)/144 + z4/16 - (5*z5)/12)/ep)}, 
 {"e12|33|45|6|67|67||e|", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, {1, 5}, 
    {2, 4}, {2, 5}, {3, 6}, {3, 6}, {4, 7}, {5, 7}, {6, 7}}], 1/2, 
  MM*(-11/(576*ep^3) + (-7/1728 - (5*z3)/144)/ep^2 + 
     (4145/20736 - (5*z3)/864 - (5*z4)/96)/ep) + 
   QQ*(7/(1728*ep^3) + (-1/96 + z3/432)/ep^2 + (221/20736 - z3/96 + z4/288)/
      ep)}, {"e12|34|35|6|67|77|e||", graph[{0, 1}, 
   {{0, 2}, {0, 3}, {1, 4}, {1, 5}, {2, 4}, {2, 5}, {3, 4}, {3, 6}, {5, 7}, 
    {6, 7}, {6, 7}}], 1/2, QQ*(1/(432*ep^3) + (-1/96 + z3/432)/ep^2 + 
     (127/7776 - z3/96 + z4/288)/ep) + 
   MM*(1/(72*ep^3) + (-2/27 + (5*z3)/144)/ep^2 + 
     (41/648 - (67*z3)/864 + (5*z4)/96)/ep)}, 
 {"e12|33|45|6|57|7|e7||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, {1, 5}, 
    {2, 4}, {2, 4}, {3, 6}, {3, 7}, {5, 6}, {5, 7}, {6, 7}}], 1/4, 
  QQ*(1/(1728*ep^4) - 53/(31104*ep^3) + 299/(186624*ep^2) + 
     (-275/373248 + z3/864)/ep) + MM*(-1/(72*ep^4) + 79/(2592*ep^3) + 
     (-1/288 + z3/144)/ep^2 + (-2149/93312 - (41*z3)/864 + z4/96)/ep)}, 
 {"e12|33|44|5|6|e7|77||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, {1, 5}, 
    {2, 4}, {2, 4}, {3, 6}, {3, 6}, {5, 7}, {5, 7}, {6, 7}}], 1/8, 
  QQ*(-1/(5184*ep^4) + 11/(31104*ep^3) - 11/(186624*ep^2) + 
     (119/1119744 - z3/2592)/ep) + MM*(13/(1728*ep^4) - 67/(10368*ep^3) - 
     199/(20736*ep^2) + (-335/41472 + (13*z3)/864)/ep)}, 
 {"e12|33|45|6|67|77|e||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, {1, 5}, 
    {2, 4}, {2, 4}, {3, 5}, {3, 6}, {5, 7}, {6, 7}, {6, 7}}], 1/4, 
  (-7/(3456*ep^4) - 7/(7776*ep^3) + 293/(373248*ep^2) + 25/(1458*ep))*MM + 
   (-1/(10368*ep^4) + 11/(23328*ep^3) - 821/(1119744*ep^2) + 109/(839808*ep))*
    QQ}, {"e12|23|4|56|56|7|7|e|", graph[{0, 1}, 
   {{0, 2}, {0, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 6}, {3, 7}, {4, 6}, {4, 7}, 
    {5, 6}, {5, 7}}], 1/2, QQ*(-5/(288*ep^3) + (3/64 - z3/36)/ep^2 + 
     (-7/128 + (7*z3)/216)/ep) + MM*(-5/(48*ep^3) + (29/96 - z3/8)/ep^2 + 
     (-757/1728 + (31*z3)/144 + z4/16)/ep)}, {"e12|23|4|55|66|7|7|e|", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 6}, {3, 7}, 
    {4, 6}, {4, 6}, {5, 7}, {5, 7}}], 1/4, 
  (1/(1296*ep^4) - 11/(7776*ep^3) + 5/(46656*ep^2) + 77/(139968*ep))*QQ + 
   MM*(-11/(864*ep^4) + 7/(1728*ep^3) + 707/(31104*ep^2) + 
     (1583/62208 - (5*z3)/144)/ep)}, {"e12|23|4|45|6|67|7|e|", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 6}, {3, 7}, 
    {4, 5}, {4, 6}, {5, 7}, {6, 7}}], 1/2, 
  (1/(24*ep^4) - 3/(32*ep^3) + 11/(64*ep^2) - 23/(128*ep))*MM + 
   (1/(144*ep^4) - 23/(1728*ep^3) + 269/(10368*ep^2) - 1379/(62208*ep))*QQ}, 
 {"e12|23|4|56|57|6|7|e|", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, {1, 5}, 
    {2, 3}, {2, 4}, {3, 6}, {4, 7}, {5, 6}, {5, 7}, {6, 7}}], 2, 
  QQ*(1/(192*ep^4) - 11/(1152*ep^3) - 25/(6912*ep^2) + 
     (487/41472 - z3/144)/ep) + MM*(1/(32*ep^4) - 13/(192*ep^3) + 
     (1/1152 + z3/48)/ep^2 + (769/6912 - (35*z3)/288 + z4/32)/ep)}, 
 {"e12|23|4|45|6|e7|77||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, {1, 5}, 
    {2, 3}, {2, 4}, {3, 6}, {4, 6}, {5, 7}, {5, 7}, {6, 7}}], 1, 
  (1/(1152*ep^4) + 31/(1728*ep^3) - 1985/(41472*ep^2) + 1325/(20736*ep))*MM + 
   (-7/(3456*ep^4) + 7/(1296*ep^3) - 985/(124416*ep^2) + 1301/(186624*ep))*
    QQ}, {"e12|23|4|55|67|6|7|e|", graph[{0, 1}, 
   {{0, 2}, {0, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {3, 6}, {4, 5}, {5, 7}, 
    {6, 7}, {6, 7}}], 1/2, 
  QQ*(-5/(1728*ep^4) + 47/(10368*ep^3) + 115/(62208*ep^2) + 
     (-1847/373248 + z3/288)/ep) + MM*(5/(576*ep^4) + 61/(3456*ep^3) - 
     533/(20736*ep^2) + (-9559/124416 + (7*z3)/96)/ep)}, 
 {"e12|23|4|56|57|e|77||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, {1, 5}, 
    {2, 3}, {2, 4}, {3, 5}, {4, 6}, {5, 7}, {6, 7}, {6, 7}}], 1/2, 
  (-1/(96*ep^4) + 29/(1728*ep^3) - 253/(10368*ep^2) + 4871/(62208*ep))*MM + 
   (-1/(576*ep^4) + 53/(10368*ep^3) - 83/(20736*ep^2) + 491/(373248*ep))*QQ}, 
 {"e12|34|56|e7|56|7|7||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 2}, {1, 4}, 
    {2, 5}, {3, 6}, {3, 7}, {4, 6}, {4, 7}, {5, 6}, {5, 7}}], 1/2, 
  QQ*(-1/(96*ep^3) + (11/192 - z3/24)/ep^2 + 
     (-833/10368 + (11*z3)/216 + z4/48)/ep) + 
   MM*(-1/(16*ep^3) + (35/96 - z3/4)/ep^2 + 
     (-1049/1728 + (61*z3)/72 + z4/8 - (5*z5)/6)/ep)}, 
 {"e12|33|45|4|6|e7|77||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 2}, {1, 4}, 
    {2, 5}, {3, 6}, {3, 6}, {4, 7}, {4, 7}, {5, 6}, {5, 7}}], 1/4, 
  (-1/(192*ep^4) + 1/(96*ep^3) - 1/(2304*ep^2) - 317/(10368*ep))*MM + 
   (1/(1728*ep^4) - 1/(576*ep^3) + 109/(62208*ep^2) - 13/(23328*ep))*QQ}, 
 {"e12|33|45|6|e6|77|7||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 2}, {1, 4}, 
    {2, 5}, {3, 6}, {3, 6}, {4, 6}, {4, 7}, {5, 7}, {5, 7}}], 1/2, 
  (-5/(3456*ep^4) + 37/(5184*ep^3) - 323/(124416*ep^2) - 653/(20736*ep))*MM + 
   (5/(10368*ep^4) - 5/(3456*ep^3) + 335/(373248*ep^2) + 467/(1119744*ep))*
    QQ}, {"e12|33|45|6|e7|67|7||", graph[{0, 1}, 
   {{0, 2}, {0, 3}, {1, 2}, {1, 4}, {2, 5}, {3, 5}, {3, 6}, {4, 7}, {4, 7}, 
    {5, 6}, {6, 7}}], 1, (-5/(3456*ep^4) + 31/(10368*ep^3) + 
     73/(124416*ep^2) - 1753/(373248*ep))*QQ + 
   MM*(5/(1152*ep^4) + 1/(432*ep^3) + (-581/41472 - z3/144)/ep^2 + 
     (-1301/31104 + (65*z3)/864 - z4/96)/ep)}, 
 {"e12|34|35|6|e7|67|7||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 2}, {1, 4}, 
    {2, 5}, {3, 5}, {3, 6}, {4, 6}, {4, 7}, {5, 7}, {6, 7}}], 2, 
  QQ*(1/(576*ep^4) - 19/(3456*ep^3) + 151/(20736*ep^2) + 
     (-409/124416 + z3/288)/ep) + MM*(1/(96*ep^4) - 7/(192*ep^3) + 
     (73/1152 + z3/48)/ep^2 + (-833/6912 - (119*z3)/288 + z4/32 + (5*z5)/12)/
      ep)}, {"e12|34|35|6|e6|77|7||", graph[{0, 1}, 
   {{0, 2}, {0, 3}, {1, 2}, {1, 4}, {2, 5}, {3, 5}, {3, 6}, {4, 5}, {4, 7}, 
    {6, 7}, {6, 7}}], 1/2, 
  QQ*(-1/(1728*ep^4) + 31/(10368*ep^3) - 571/(62208*ep^2) + 
     (3917/373248 - z3/288)/ep) + MM*(-1/(288*ep^4) + 11/(576*ep^3) + 
     (-101/3456 - z3/144)/ep^2 + (8431/62208 - (61*z3)/864 - z4/96)/ep)}, 
 {"e12|34|56|e5|67|7|7||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 2}, {1, 4}, 
    {2, 5}, {3, 4}, {3, 6}, {4, 7}, {5, 6}, {5, 7}, {6, 7}}], 1, 
  QQ*(1/(576*ep^4) - 19/(3456*ep^3) - 65/(20736*ep^2) + 
     (3335/124416 - (7*z3)/288)/ep) + 
   MM*(1/(96*ep^4) - 7/(192*ep^3) + (1/1152 + z3/48)/ep^2 + 
     (919/6912 + (37*z3)/288 + z4/32 - (5*z5)/12)/ep)}, 
 {"e12|34|56|e5|77|6|7||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 2}, {1, 4}, 
    {2, 5}, {3, 4}, {3, 6}, {4, 6}, {5, 7}, {5, 7}, {6, 7}}], 1/2, 
  QQ*(-1/(864*ep^4) + 7/(2592*ep^3) + 43/(15552*ep^2) + 
     (-337/31104 + z3/144)/ep) + MM*(-1/(144*ep^4) + 1/(864*ep^3) + 
     (235/5184 - z3/24)/ep^2 + (629/31104 + (11*z3)/144 - z4/16)/ep)}, 
 {"e12|34|35|6|e5|7|77||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 2}, {1, 4}, 
    {2, 5}, {3, 4}, {3, 5}, {4, 6}, {5, 7}, {6, 7}, {6, 7}}], 1, 
  (-1/(1728*ep^4) + 31/(10368*ep^3) - 463/(62208*ep^2) + 2153/(373248*ep))*
    QQ + MM*(-1/(288*ep^4) + 11/(576*ep^3) + (-25/384 + z3/36)/ep^2 + 
     (4063/62208 - (11*z3)/216 + z4/24)/ep)}, 
 {"e12|23|4|e5|67|67|7||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 2}, {1, 4}, 
    {2, 3}, {3, 5}, {4, 6}, {4, 7}, {5, 6}, {5, 7}, {6, 7}}], 1, 
  (-1/(432*ep^4) + 19/(2592*ep^3) - 65/(7776*ep^2) + 361/(93312*ep))*QQ + 
   MM*(7/(576*ep^4) - 53/(3456*ep^3) + (-1025/20736 - z3/48)/ep^2 + 
     (11167/124416 + (5*z3)/72 - z4/32)/ep)}, 
 {"e12|23|4|e5|66|77|7||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 2}, {1, 4}, 
    {2, 3}, {3, 5}, {4, 6}, {4, 6}, {5, 7}, {5, 7}, {6, 7}}], 1/2, 
  (1/(1296*ep^4) - 11/(7776*ep^3) - 1/(11664*ep^2) + 91/(279936*ep))*QQ + 
   MM*(-11/(864*ep^4) + 7/(1728*ep^3) + 707/(31104*ep^2) + 
     (1583/62208 - (5*z3)/144)/ep)}, {"e12|23|4|e5|56|7|77||", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 2}, {1, 4}, {2, 3}, {3, 5}, {4, 5}, 
    {4, 6}, {5, 7}, {6, 7}, {6, 7}}], 1, 
  (19/(1728*ep^4) - 91/(5184*ep^3) + 1813/(62208*ep^2) - 1411/(62208*ep))*
    MM + (1/(2592*ep^4) - 11/(5184*ep^3) + 421/(93312*ep^2) - 
     689/(279936*ep))*QQ}, {"e12|34|35|e|67|67|7||", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 2}, {1, 3}, {2, 4}, {3, 5}, {4, 6}, 
    {4, 7}, {5, 6}, {5, 7}, {6, 7}}], 1/4, 
  QQ*(-1/(864*ep^4) + 5/(864*ep^3) - 179/(15552*ep^2) + 
     (239/31104 + z3/144)/ep) + MM*(-1/(144*ep^4) + 17/(864*ep^3) - 
     91/(5184*ep^2) + (-655/31104 + z3/6)/ep)}, 
 {"e12|34|35|e|66|77|7||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 2}, {1, 3}, 
    {2, 4}, {3, 5}, {4, 6}, {4, 6}, {5, 7}, {5, 7}, {6, 7}}], 1/8, 
  MM*(1/(432*ep^4) + 5/(1296*ep^3) - 41/(3888*ep^2) + (-7/2592 - z3/72)/ep) + 
   QQ*(1/(2592*ep^4) - 1/(864*ep^3) + 1/(23328*ep^2) + 
     (377/139968 - z3/432)/ep)}, {"e12|34|35|e|56|7|77||", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 2}, {1, 3}, {2, 4}, {3, 5}, {4, 5}, 
    {4, 6}, {5, 7}, {6, 7}, {6, 7}}], 1/4, 
  (1/(864*ep^4) - 83/(5184*ep^3) + 1363/(31104*ep^2) - 7679/(62208*ep))*MM + 
   (1/(5184*ep^4) - 17/(10368*ep^3) + 1147/(186624*ep^2) - 9445/(1119744*ep))*
    QQ}, {"e12|e3|45|67|67|67|||", graph[{0, 1}, 
   {{0, 1}, {0, 2}, {1, 3}, {2, 4}, {2, 5}, {3, 6}, {3, 7}, {4, 6}, {4, 7}, 
    {5, 6}, {5, 7}}], 1/4, MM*(-1/(32*ep^3) + (5/48 + z3/16)/ep^2 + 
     (523/3456 + (7*z3)/96 - z4/32)/ep) + 
   QQ*(1/(288*ep^3) + (-1/54 + z3/144)/ep^2 + 
     (937/31104 - (13*z3)/864 - z4/288)/ep)}, 
 {"e12|e3|45|67|66|77|||", graph[{0, 1}, {{0, 1}, {0, 2}, {1, 3}, {2, 4}, 
    {2, 5}, {3, 6}, {3, 7}, {4, 6}, {4, 6}, {5, 7}, {5, 7}}], 1/8, 
  (-1/(192*ep^4) + 13/(1152*ep^3) + 1/(256*ep^2) - 1139/(373248*ep))*MM + 
   (-1/(15552*ep^4) + 11/(31104*ep^3) - 481/(559872*ep^2) + 
     4433/(3359232*ep))*QQ}, {"e12|e3|45|67|56|7|7||", 
  graph[{0, 1}, {{0, 1}, {0, 2}, {1, 3}, {2, 4}, {2, 5}, {3, 6}, {3, 7}, 
    {4, 5}, {4, 6}, {5, 7}, {6, 7}}], 1/2, 
  QQ*(-1/(864*ep^4) + 47/(10368*ep^3) - 277/(31104*ep^2) + 
     (223/13824 - z3/96)/ep) + MM*(1/(96*ep^4) - 13/(384*ep^3) + 
     (55/1152 - z3/24)/ep^2 + (-3377/41472 + (73*z3)/288 - z4/16)/ep)}, 
 {"e12|e3|45|46|7|67|7||", graph[{0, 1}, {{0, 1}, {0, 2}, {1, 3}, {2, 4}, 
    {2, 5}, {3, 4}, {3, 6}, {4, 7}, {5, 6}, {5, 7}, {6, 7}}], 1, 
  QQ*(-1/(1728*ep^4) + 7/(2592*ep^3) - 241/(62208*ep^2) + 
     (-125/62208 + z3/144)/ep) + MM*(1/(192*ep^4) - 1/(48*ep^3) + 
     (115/2304 + z3/24)/ep^2 + (-2093/20736 - (7*z3)/36 - z4/16 + (5*z5)/12)/
      ep)}, {"e12|e3|45|46|5|7|77||", graph[{0, 1}, 
   {{0, 1}, {0, 2}, {1, 3}, {2, 4}, {2, 5}, {3, 4}, {3, 6}, {4, 5}, {5, 7}, 
    {6, 7}, {6, 7}}], 1, 
  (1/(3456*ep^4) - 23/(15552*ep^3) + 391/(124416*ep^2) - 1799/(559872*ep))*
    QQ + MM*(7/(1152*ep^4) - 13/(3456*ep^3) + (-1523/41472 + z3/144)/ep^2 + 
     (197/4608 - (41*z3)/864 + z4/96)/ep)}, {"e12|e3|45|45|6|7|77||", 
  graph[{0, 1}, {{0, 1}, {0, 2}, {1, 3}, {2, 4}, {2, 5}, {3, 4}, {3, 5}, 
    {4, 6}, {5, 7}, {6, 7}, {6, 7}}], 1/4, 
  QQ*(1/(5184*ep^4) - 5/(3888*ep^3) + 661/(186624*ep^2) + 
     (-1973/559872 - z3/432)/ep) + MM*(-1/(576*ep^4) - 1/(144*ep^3) + 
     (7/256 - z3/36)/ep^2 + (-7349/62208 + (37*z3)/432 - z4/24)/ep)}, 
 {"e12|e3|44|56|7|67|7||", graph[{0, 1}, {{0, 1}, {0, 2}, {1, 3}, {2, 4}, 
    {2, 4}, {3, 5}, {3, 6}, {4, 7}, {5, 6}, {5, 7}, {6, 7}}], 1/2, 
  QQ*(1/(1728*ep^4) - 53/(31104*ep^3) + 227/(186624*ep^2) + 
     (133/373248 + z3/864)/ep) + MM*(-1/(72*ep^4) + 79/(2592*ep^3) + 
     (-1/288 + z3/144)/ep^2 + (-2149/93312 - (41*z3)/864 + z4/96)/ep)}, 
 {"e12|e3|44|56|5|7|77||", graph[{0, 1}, {{0, 1}, {0, 2}, {1, 3}, {2, 4}, 
    {2, 4}, {3, 5}, {3, 6}, {4, 5}, {5, 7}, {6, 7}, {6, 7}}], 1/2, 
  (-7/(3456*ep^4) - 7/(7776*ep^3) + 293/(373248*ep^2) + 25/(1458*ep))*MM + 
   (-1/(10368*ep^4) + 11/(23328*ep^3) - 749/(1119744*ep^2) - 233/(839808*ep))*
    QQ}, {"e12|e3|44|55|6|7|77||", graph[{0, 1}, 
   {{0, 1}, {0, 2}, {1, 3}, {2, 4}, {2, 4}, {3, 5}, {3, 5}, {4, 6}, {5, 7}, 
    {6, 7}, {6, 7}}], 1/8, 
  QQ*(-1/(5184*ep^4) + 11/(31104*ep^3) + 13/(186624*ep^2) + 
     (-1/1119744 - z3/2592)/ep) + MM*(13/(1728*ep^4) - 67/(10368*ep^3) - 
     199/(20736*ep^2) + (-335/41472 + (13*z3)/864)/ep)}, 
 {"e12|e3|34|5|67|67|7||", graph[{0, 1}, {{0, 1}, {0, 2}, {1, 3}, {2, 3}, 
    {2, 4}, {3, 5}, {4, 6}, {4, 7}, {5, 6}, {5, 7}, {6, 7}}], 1/2, 
  QQ*(1/(5184*ep^4) - 5/(3456*ep^3) + 907/(186624*ep^2) + 
     (-9653/1119744 - z3/864)/ep) + MM*(1/(144*ep^4) - 29/(864*ep^3) + 
     (47/648 - z3/16)/ep^2 + (-3253/31104 + z3/288 + z4/32)/ep)}, 
 {"e12|e3|34|5|66|77|7||", graph[{0, 1}, {{0, 1}, {0, 2}, {1, 3}, {2, 3}, 
    {2, 4}, {3, 5}, {4, 6}, {4, 6}, {5, 7}, {5, 7}, {6, 7}}], 1/4, 
  QQ*(-1/(15552*ep^4) + 11/(31104*ep^3) - 373/(559872*ep^2) + 
     (1589/3359232 + z3/2592)/ep) + MM*(-1/(192*ep^4) + 13/(1152*ep^3) - 
     1/(6912*ep^2) + (-9959/373248 + z3/32)/ep)}, 
 {"e12|e3|34|5|56|7|77||", graph[{0, 1}, {{0, 1}, {0, 2}, {1, 3}, {2, 3}, 
    {2, 4}, {3, 5}, {4, 5}, {4, 6}, {5, 7}, {6, 7}, {6, 7}}], 1/2, 
  (11/(3456*ep^4) - 71/(10368*ep^3) + 4721/(124416*ep^2) - 13487/(373248*ep))*
    MM + (-1/(31104*ep^4) + 11/(31104*ep^3) - 2011/(1119744*ep^2) + 
     4711/(1119744*ep))*QQ}}


==> anc/KRp2pt5l <==
{{"e12|34|56|57|68|8|7|9|9|e|", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, 
    {1, 5}, {2, 6}, {2, 7}, {3, 8}, {3, 9}, {4, 6}, {4, 8}, {5, 7}, {5, 9}, 
    {6, 9}, {7, 8}}], 1/4, 
  QQ*(((-2*z3)/15 + z5/6)/ep^2 + ((59*z3)/180 + z3^2/40 + z4/20 - 
       (53*z5)/144 - (5*z6)/48)/ep) + 
   MM*(((-4*z3)/5 + z5)/ep^2 + ((79*z3)/30 - (9*z3^2)/20 + (3*z4)/10 - 
       (173*z5)/24 - (5*z6)/8 + (301*z7)/60)/ep)}, 
 {"e12|34|56|47|8|67|8|9|9|e|", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, 
    {1, 5}, {2, 6}, {2, 7}, {3, 8}, {3, 9}, {4, 6}, {4, 8}, {5, 7}, {5, 9}, 
    {6, 7}, {8, 9}}], 1/2, QQ*(1/(720*ep^4) + (-1/144 + z3/180)/ep^3 + 
     (25/2592 - z3/45 + z4/120)/ep^2 + (-4159/311040 - (137*z3)/12960 - 
       (13*z4)/1440 + (23*z5)/720)/ep) + 
   MM*(1/(120*ep^4) + (-1/24 + z3/40)/ep^3 + 
     (11/240 - (41*z3)/240 + (3*z4)/80 + z5/12)/ep^2 + 
     (929/51840 + (4369*z3)/4320 - (13*z3^2)/60 - (53*z4)/480 - 
       (307*z5)/360 + (5*z6)/24)/ep)}, {"e12|34|56|57|67|8|8|9|9|e|", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, 
    {3, 9}, {4, 6}, {4, 7}, {5, 8}, {5, 9}, {6, 8}, {7, 9}}], 1/4, 
  QQ*((z3/9 - z5/9)/ep^2 + ((-289*z3)/1080 + z3^2/36 - z4/24 + (53*z5)/216 + 
       (5*z6)/72)/ep) + MM*(((2*z3)/3 - (2*z5)/3)/ep^2 + 
     ((-85*z3)/36 + (47*z3^2)/30 - z4/4 + (181*z5)/36 + (5*z6)/12 - 
       (301*z7)/60)/ep)}, {"e12|34|56|47|7|68|8|9|9|e|", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, 
    {3, 9}, {4, 6}, {4, 7}, {5, 8}, {5, 9}, {6, 7}, {8, 9}}], 1/8, 
  QQ*(-1/(4320*ep^5) + 23/(25920*ep^4) - 67/(51840*ep^3) + 
     (2761/2799360 - z3/2160)/ep^2 + (-3431/16796160 + (5*z3)/2592 - z4/1440)/
      ep) + MM*(1/(180*ep^5) - 41/(2160*ep^4) + (119/6480 - z3/360)/ep^3 + 
     (-91/46656 + (19*z3)/720 - z4/240)/ep^2 + 
     (2581/699840 - (383*z3)/4320 + (19*z4)/480 - (7*z5)/360)/ep)}, 
 {"e12|34|35|6|57|8|78|9|9|e|", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, 
    {1, 5}, {2, 6}, {2, 7}, {3, 6}, {3, 8}, {4, 7}, {4, 9}, {5, 8}, {5, 9}, 
    {6, 9}, {7, 8}}], 1/2, 
  QQ*((z3/9 - z5/9)/ep^2 + ((-217*z3)/1080 + z3^2/36 - z4/24 + (35*z5)/216 + 
       (5*z6)/72)/ep) + MM*(((2*z3)/3 - (2*z5)/3)/ep^2 + 
     ((-329*z3)/180 + (4*z3^2)/15 - z4/4 + (133*z5)/36 + (5*z6)/12 - 
       (301*z7)/120)/ep)}, {"e12|34|35|4|6|78|79|8|9|e|", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, {1, 5}, {2, 6}, {2, 7}, {3, 6}, 
    {3, 8}, {4, 7}, {4, 9}, {5, 8}, {5, 9}, {6, 7}, {8, 9}}], 1, 
  QQ*(-1/(960*ep^5) + 1/(384*ep^4) - 1/(2304*ep^3) + 
     (23/69120 - z3/240)/ep^2 + (-17/3840 + (5*z3)/1728 + z4/240)/ep) + 
   MM*(-1/(160*ep^5) + 17/(960*ep^4) + (-49/5760 - z3/240)/ep^3 + 
     (-13/34560 - z3/1440 - z4/160)/ep^2 + 
     (-2327/103680 + (11*z3)/8640 + (59*z4)/960 - (7*z5)/240)/ep)}, 
 {"e12|34|35|6|57|8|79|8|9|e|", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, 
    {1, 5}, {2, 6}, {2, 7}, {3, 6}, {3, 8}, {4, 6}, {4, 9}, {5, 7}, {5, 9}, 
    {7, 8}, {8, 9}}], 2, 
  MM*(((-7*z3)/15 + (2*z5)/3)/ep^2 + ((379*z3)/360 - z3^2/15 + (7*z4)/40 - 
       (23*z5)/18 - (5*z6)/12)/ep) + 
   QQ*(((-7*z3)/90 + z5/9)/ep^2 + ((311*z3)/2160 - z3^2/90 + (7*z4)/240 - 
       (13*z5)/108 - (5*z6)/72)/ep)}, {"e12|34|35|6|78|78|79||9|e|", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, {1, 5}, {2, 6}, {2, 7}, {3, 6}, 
    {3, 8}, {4, 6}, {4, 9}, {5, 7}, {5, 8}, {7, 9}, {8, 9}}], 1, 
  QQ*((z3/9 - z5/9)/ep^2 + ((-61*z3)/270 + z3^2/90 - z4/24 + (47*z5)/216 + 
       (5*z6)/72)/ep) + MM*(((2*z3)/3 - (2*z5)/3)/ep^2 + 
     ((-83*z3)/45 - z3^2/30 - z4/4 + (127*z5)/36 + (5*z6)/12 - (147*z7)/80)/
      ep)}, {"e12|34|35|6|67|78|9|8|9|e|", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, {1, 5}, {2, 6}, {2, 7}, {3, 6}, 
    {3, 8}, {4, 6}, {4, 7}, {5, 8}, {5, 9}, {7, 9}, {8, 9}}], 2, 
  QQ*((1/720 - z3/240)/ep^3 + (-1/160 + z3/80 - z4/160)/ep^2 + 
     (329/38880 + (371*z3)/25920 - z4/2880 - z5/45)/ep) + 
   MM*((1/120 - z3/40)/ep^3 + (-19/360 + z3/20 - (3*z4)/80 + z5/12)/ep^2 + 
     (923/6480 + (437*z3)/4320 - (7*z3^2)/60 - (19*z4)/480 - (209*z5)/180 + 
       (5*z6)/24 + (147*z7)/160)/ep)}, {"e12|34|35|6|67|88|9|89||e|", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, {1, 5}, {2, 6}, {2, 7}, {3, 6}, 
    {3, 8}, {4, 6}, {4, 7}, {5, 7}, {5, 9}, {8, 9}, {8, 9}}], 1/2, 
  QQ*((-1/2160 + z3/720)/ep^3 + (7/12960 - (17*z3)/2160 + z4/480)/ep^2 + 
     (449/233280 + (169*z3)/77760 + (13*z4)/8640 - z5/540)/ep) + 
   MM*((-1/360 + z3/120)/ep^3 + (1/720 - (13*z3)/720 + z4/80 - z5/36)/ep^2 + 
     (-29/486 - (229*z3)/1620 + z3^2/180 + (19*z4)/360 + (9*z5)/40 - 
       (5*z6)/72)/ep)}, {"e12|34|34|5|6|78|78|9|9|e|", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, {1, 5}, {2, 6}, {2, 7}, {3, 6}, 
    {3, 7}, {4, 8}, {4, 9}, {5, 8}, {5, 9}, {6, 8}, {7, 9}}], 1/8, 
  QQ*(-1/(90*ep^3) + (1/18 - (2*z3)/45)/ep^2 + 
     (-629/6480 + (83*z3)/720 - z3^2/30 - z4/240)/ep) + 
   MM*(-1/(15*ep^3) + (1/3 - z3/5)/ep^2 + 
     (-37/60 + (5*z3)/24 + z3^2/5 + (3*z4)/40)/ep)}, 
 {"e12|34|34|5|6|78|79|8|9|e|", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, 
    {1, 5}, {2, 6}, {2, 7}, {3, 6}, {3, 7}, {4, 6}, {4, 8}, {5, 8}, {5, 9}, 
    {7, 9}, {8, 9}}], 1, MM*(3/(160*ep^4) + (-53/960 + z3/80)/ep^3 + 
     (-17/5760 - z3/480 + (3*z4)/160)/ep^2 + 
     (14237/103680 - (341*z3)/2160 + z3^2/10 - z4/120 - (7*z5)/120)/ep) + 
   QQ*(1/(320*ep^4) + (-29/3456 + z3/360)/ep^3 + 
     (-49/11520 - z3/240 + z4/240)/ep^2 + 
     (3167/124416 - (529*z3)/51840 - (41*z4)/5760 - (7*z5)/1440)/ep)}, 
 {"e12|34|34|5|6|78|79|e|99||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, 
    {1, 5}, {2, 6}, {2, 7}, {3, 6}, {3, 7}, {4, 6}, {4, 8}, {5, 7}, {5, 9}, 
    {8, 9}, {8, 9}}], 1/4, QQ*(-1/(960*ep^4) + (209/51840 - z3/1080)/ep^3 + 
     (-493/103680 + (5*z3)/1296 - z4/720)/ep^2 + 
     (1343/622080 - (779*z3)/155520 + z4/384 + (7*z5)/4320)/ep) + 
   MM*(-1/(160*ep^4) + (59/4320 - z3/240)/ep^3 + 
     (-487/51840 - z3/288 - z4/160)/ep^2 + 
     (6589/51840 - (287*z3)/12960 - (7*z4)/288 + (7*z5)/360)/ep)}, 
 {"e12|33|45|6|57|8|78|9|9|e|", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, 
    {1, 5}, {2, 6}, {2, 6}, {3, 7}, {3, 8}, {4, 7}, {4, 9}, {5, 8}, {5, 9}, 
    {6, 9}, {7, 8}}], 1/2, QQ*(-11/(17280*ep^4) + (41/17280 - z3/864)/ep^3 + 
     (-1637/622080 + z3/192 - z4/576)/ep^2 + 
     (4993/933120 - (37*z3)/5184 + (5*z4)/1728 - z5/432)/ep) + 
   MM*(13/(5760*ep^4) + (1/3456 + z3/360)/ep^3 + 
     (-937/41472 + (19*z3)/864 + z4/240 - z5/72)/ep^2 + 
     (11869/207360 - (1849*z3)/12960 + (13*z3^2)/360 + z4/288 + (4*z5)/45 - 
       (5*z6)/144)/ep)}, {"e12|33|45|4|6|78|79|8|9|e|", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, {1, 5}, {2, 6}, {2, 6}, {3, 7}, 
    {3, 8}, {4, 7}, {4, 9}, {5, 8}, {5, 9}, {6, 7}, {8, 9}}], 1, 
  QQ*(13/(34560*ep^5) - 1/(768*ep^4) + 35/(27648*ep^3) + 
     (1457/1244160 - z3/4320)/ep^2 + (-50711/11197440 + (13*z3)/10368 - 
       z4/2880)/ep) + MM*(1/(1920*ep^5) - 127/(34560*ep^4) + 
     (2167/207360 + z3/1440)/ep^3 + (-2927/1244160 - (11*z3)/2880 + z4/960)/
      ep^2 + (-10993/466560 + (227*z3)/5760 - (11*z4)/1920 + (7*z5)/1440)/
      ep)}, {"e12|33|45|4|6|78|78|9|9|e|", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, {1, 5}, {2, 6}, {2, 6}, {3, 7}, 
    {3, 8}, {4, 7}, {4, 9}, {5, 7}, {5, 9}, {6, 8}, {8, 9}}], 1/2, 
  QQ*(-11/(8640*ep^4) + (29/5184 - z3/432)/ep^3 + 
     (-553/51840 + (61*z3)/12960)/ep^2 + (239/23040 - (47*z3)/9720 + z4/1440)/
      ep) + MM*(11/(5760*ep^4) + (-1/128 + (3*z3)/160)/ep^3 + 
     (-7463/207360 - z3/576 - z4/320)/ep^2 + 
     (103463/622080 - (211*z3)/3456 - z4/128 - (7*z5)/480)/ep)}, 
 {"e12|33|45|6|57|7|88|9|9|e|", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, 
    {1, 5}, {2, 6}, {2, 6}, {3, 7}, {3, 8}, {4, 7}, {4, 8}, {5, 9}, {5, 9}, 
    {6, 9}, {7, 8}}], 1/8, 
  QQ*(1/(12960*ep^5) - 17/(77760*ep^4) + 127/(699840*ep^3) + 
     (-487/8398080 + z3/6480)/ep^2 + (-2209/25194240 - z3/2160 + z4/4320)/
      ep) + MM*(-13/(4320*ep^5) + 163/(25920*ep^4) + 
     (-67/233280 + z3/2160)/ep^3 + (-6511/2799360 - (19*z3)/2592 + z4/1440)/
      ep^2 + (-2839/933120 + (1117*z3)/77760 - (19*z4)/1728 + (7*z5)/2160)/
      ep)}, {"e12|33|45|4|6|67|8|99|e9||", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, {1, 5}, {2, 6}, {2, 6}, {3, 7}, 
    {3, 8}, {4, 7}, {4, 8}, {5, 9}, {5, 9}, {6, 7}, {8, 9}}], 1/4, 
  (1/(2880*ep^5) - 23/(17280*ep^4) + 101/(20736*ep^3) + 119/(41472*ep^2) - 
     2047/(51840*ep))*MM + (-7/(51840*ep^5) + 49/(77760*ep^4) - 
     2869/(1866240*ep^3) + 4613/(2799360*ep^2) - 17/(16796160*ep))*QQ}, 
 {"e12|33|45|6|67|78|8|9|9|e|", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, 
    {1, 5}, {2, 6}, {2, 6}, {3, 7}, {3, 8}, {4, 7}, {4, 8}, {5, 7}, {5, 9}, 
    {6, 9}, {8, 9}}], 1, 
  QQ*((-1/1080 + z3/360)/ep^3 + (13/4860 - (89*z3)/12960 + z4/1440)/ep^2 + 
     (-247/93312 + (203*z3)/155520 + (47*z4)/17280 - (11*z5)/4320)/ep) + 
   MM*((7/1440 - (7*z3)/480)/ep^3 + (23/8640 - z3/64 + (3*z4)/320 - z5/36)/
      ep^2 + (-3271/31104 + (941*z3)/51840 - z3^2/90 + (25*z4)/1152 + 
       (373*z5)/1440 - (5*z6)/72)/ep)}, {"e12|33|45|6|57|8|79|8|9|e|", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, {1, 5}, {2, 6}, {2, 6}, {3, 7}, 
    {3, 8}, {4, 6}, {4, 9}, {5, 7}, {5, 9}, {7, 8}, {8, 9}}], 1, 
  QQ*(7/(34560*ep^5) - 17/(25920*ep^4) + 1273/(1244160*ep^3) + 
     (-1103/933120 + z3/960)/ep^2 + (-407/933120 - (17*z3)/10368 - z4/5760)/
      ep) + MM*(-1/(1920*ep^5) + 19/(34560*ep^4) + (-791/207360 + z3/720)/
      ep^3 + (6223/1244160 - (4*z3)/135 + z4/480 + z5/72)/ep^2 + 
     (31459/622080 + (409*z3)/6480 - z3^2/360 - (79*z4)/1440 - (7*z5)/180 + 
       (5*z6)/144)/ep)}, {"e12|33|45|6|78|78|79||9|e|", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, {1, 5}, {2, 6}, {2, 6}, {3, 7}, 
    {3, 8}, {4, 6}, {4, 9}, {5, 7}, {5, 8}, {7, 9}, {8, 9}}], 1/2, 
  QQ*(-1/(960*ep^4) + (7/1440 - z3/360)/ep^3 + 
     (-41/9720 + (77*z3)/12960 - z4/1440)/ep^2 + 
     (-1981/1866240 - (443*z3)/155520 - (11*z4)/17280 + (11*z5)/4320)/ep) + 
   MM*(19/(5760*ep^4) + (-211/17280 + (7*z3)/480)/ep^3 + 
     (-1703/207360 + (17*z3)/576 - (3*z4)/320 - z5/36)/ep^2 + 
     (8623/622080 - (1813*z3)/10368 + z3^2/180 + (23*z4)/1152 + (67*z5)/240 - 
       (5*z6)/72)/ep)}, {"e12|33|45|6|77|88|79||9|e|", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, {1, 5}, {2, 6}, {2, 6}, {3, 7}, 
    {3, 8}, {4, 6}, {4, 9}, {5, 7}, {5, 7}, {8, 9}, {8, 9}}], 1/8, 
  (-1/(2160*ep^5) + 1/(640*ep^4) - 1/(25920*ep^3) - 7457/(1866240*ep^2) + 
     793/(933120*ep))*MM + (1/(19440*ep^5) - 1/(6480*ep^4) + 
     133/(2799360*ep^3) + 2171/(16796160*ep^2) + 373/(10077696*ep))*QQ}, 
 {"e12|33|45|6|56|7|8|99|e9||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, 
    {1, 5}, {2, 6}, {2, 6}, {3, 7}, {3, 8}, {4, 6}, {4, 7}, {5, 9}, {5, 9}, 
    {7, 8}, {8, 9}}], 1/2, 
  QQ*(-1/(6480*ep^5) + 29/(77760*ep^4) + 31/(186624*ep^3) - 
     4057/(5598720*ep^2) + (-3643/16796160 - z3/25920)/ep) + 
   MM*(1/(720*ep^5) - 37/(17280*ep^4) + (-253/51840 - z3/2160)/ep^3 + 
     (313/69120 + (5*z3)/1296 - z4/1440)/ep^2 + 
     (45379/1866240 - (25*z3)/1944 + (5*z4)/864 + z5/720)/ep)}, 
 {"e12|33|45|6|67|78|9|8|9|e|", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, 
    {1, 5}, {2, 6}, {2, 6}, {3, 7}, {3, 8}, {4, 6}, {4, 7}, {5, 8}, {5, 9}, 
    {7, 9}, {8, 9}}], 1, QQ*(7/(34560*ep^5) - 17/(25920*ep^4) + 
     409/(1244160*ep^3) + (157/933120 + z3/8640)/ep^2 + 
     (1133/466560 - (19*z3)/51840 + z4/5760)/ep) + 
   MM*(-1/(1920*ep^5) + 19/(34560*ep^4) + (317/41472 + z3/720)/ep^3 + 
     (-3205/248832 - (47*z3)/4320 + z4/480 + z5/72)/ep^2 + 
     (-22187/622080 + (3871*z3)/25920 - z3^2/360 - (47*z4)/2880 - 
       (41*z5)/240 + (5*z6)/144)/ep)}, {"e12|33|45|6|67|88|9|89||e|", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, {1, 5}, {2, 6}, {2, 6}, {3, 7}, 
    {3, 8}, {4, 6}, {4, 7}, {5, 7}, {5, 9}, {8, 9}, {8, 9}}], 1/2, 
  QQ*(-7/(103680*ep^5) + 13/(38880*ep^4) - 2953/(3732480*ep^3) + 
     (1939/2799360 - z3/8640)/ep^2 + (-4291/16796160 + (17*z3)/51840 - 
       z4/5760)/ep) + MM*(1/(5760*ep^5) - 19/(34560*ep^4) + 
     (73/23040 - z3/2160)/ep^3 + (2741/1244160 - (13*z3)/12960 - z4/1440)/
      ep^2 + (-12407/466560 + (179*z3)/77760 - (13*z4)/8640 + z5/720)/ep)}, 
 {"e12|33|44|5|6|78|78|9|9|e|", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, 
    {1, 5}, {2, 6}, {2, 6}, {3, 7}, {3, 7}, {4, 8}, {4, 9}, {5, 8}, {5, 9}, 
    {6, 8}, {7, 9}}], 1/8, MM*(-17/(2160*ep^4) + (91/12960 - z3/216)/ep^3 + 
     (1877/77760 + (5*z3)/1296 - z4/144)/ep^2 + 
     (18313/933120 - (563*z3)/38880 + (5*z4)/864 - (7*z5)/216)/ep) + 
   QQ*(11/(25920*ep^4) + (-19/19440 + z3/6480)/ep^3 + 
     (49/62208 - z3/1440 + z4/4320)/ep^2 + 
     (-3259/1866240 + (89*z3)/46656 - z4/960 + (7*z5)/6480)/ep)}, 
 {"e12|33|44|5|6|77|88|9|9|e|", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, 
    {1, 5}, {2, 6}, {2, 6}, {3, 7}, {3, 7}, {4, 8}, {4, 8}, {5, 9}, {5, 9}, 
    {6, 8}, {7, 9}}], 1/32, 
  QQ*(-1/(38880*ep^5) + 11/(233280*ep^4) - 11/(1399680*ep^3) + 
     (119/8398080 - z3/19440)/ep^2 + (949/50388480 + (11*z3)/116640 - 
       z4/12960)/ep) + MM*(1/(720*ep^5) - 17/(12960*ep^4) - 
     127/(77760*ep^3) + (-43/31104 + z3/360)/ep^2 + 
     (-391/311040 - (17*z3)/6480 + z4/240)/ep)}, 
 {"e12|33|44|5|6|67|8|e9|99||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, 
    {1, 5}, {2, 6}, {2, 6}, {3, 7}, {3, 7}, {4, 6}, {4, 8}, {5, 9}, {5, 9}, 
    {7, 8}, {8, 9}}], 1/4, 
  (1/(15552*ep^5) - 1/(5184*ep^4) + 49/(349920*ep^3) + 289/(16796160*ep^2) + 
     2503/(50388480*ep))*QQ + MM*(-1/(864*ep^5) + 269/(103680*ep^4) - 
     13/(77760*ep^3) + (-10801/3732480 - z3/1728)/ep^2 + 
     (-257/116640 + (277*z3)/51840 - z4/1152)/ep)}, 
 {"e12|33|44|5|6|78|79|8|9|e|", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, 
    {1, 5}, {2, 6}, {2, 6}, {3, 7}, {3, 7}, {4, 6}, {4, 8}, {5, 8}, {5, 9}, 
    {7, 9}, {8, 9}}], 1/2, 
  QQ*(-1/(5760*ep^5) + 59/(155520*ep^4) - 79/(1866240*ep^3) + 
     (-103/1866240 - z3/2160)/ep^2 + (25/746496 + (31*z3)/51840 + z4/5760)/
      ep) + MM*(7/(2880*ep^5) - 131/(51840*ep^4) + (-973/311040 - z3/2160)/
      ep^3 + (-1997/622080 + (13*z3)/1620 - z4/1440)/ep^2 + 
     (-397/93312 - (829*z3)/77760 + (149*z4)/8640 - (7*z5)/2160)/ep)}, 
 {"e12|33|44|5|6|78|79|e|99||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, 
    {1, 5}, {2, 6}, {2, 6}, {3, 7}, {3, 7}, {4, 6}, {4, 8}, {5, 7}, {5, 9}, 
    {8, 9}, {8, 9}}], 1/8, 
  MM*(-7/(8640*ep^5) + 119/(51840*ep^4) - 13/(20736*ep^3) + 
     (-1181/373248 - z3/4320)/ep^2 + (-947/622080 + (43*z3)/6480 - z4/480)/
      ep) + QQ*(1/(17280*ep^5) - 1/(5760*ep^4) + 221/(1866240*ep^3) + 
     (-191/5598720 + z3/6480)/ep^2 + (3023/33592320 - (37*z3)/155520 - 
       z4/17280)/ep)}, {"e12|34|56|47|7|88|89|9||e|", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, {1, 5}, {2, 4}, {2, 6}, {3, 7}, 
    {3, 8}, {4, 9}, {5, 7}, {5, 8}, {6, 9}, {6, 9}, {7, 8}}], 1/4, 
  QQ*(1/(25920*ep^5) - 67/(311040*ep^4) + 23/(51840*ep^3) + 
     (-13613/33592320 + z3/25920)/ep^2 + (9247/50388480 - (53*z3)/155520 + 
       z4/17280)/ep) + MM*(7/(8640*ep^5) - 41/(103680*ep^4) + 
     (-73/31104 + z3/4320)/ep^3 + (-12047/11197440 - z3/648 + z4/2880)/ep^2 + 
     (177581/16796160 + (1303*z3)/77760 - z4/432 + (7*z5)/4320)/ep)}, 
 {"e12|34|56|57|78|8|89|9||e|", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, 
    {1, 5}, {2, 4}, {2, 6}, {3, 7}, {3, 8}, {4, 9}, {5, 7}, {5, 8}, {6, 7}, 
    {6, 9}, {8, 9}}], 1, 
  QQ*(((-7*z3)/90 + z5/9)/ep^2 + ((431*z3)/2160 - z3^2/90 + (7*z4)/240 - 
       (19*z5)/108 - (5*z6)/72)/ep) + 
   MM*(((-7*z3)/15 + (2*z5)/3)/ep^2 + ((107*z3)/72 + z3^2/30 + (7*z4)/40 - 
       (41*z5)/18 - (5*z6)/12 + (119*z7)/240)/ep)}, 
 {"e12|34|56|45|7|8|99|89|e||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, 
    {1, 5}, {2, 4}, {2, 6}, {3, 7}, {3, 8}, {4, 7}, {5, 8}, {5, 9}, {6, 9}, 
    {6, 9}, {7, 8}}], 1, QQ*(-1/(2160*ep^4) + (19/8640 - z3/864)/ep^3 + 
     (-67/77760 + z3/192 - z4/576)/ep^2 + 
     (-937/155520 - (17*z3)/6480 + (5*z4)/1728 + z5/216)/ep) + 
   MM*(-1/(360*ep^4) + (67/4320 - z3/90)/ep^3 + 
     (-257/25920 + (49*z3)/1080 - z4/60 - z5/72)/ep^2 + 
     (-20213/155520 - (137*z3)/1728 + z3^2/360 + (37*z4)/960 + (169*z5)/720 - 
       (5*z6)/144)/ep)}, {"e12|34|56|57|68|8|9|e9|9||", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, {1, 5}, {2, 4}, {2, 6}, {3, 7}, 
    {3, 8}, {4, 7}, {5, 8}, {5, 9}, {6, 8}, {6, 9}, {7, 9}}], 2, 
  QQ*((z3/9 - z5/9)/ep^2 + ((-137*z3)/540 + z3^2/36 - z4/24 + (25*z5)/108 + 
       (5*z6)/72)/ep) + MM*(((2*z3)/3 - (2*z5)/3)/ep^2 + 
     ((-169*z3)/90 - z3^2/30 - z4/4 + (71*z5)/18 + (5*z6)/12 - (259*z7)/120)/
      ep)}, {"e12|34|56|47|8|78|79||9|e|", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, {1, 5}, {2, 4}, {2, 6}, {3, 7}, 
    {3, 8}, {4, 7}, {5, 8}, {5, 9}, {6, 7}, {6, 9}, {8, 9}}], 2, 
  QQ*((1/720 - z3/240)/ep^3 + (-7/720 + z3/80 - z4/160)/ep^2 + 
     (1837/77760 + (209*z3)/25920 - z4/2880 - (47*z5)/1440)/ep) + 
   MM*((1/120 - z3/40)/ep^3 + (-47/720 + (31*z3)/240 - (3*z4)/80 - z5/48)/
      ep^2 + (157/810 + (427*z3)/2160 - (41*z3^2)/240 + (19*z4)/240 - 
       (317*z5)/1440 - (5*z6)/96)/ep)}, {"e12|34|56|45|7|8|79|9|e9||", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, {1, 5}, {2, 4}, {2, 6}, {3, 7}, 
    {3, 8}, {4, 7}, {5, 6}, {5, 9}, {6, 9}, {7, 8}, {8, 9}}], 1, 
  QQ*(1/(720*ep^4) + (-1/144 + z3/180)/ep^3 + (-19/12960 - z3/72 + z4/120)/
      ep^2 + (14273/311040 + (203*z3)/25920 - (7*z4)/576 - (2*z5)/45)/ep) + 
   MM*(1/(120*ep^4) + (-1/24 + z3/40)/ep^3 + 
     (-1/48 - (29*z3)/240 + (3*z4)/80 + z5/12)/ep^2 + 
     (19217/51840 - (529*z3)/2160 + (23*z3^2)/60 - (31*z4)/240 - 
       (101*z5)/180 + (5*z6)/24)/ep)}, {"e12|34|56|57|67|8|9|8|9|e|", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, {1, 5}, {2, 4}, {2, 6}, {3, 7}, 
    {3, 8}, {4, 7}, {5, 6}, {5, 9}, {6, 8}, {7, 9}, {8, 9}}], 1, 
  QQ*(((-7*z3)/90 + z5/9)/ep^2 + ((431*z3)/2160 - z3^2/90 + (7*z4)/240 - 
       (19*z5)/108 - (5*z6)/72)/ep) + 
   MM*(((-7*z3)/15 + (2*z5)/3)/ep^2 + ((379*z3)/360 - (11*z3^2)/30 + 
       (7*z4)/40 - (91*z5)/36 - (5*z6)/12 + (147*z7)/80)/ep)}, 
 {"e12|34|56|56|77|8|9|8|9|e|", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, 
    {1, 5}, {2, 4}, {2, 6}, {3, 7}, {3, 8}, {4, 7}, {5, 6}, {5, 9}, {6, 7}, 
    {8, 9}, {8, 9}}], 1/2, 
  QQ*((-1/2160 + z3/720)/ep^3 + (17/6480 - (17*z3)/2160 + z4/480)/ep^2 + 
     (-263/46656 + (367*z3)/77760 + (13*z4)/8640 + (7*z5)/4320)/ep) + 
   MM*((-1/360 + z3/120)/ep^3 + (13/720 - (41*z3)/360 + z4/80 + (11*z5)/144)/
      ep^2 + (-187/3888 + (1147*z3)/12960 - z3^2/144 - (131*z4)/1440 - 
       (67*z5)/480 + (55*z6)/288)/ep)}, {"e12|34|56|57|78|9|78||9|e|", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, {1, 5}, {2, 4}, {2, 6}, {3, 7}, 
    {3, 8}, {4, 7}, {5, 6}, {5, 8}, {6, 9}, {7, 9}, {8, 9}}], 1, 
  QQ*(((-7*z3)/90 + z5/9)/ep^2 + ((311*z3)/2160 + z3^2/180 + (7*z4)/240 - 
       (29*z5)/216 - (5*z6)/72)/ep) + 
   MM*(((-7*z3)/15 + (2*z5)/3)/ep^2 + ((499*z3)/360 + (19*z3^2)/30 + 
       (7*z4)/40 - (67*z5)/36 - (5*z6)/12 - (161*z7)/240)/ep)}, 
 {"e12|34|56|45|7|8|89|e9|9||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, 
    {1, 5}, {2, 4}, {2, 6}, {3, 7}, {3, 8}, {4, 6}, {5, 7}, {5, 9}, {6, 8}, 
    {7, 9}, {8, 9}}], 2, QQ*(-1/(1920*ep^5) + 17/(11520*ep^4) - 
     1/(13824*ep^3) + (-937/414720 - z3/960)/ep^2 + 
     (859/248832 - (119*z3)/17280 + (7*z4)/1920)/ep) + 
   MM*(-1/(320*ep^5) + 19/(1920*ep^4) + (-23/3840 - z3/160)/ep^3 + 
     (13/1536 + (31*z3)/320 - (3*z4)/320 - z5/8)/ep^2 + 
     (-4091/69120 - (6967*z3)/5760 - z3^2/40 + (113*z4)/640 + (123*z5)/160 - 
       (5*z6)/16 + (147*z7)/160)/ep)}, {"e12|34|56|45|7|8|99|e8|9||", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, {1, 5}, {2, 4}, {2, 6}, {3, 7}, 
    {3, 8}, {4, 6}, {5, 7}, {5, 9}, {6, 7}, {8, 9}, {8, 9}}], 1/2, 
  QQ*(1/(5760*ep^5) - 79/(103680*ep^4) + 119/(124416*ep^3) + 
     (8807/3732480 - z3/2880)/ep^2 + (-16315/2239488 + (91*z3)/17280 - 
       z4/1920)/ep) + MM*(1/(960*ep^5) - 17/(3456*ep^4) + 
     (41/34560 + z3/480)/ep^3 + (1753/69120 + (137*z3)/8640 + z4/320 - z5/24)/
      ep^2 + (225017/1866240 + (2009*z3)/51840 + z3^2/120 + (137*z4)/5760 - 
       (23*z5)/480 - (5*z6)/48)/ep)}, {"e12|34|56|47|8|79|79||e9||", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, {1, 5}, {2, 4}, {2, 6}, {3, 7}, 
    {3, 8}, {4, 6}, {5, 7}, {5, 8}, {6, 9}, {7, 9}, {8, 9}}], 1/2, 
  QQ*(7/(2880*ep^4) + (-139/17280 + z3/240)/ep^3 + 
     (-307/20736 - z3/240 + z4/160)/ep^2 + 
     (11281/207360 - (809*z3)/25920 - (23*z4)/2880 - z5/80)/ep) + 
   MM*(7/(480*ep^4) + (-17/320 + z3/40)/ep^3 + 
     (-373/5760 - z3/16 + (3*z4)/80 + z5/12)/ep^2 + 
     (5765/20736 + (949*z3)/1080 - z3^2/60 - (5*z4)/48 - (221*z5)/180 + 
       (5*z6)/24)/ep)}, {"e12|33|45|6|67|68||e9|99||", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, {1, 5}, {2, 4}, {2, 6}, {3, 7}, 
    {3, 7}, {4, 8}, {5, 9}, {5, 9}, {6, 8}, {6, 9}, {7, 8}}], 1/4, 
  QQ*(7/(25920*ep^4) + (-29/25920 + z3/6480)/ep^3 + 
     (463/311040 - z3/1440 + z4/4320)/ep^2 + 
     (2033/2799360 + (35*z3)/46656 - z4/960 - z5/810)/ep) + 
   MM*(-7/(2880*ep^4) + (247/25920 - z3/216)/ep^3 + 
     (-427/311040 + (7*z3)/648 - z4/144)/ep^2 + 
     (-87821/933120 + (121*z3)/3888 + (7*z4)/432 + z5/27)/ep)}, 
 {"e12|33|45|6|77|78|99||e9||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, 
    {1, 5}, {2, 4}, {2, 6}, {3, 7}, {3, 7}, {4, 8}, {5, 9}, {5, 9}, {6, 8}, 
    {6, 8}, {7, 9}}], 1/8, MM*(-1/(12960*ep^5) - 121/(155520*ep^4) + 
     19/(25920*ep^3) + (4093/1866240 - z3/12960)/ep^2 + 
     (193/93312 - z3/320 - z4/8640)/ep) + 
   QQ*(-1/(77760*ep^5) + 11/(186624*ep^4) - 223/(2799360*ep^3) + 
     (73/11197440 - z3/77760)/ep^2 + (829/33592320 + (11*z3)/93312 - 
       z4/51840)/ep)}, {"e12|33|45|4|6|67|8|e9|99||", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, {1, 5}, {2, 4}, {2, 6}, {3, 7}, 
    {3, 7}, {4, 8}, {5, 9}, {5, 9}, {6, 7}, {6, 8}, {8, 9}}], 1/4, 
  (1/(2880*ep^5) - 23/(17280*ep^4) + 101/(20736*ep^3) + 119/(41472*ep^2) - 
     2047/(51840*ep))*MM + (-7/(51840*ep^5) + 49/(77760*ep^4) - 
     2869/(1866240*ep^3) + 4613/(2799360*ep^2) + 191/(3359232*ep))*QQ}, 
 {"e12|33|45|6|78|79|89|8||e|", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, 
    {1, 5}, {2, 4}, {2, 6}, {3, 7}, {3, 7}, {4, 8}, {5, 7}, {5, 9}, {6, 8}, 
    {6, 9}, {8, 9}}], 1, QQ*(7/(34560*ep^5) - 17/(25920*ep^4) - 
     23/(1244160*ep^3) + (1021/933120 + z3/8640)/ep^2 + 
     (1903/933120 + (7*z3)/51840 - z4/640)/ep) + 
   MM*(-1/(1920*ep^5) + 19/(34560*ep^4) + (1153/207360 + z3/720)/ep^3 + 
     (-8249/1244160 + (11*z3)/864 + z4/480 - z5/72)/ep^2 + 
     (-38399/622080 + (997*z3)/25920 + z3^2/360 + (5*z4)/576 + (17*z5)/720 - 
       (5*z6)/144)/ep)}, {"e12|33|45|6|67|89|8|e9|9||", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, {1, 5}, {2, 4}, {2, 6}, {3, 7}, 
    {3, 7}, {4, 8}, {5, 6}, {5, 9}, {6, 9}, {7, 8}, {8, 9}}], 1, 
  QQ*(-11/(17280*ep^4) + (61/17280 - (11*z3)/4320)/ep^3 + 
     (-2077/622080 + (133*z3)/25920 - z4/2880)/ep^2 + 
     (-3673/466560 - (127*z3)/51840 + (23*z4)/17280 + (43*z5)/4320)/ep) + 
   MM*(13/(5760*ep^4) + (-65/3456 + (37*z3)/1440)/ep^3 + 
     (731/41472 - (83*z3)/8640 + (7*z4)/960 - z5/72)/ep^2 + 
     (20573/124416 - (2369*z3)/51840 - (11*z3^2)/360 - (113*z4)/5760 - 
       (91*z5)/1440 - (5*z6)/144)/ep)}, {"e12|33|45|6|78|79|78||9|e|", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, {1, 5}, {2, 4}, {2, 6}, {3, 7}, 
    {3, 7}, {4, 8}, {5, 6}, {5, 9}, {6, 8}, {7, 9}, {8, 9}}], 1, 
  QQ*((-1/1080 + z3/360)/ep^3 + (77/38880 - (89*z3)/12960 + z4/1440)/ep^2 + 
     (259/466560 - (193*z3)/155520 + (47*z4)/17280 - z5/270)/ep) + 
   MM*((7/1440 - (7*z3)/480)/ep^3 + (-37/8640 - (121*z3)/2880 + (3*z4)/320 + 
       z5/144)/ep^2 + (-12179/155520 + (577*z3)/10368 + (17*z3^2)/720 - 
       (103*z4)/5760 + (133*z5)/1440 + (5*z6)/288)/ep)}, 
 {"e12|33|45|4|6|78|79|e|99||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, 
    {1, 5}, {2, 4}, {2, 6}, {3, 7}, {3, 7}, {4, 8}, {5, 6}, {5, 9}, {6, 7}, 
    {8, 9}, {8, 9}}], 1/2, 
  (-1/(5760*ep^5) + 1/(6912*ep^4) + 29/(69120*ep^3) + 2173/(1244160*ep^2) - 
     46229/(1866240*ep))*MM + (-13/(103680*ep^5) + 179/(311040*ep^4) - 
     3943/(3732480*ep^3) + 1709/(2239488*ep^2) + 19627/(33592320*ep))*QQ}, 
 {"e12|33|45|6|67|89|8|99|e||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, 
    {1, 5}, {2, 4}, {2, 6}, {3, 7}, {3, 7}, {4, 8}, {5, 6}, {5, 7}, {6, 9}, 
    {8, 9}, {8, 9}}], 1/2, QQ*(-7/(103680*ep^5) + 13/(38880*ep^4) - 
     461/(746496*ep^3) + 113/(349920*ep^2) + (-5867/8398080 + z3/3240)/ep) + 
   MM*(1/(5760*ep^5) - 19/(34560*ep^4) + (-307/207360 + z3/540)/ep^3 + 
     (5893/1244160 - (77*z3)/12960 + z4/360)/ep^2 + 
     (13589/622080 - (917*z3)/77760 - (77*z4)/8640 - (2*z5)/135)/ep)}, 
 {"e12|33|45|4|6|78|e9|89|9||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, 
    {1, 5}, {2, 4}, {2, 6}, {3, 7}, {3, 7}, {4, 7}, {5, 8}, {5, 9}, {6, 8}, 
    {6, 9}, {8, 9}}], 1/2, 
  (-1/(5184*ep^5) + 13/(15552*ep^4) - 331/(233280*ep^3) + 
     6409/(5598720*ep^2) - 6659/(16796160*ep))*QQ + 
   MM*(1/(576*ep^5) - 23/(3456*ep^4) + (847/103680 - z3/1440)/ep^3 + 
     (773/311040 + (11*z3)/2880 - z4/960)/ep^2 + 
     (-60809/3732480 - (169*z3)/5760 + (11*z4)/1920 - (7*z5)/1440)/ep)}, 
 {"e12|33|45|4|6|77|e8|9|99||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, 
    {1, 5}, {2, 4}, {2, 6}, {3, 7}, {3, 7}, {4, 7}, {5, 8}, {5, 8}, {6, 9}, 
    {6, 9}, {8, 9}}], 1/4, 
  (1/(15552*ep^5) - 1/(5184*ep^4) + 187/(1399680*ep^3) + 101/(3359232*ep^2) - 
     3743/(50388480*ep))*QQ + MM*(-1/(864*ep^5) + 269/(103680*ep^4) - 
     13/(77760*ep^3) + (-10801/3732480 - z3/1728)/ep^2 + 
     (-257/116640 + (277*z3)/51840 - z4/1152)/ep)}, 
 {"e12|33|45|4|6|78|e7|9|99||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, 
    {1, 5}, {2, 4}, {2, 6}, {3, 7}, {3, 7}, {4, 7}, {5, 6}, {5, 8}, {6, 9}, 
    {8, 9}, {8, 9}}], 1/2, 
  (1/(1728*ep^5) - 121/(103680*ep^4) - 49/(155520*ep^3) - 
     4529/(3732480*ep^2) + 22651/(933120*ep))*MM + 
   (1/(31104*ep^5) - 5/(23328*ep^4) + 3269/(5598720*ep^3) - 
     1351/(2099520*ep^2) + 29213/(100776960*ep))*QQ}, 
 {"e12|33|45|6|57|8|79|9|e9||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, 
    {1, 5}, {2, 4}, {2, 6}, {3, 7}, {3, 7}, {4, 6}, {5, 8}, {5, 9}, {6, 8}, 
    {7, 9}, {8, 9}}], 1, QQ*(7/(17280*ep^5) - 41/(51840*ep^4) - 
     599/(622080*ep^3) + (125/93312 + z3/1440)/ep^2 + 
     (199/116640 + z3/384 - z4/640)/ep) + 
   MM*(-1/(960*ep^5) - 19/(34560*ep^4) + (967/103680 + z3/360)/ep^3 + 
     (-881/248832 - (179*z3)/8640 + z4/240 + z5/36)/ep^2 + 
     (-18893/622080 + (7051*z3)/51840 - z3^2/180 - (269*z4)/5760 - 
       (73*z5)/360 + (5*z6)/72)/ep)}, {"e12|33|45|6|56|7|8|e9|99||", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, {1, 5}, {2, 4}, {2, 6}, {3, 7}, 
    {3, 7}, {4, 6}, {5, 8}, {5, 8}, {6, 9}, {7, 9}, {8, 9}}], 1/4, 
  QQ*(-1/(6480*ep^5) + 29/(77760*ep^4) + 31/(186624*ep^3) - 
     779/(1119744*ep^2) + (-587/2099520 - z3/6480)/ep) + 
   MM*(1/(720*ep^5) - 37/(17280*ep^4) + (-253/51840 - z3/2160)/ep^3 + 
     (313/69120 + (5*z3)/1296 - z4/1440)/ep^2 + 
     (45379/1866240 - (25*z3)/1944 + (5*z4)/864 + z5/720)/ep)}, 
 {"e12|33|45|6|57|8|79|e|99||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, 
    {1, 5}, {2, 4}, {2, 6}, {3, 7}, {3, 7}, {4, 6}, {5, 7}, {5, 8}, {6, 9}, 
    {8, 9}, {8, 9}}], 1/2, 
  QQ*(-7/(51840*ep^5) + 13/(38880*ep^4) + 323/(1866240*ep^3) + 
     (-341/622080 - z3/4320)/ep^2 + (-1967/2799360 - (7*z3)/51840 + z4/1920)/
      ep) + MM*(1/(2880*ep^5) - 187/(103680*ep^4) + 
     (41/62208 - z3/360)/ep^3 + (5827/746496 + (7*z3)/2160 - z4/240)/ep^2 + 
     (11497/1866240 - (65*z3)/5184 + (29*z4)/2880 + z5/120)/ep)}, 
 {"e12|33|45|6|67|88|9|e9|9||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, 
    {1, 5}, {2, 4}, {2, 6}, {3, 6}, {3, 7}, {4, 8}, {5, 9}, {5, 9}, {6, 9}, 
    {7, 8}, {7, 8}}], 1/2, 
  MM*(-13/(17280*ep^4) + 11/(5760*ep^3) + (199/207360 - (7*z3)/4320)/ep^2 + 
     (-45127/1866240 + (67*z3)/5184 - (7*z4)/2880)/ep) + 
   QQ*(11/(51840*ep^4) + (-47/51840 + z3/6480)/ep^3 + 
     (1501/1866240 - z3/1440 + z4/4320)/ep^2 + 
     (281/466560 + (23*z3)/29160 - z4/960 - z5/2160)/ep)}, 
 {"e12|33|45|6|67|78|9|9|e9||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, 
    {1, 5}, {2, 4}, {2, 6}, {3, 6}, {3, 7}, {4, 8}, {5, 9}, {5, 9}, {6, 8}, 
    {7, 8}, {7, 9}}], 1, 
  MM*(-7/(480*ep^3) + (-1/960 - (7*z3)/720 - z5/36)/ep^2 + 
     (14963/51840 + (901*z3)/4320 + z3^2/180 + z4/160 - z5/3 - (5*z6)/72)/
      ep) + QQ*(1/(360*ep^3) + (-19/2592 - z3/360 + z5/216)/ep^2 + 
     (737/155520 + (197*z3)/12960 - z3^2/1080 - z4/1440 - (43*z5)/1296 + 
       (5*z6)/432)/ep)}, {"e12|33|45|4|6|78|79|9|e9||", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, {1, 5}, {2, 4}, {2, 6}, {3, 6}, 
    {3, 7}, {4, 8}, {5, 9}, {5, 9}, {6, 7}, {7, 8}, {8, 9}}], 1, 
  QQ*(13/(34560*ep^5) - 1/(768*ep^4) + 35/(27648*ep^3) + 
     (1457/1244160 - z3/4320)/ep^2 + (-54599/11197440 + (13*z3)/10368 - 
       z4/2880)/ep) + MM*(1/(1920*ep^5) - 127/(34560*ep^4) + 
     (2167/207360 + z3/1440)/ep^3 + (-2927/1244160 - (11*z3)/2880 + z4/960)/
      ep^2 + (-10993/466560 + (227*z3)/5760 - (11*z4)/1920 + (7*z5)/1440)/
      ep)}, {"e12|34|35|6|67|78|9|9|e9||", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, {1, 5}, {2, 4}, {2, 6}, {3, 6}, 
    {3, 7}, {4, 8}, {5, 8}, {5, 9}, {6, 9}, {7, 8}, {7, 9}}], 1, 
  QQ*((-1/90 + z3/30)/ep^2 + (89/2160 - (25*z3)/144 - z4/80 - z5/8 + 
       (49*z7)/160)/ep) + MM*((-1/15 + z3/5)/ep^2 + 
     (169/360 - (49*z3)/24 - z3^2/5 - (3*z4)/40 - (7*z5)/2 + (441*z7)/80)/
      ep)}, {"e12|34|35|6|67|88|9|e9|9||", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, {1, 5}, {2, 4}, {2, 6}, {3, 6}, 
    {3, 7}, {4, 8}, {5, 8}, {5, 9}, {6, 8}, {7, 9}, {7, 9}}], 1/2, 
  MM*(1/(120*ep^3) + (-7/180 + z3/36 - z5/36)/ep^2 + 
     (2173/12960 + (151*z3)/540 + z3^2/180 + z4/12 - (37*z5)/72 - (5*z6)/72)/
      ep) + QQ*(1/(720*ep^3) + (-1/180 - z3/216 + z5/216)/ep^2 + 
     (125/15552 + (7*z3)/405 - z3^2/1080 - (43*z5)/1296 + (5*z6)/432)/ep)}, 
 {"e12|34|35|4|6|78|79|9|e9||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, 
    {1, 5}, {2, 4}, {2, 6}, {3, 6}, {3, 7}, {4, 8}, {5, 8}, {5, 9}, {6, 7}, 
    {7, 9}, {8, 9}}], 1, QQ*(-1/(960*ep^5) + 1/(384*ep^4) - 1/(2304*ep^3) + 
     (23/69120 - z3/240)/ep^2 + (-3/1280 + (5*z3)/1728 + z4/240)/ep) + 
   MM*(-1/(160*ep^5) + 17/(960*ep^4) + (-49/5760 - z3/240)/ep^3 + 
     (-13/34560 - z3/1440 - z4/160)/ep^2 + 
     (-2327/103680 + (11*z3)/8640 + (59*z4)/960 - (7*z5)/240)/ep)}, 
 {"e12|34|35|6|78|79|78||9|e|", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, 
    {1, 5}, {2, 4}, {2, 6}, {3, 6}, {3, 7}, {4, 8}, {5, 7}, {5, 9}, {6, 9}, 
    {7, 8}, {8, 9}}], 2, 
  QQ*(((-7*z3)/90 + z5/9)/ep^2 + ((193*z3)/1080 - z3^2/90 + (7*z4)/240 - 
       (67*z5)/432 - (5*z6)/72)/ep) + 
   MM*(((-7*z3)/15 + (2*z5)/3)/ep^2 + ((221*z3)/180 + (7*z3^2)/30 + 
       (7*z4)/40 - (119*z5)/72 - (5*z6)/12 - (7*z7)/40)/ep)}, 
 {"e12|34|35|6|67|89|8|e9|9||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, 
    {1, 5}, {2, 4}, {2, 6}, {3, 6}, {3, 7}, {4, 8}, {5, 7}, {5, 9}, {6, 8}, 
    {7, 9}, {8, 9}}], 2, 
  QQ*(-1/(240*ep^3) + (1/36 + (13*z3)/360 - (5*z5)/72)/ep^2 + 
     (-1567/25920 - (13*z3)/144 - z4/120 + (37*z5)/216)/ep) + 
   MM*(-1/(40*ep^3) + (49/240 + (31*z3)/120 - (11*z5)/24)/ep^2 + 
     (-73/108 - (893*z3)/720 - (23*z3^2)/120 + z4/80 + (257*z5)/144 - 
       (5*z6)/48 + (161*z7)/240)/ep)}, {"e12|34|35|4|6|78|79|e|99||", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, {1, 5}, {2, 4}, {2, 6}, {3, 6}, 
    {3, 7}, {4, 8}, {5, 7}, {5, 9}, {6, 7}, {8, 9}, {8, 9}}], 1, 
  QQ*(1/(2880*ep^5) - 7/(5760*ep^4) + 67/(62208*ep^3) + 
     (371/622080 + z3/1440)/ep^2 + (-2821/1119744 - z3/51840 - z4/1440)/ep) + 
   MM*(1/(480*ep^5) - 31/(5760*ep^4) + (59/12960 + z3/1440)/ep^3 + 
     (-3347/622080 - z3/576 + z4/960)/ep^2 + 
     (-29839/1866240 + (727*z3)/17280 - (5*z4)/384 + (7*z5)/1440)/ep)}, 
 {"e12|34|35|6|67|89|8|89||e|", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, 
    {1, 5}, {2, 4}, {2, 6}, {3, 6}, {3, 7}, {4, 8}, {5, 7}, {5, 8}, {6, 9}, 
    {7, 9}, {8, 9}}], 1, 
  QQ*((1/90 + z3/9 - z5/9)/ep^2 + (-89/2160 - (157*z3)/1080 - z3^2/180 - 
       z4/24 + (41*z5)/216 + (5*z6)/72)/ep) + 
   MM*((1/15 + (2*z3)/3 - (2*z5)/3)/ep^2 + 
     (-169/360 + (43*z3)/180 - (7*z3^2)/30 - z4/4 + (103*z5)/36 + (5*z6)/12 - 
       (721*z7)/240)/ep)}, {"e12|33|45|6|77|89|89|8||e|", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, {1, 5}, {2, 4}, {2, 6}, {3, 6}, 
    {3, 7}, {4, 8}, {5, 7}, {5, 7}, {6, 9}, {8, 9}, {8, 9}}], 1/2, 
  QQ*(-7/(103680*ep^5) + 13/(38880*ep^4) - 2737/(3732480*ep^3) + 
     713/(1399680*ep^2) + (-2257/16796160 + z3/3240)/ep) + 
   MM*(1/(5760*ep^5) - 19/(34560*ep^4) + (89/207360 + z3/540)/ep^3 + 
     (637/1244160 - z3/405 + z4/360)/ep^2 + 
     (223/38880 - (553*z3)/38880 - z4/270 - z5/180)/ep)}, 
 {"e12|34|35|6|78|79|89|8||e|", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, 
    {1, 5}, {2, 4}, {2, 6}, {3, 6}, {3, 7}, {4, 8}, {5, 6}, {5, 9}, {7, 8}, 
    {7, 9}, {8, 9}}], 2, 
  QQ*((1/720 - z3/240)/ep^3 + (-5/288 + z3/80 - z4/160)/ep^2 + 
     (1033/19440 + (47*z3)/25920 - z4/2880 - (41*z5)/720)/ep) + 
   MM*((1/120 - z3/40)/ep^3 + (-43/360 + z3/20 - (3*z4)/80 + z5/12)/ep^2 + 
     (209/405 + (41*z3)/4320 + (13*z3^2)/30 - (19*z4)/480 - (26*z5)/45 + 
       (5*z6)/24 - (161*z7)/240)/ep)}, {"e12|34|35|6|67|89|8|99|e||", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, {1, 5}, {2, 4}, {2, 6}, {3, 6}, 
    {3, 7}, {4, 8}, {5, 6}, {5, 7}, {7, 9}, {8, 9}, {8, 9}}], 1, 
  QQ*((-1/2160 + z3/720)/ep^3 + (31/12960 - (17*z3)/2160 + z4/480)/ep^2 + 
     (-1117/233280 + (77*z3)/15552 + (13*z4)/8640 + z5/2160)/ep) + 
   MM*((-1/360 + z3/120)/ep^3 + (7/360 - (7*z3)/80 + z4/80 + z5/24)/ep^2 + 
     (-2221/38880 - (259*z3)/6480 - z3^2/40 - (37*z4)/720 + (67*z5)/720 + 
       (5*z6)/48)/ep)}, {"e12|34|35|6|57|8|79|9|e9||", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, {1, 5}, {2, 4}, {2, 6}, {3, 6}, 
    {3, 7}, {4, 7}, {5, 8}, {5, 9}, {6, 8}, {7, 9}, {8, 9}}], 2, 
  QQ*((1/720 - z3/240)/ep^3 + (-17/1440 + z3/80 - z4/160)/ep^2 + 
     (1103/38880 - (133*z3)/25920 - z4/2880 - z5/45)/ep) + 
   MM*((1/120 - z3/40)/ep^3 + (-31/360 + z3/20 - (3*z4)/80 + z5/12)/ep^2 + 
     (2201/6480 + (2021*z3)/4320 - (7*z3^2)/60 - (19*z4)/480 - (157*z5)/90 + 
       (5*z6)/24 + (147*z7)/160)/ep)}, {"e12|33|45|6|67|89|8|89||e|", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, {1, 5}, {2, 4}, {2, 6}, {3, 6}, 
    {3, 7}, {4, 7}, {5, 8}, {5, 8}, {6, 9}, {7, 9}, {8, 9}}], 1, 
  QQ*((-1/1080 + z3/360)/ep^3 + (13/4860 - (89*z3)/12960 + z4/1440)/ep^2 + 
     (-247/93312 + (203*z3)/155520 + (47*z4)/17280 - (11*z5)/4320)/ep) + 
   MM*((7/1440 - (7*z3)/480)/ep^3 + (23/8640 - z3/64 + (3*z4)/320 - z5/36)/
      ep^2 + (-3271/31104 + (941*z3)/51840 - z3^2/90 + (25*z4)/1152 + 
       (373*z5)/1440 - (5*z6)/72)/ep)}, {"e12|34|35|6|57|8|99|e8|9||", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, {1, 5}, {2, 4}, {2, 6}, {3, 6}, 
    {3, 7}, {4, 7}, {5, 7}, {5, 8}, {6, 9}, {8, 9}, {8, 9}}], 1, 
  QQ*((-1/2160 + z3/720)/ep^3 + (43/12960 - (17*z3)/2160 + z4/480)/ep^2 + 
     (-977/116640 + (113*z3)/15552 + (13*z4)/8640 + z5/360)/ep) + 
   MM*((-1/360 + z3/120)/ep^3 + (1/40 - (7*z3)/80 + z4/80 + z5/24)/ep^2 + 
     (-1727/19440 + (67*z3)/1296 - z3^2/24 - (37*z4)/720 + (37*z5)/720 + 
       (5*z6)/48)/ep)}, {"e12|34|35|6|57|8|79|e|99||", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, {1, 5}, {2, 4}, {2, 6}, {3, 6}, 
    {3, 7}, {4, 7}, {5, 6}, {5, 8}, {7, 9}, {8, 9}, {8, 9}}], 1, 
  QQ*((-1/2160 + z3/720)/ep^3 + (11/2592 - (17*z3)/2160 + z4/480)/ep^2 + 
     (-2683/233280 + (709*z3)/77760 + (13*z4)/8640 + z5/360)/ep) + 
   MM*((-1/360 + z3/120)/ep^3 + (11/360 + (11*z3)/360 + z4/80 - (7*z5)/72)/
      ep^2 + (-959/7776 + (2641*z3)/12960 - (7*z3^2)/72 + (181*z4)/1440 + 
       (97*z5)/720 - (35*z6)/144)/ep)}, {"e12|34|35|4|6|78|e9|89|9||", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, {1, 5}, {2, 4}, {2, 6}, {3, 6}, 
    {3, 7}, {4, 6}, {5, 8}, {5, 9}, {7, 8}, {7, 9}, {8, 9}}], 1, 
  QQ*(1/(1920*ep^5) - 91/(51840*ep^4) + 199/(124416*ep^3) + 
     (1991/1866240 + z3/720)/ep^2 + (-21329/5598720 - z3/640 - z4/1920)/ep) + 
   MM*(-1/(480*ep^5) + 137/(34560*ep^4) + (341/103680 + z3/288)/ep^3 + 
     (1957/1244160 - (31*z3)/1440 + z4/192)/ep^2 + 
     (-47641/1866240 + (589*z3)/8640 - (23*z4)/480 + (7*z5)/288)/ep)}, 
 {"e12|33|45|6|57|8|99|e8|9||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, 
    {1, 5}, {2, 4}, {2, 6}, {3, 6}, {3, 7}, {4, 6}, {5, 8}, {5, 8}, {7, 9}, 
    {7, 9}, {8, 9}}], 1/2, 
  QQ*(-1/(5760*ep^5) + 59/(155520*ep^4) - 43/(1866240*ep^3) + 
     (-5/373248 - z3/2160)/ep^2 + (-163/1244160 + (5*z3)/10368 + z4/5760)/
      ep) + MM*(7/(2880*ep^5) - 131/(51840*ep^4) + (-973/311040 - z3/2160)/
      ep^3 + (-1997/622080 + (13*z3)/1620 - z4/1440)/ep^2 + 
     (-397/93312 - (829*z3)/77760 + (149*z4)/8640 - (7*z5)/2160)/ep)}, 
 {"e12|34|35|4|6|78|e7|9|99||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, 
    {1, 5}, {2, 4}, {2, 6}, {3, 6}, {3, 7}, {4, 6}, {5, 7}, {5, 8}, {7, 9}, 
    {8, 9}, {8, 9}}], 1, QQ*(-1/(11520*ep^5) + 49/(103680*ep^4) - 
     2887/(3732480*ep^3) - 527/(746496*ep^2) + (90767/33592320 - z3/12960)/
      ep) + MM*(-13/(5760*ep^5) + 89/(17280*ep^4) + 
     (-3029/622080 - z3/4320)/ep^3 + (-403/1866240 + (19*z3)/25920 - z4/2880)/
      ep^2 + (104239/5598720 - (625*z3)/31104 + (19*z4)/17280 - (7*z5)/4320)/
      ep)}, {"e12|34|56|77|89|78|99||e||", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, {1, 5}, {2, 4}, {2, 6}, {3, 5}, 
    {3, 7}, {4, 8}, {5, 9}, {6, 9}, {6, 9}, {7, 8}, {7, 8}}], 1/8, 
  MM*(1/(1080*ep^4) + (-37/6480 + z3/216)/ep^3 + 
     (173/38880 - (91*z3)/6480 + z4/144)/ep^2 + 
     (28781/466560 - (781*z3)/38880 - (91*z4)/4320 - z5/27)/ep) + 
   QQ*(1/(6480*ep^4) + (-1/1440 + z3/6480)/ep^3 + 
     (7/58320 - z3/1440 + z4/4320)/ep^2 + 
     (6307/2799360 + (13*z3)/233280 - z4/960 - z5/810)/ep)}, 
 {"e12|34|56|78|79|78|89|||e|", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, 
    {1, 5}, {2, 4}, {2, 6}, {3, 5}, {3, 7}, {4, 8}, {5, 9}, {6, 8}, {6, 9}, 
    {7, 8}, {7, 9}}], 1/2, 
  QQ*((-1/90 + z3/30)/ep^2 + (113/2160 - (25*z3)/144 - z4/80 - z5/8 + 
       (49*z7)/160)/ep) + MM*((-1/15 + z3/5)/ep^2 + 
     (133/360 - (149*z3)/120 - (2*z3^2)/5 - (3*z4)/40 - z5/3 + (147*z7)/80)/
      ep)}, {"e12|34|56|77|78|89|99||e||", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, {1, 5}, {2, 4}, {2, 6}, {3, 5}, 
    {3, 7}, {4, 8}, {5, 9}, {6, 8}, {6, 8}, {7, 9}, {7, 9}}], 1/8, 
  (-11/(25920*ep^5) + 13/(7776*ep^4) - 4399/(2799360*ep^3) + 
     503/(839808*ep^2) - 57121/(4199040*ep))*MM + 
   (-1/(155520*ep^5) + 11/(233280*ep^4) - 2273/(16796160*ep^3) + 
     475/(2519424*ep^2) - 9707/(75582720*ep))*QQ}, 
 {"e12|34|56|57|89|8|79|8||e|", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, 
    {1, 5}, {2, 4}, {2, 6}, {3, 5}, {3, 7}, {4, 8}, {5, 9}, {6, 7}, {6, 9}, 
    {7, 8}, {8, 9}}], 1/2, 
  QQ*(((-7*z3)/90 + z5/9)/ep^2 + ((461*z3)/2160 - z3^2/90 + (7*z4)/240 - 
       (41*z5)/216 - (5*z6)/72)/ep) + 
   MM*(((-7*z3)/15 + (2*z5)/3)/ep^2 + ((457*z3)/360 - (29*z3^2)/30 + 
       (7*z4)/40 - (19*z5)/9 - (5*z6)/12 + (49*z7)/24)/ep)}, 
 {"e12|34|56|57|78|9|89|9|e||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, 
    {1, 5}, {2, 4}, {2, 6}, {3, 5}, {3, 7}, {4, 8}, {5, 9}, {6, 7}, {6, 8}, 
    {7, 9}, {8, 9}}], 1/2, 
  QQ*((1/90 + z3/9 - z5/9)/ep^2 + (-113/2160 - (241*z3)/1080 - z3^2/180 - 
       z4/24 + (65*z5)/216 + (5*z6)/72)/ep) + 
   MM*((1/15 + (2*z3)/3 - (2*z5)/3)/ep^2 + 
     (-133/360 - (209*z3)/180 - z3^2/30 - z4/4 + (13*z5)/36 + (5*z6)/12 + 
       (119*z7)/120)/ep)}, {"e12|34|56|55|78||79|e|99||", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, {1, 5}, {2, 4}, {2, 6}, {3, 5}, 
    {3, 7}, {4, 8}, {5, 9}, {6, 7}, {6, 7}, {8, 9}, {8, 9}}], 1/8, 
  (-1/(1440*ep^5) + 7/(4320*ep^4) - 11/(51840*ep^3) + 223/(155520*ep^2) - 
     9067/(466560*ep))*MM + (-1/(8640*ep^5) + 1/(1920*ep^4) - 
     251/(311040*ep^3) + 469/(1866240*ep^2) + 77/(87480*ep))*QQ}, 
 {"e12|34|56|57|89|8|79|e|9||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, 
    {1, 5}, {2, 4}, {2, 6}, {3, 5}, {3, 7}, {4, 7}, {5, 8}, {6, 8}, {6, 9}, 
    {7, 9}, {8, 9}}], 1, 
  QQ*((1/720 - z3/240)/ep^3 + (-1/48 + z3/80 - z4/160)/ep^2 + 
     (5689/77760 - (167*z3)/5184 - z4/2880 - (19*z5)/480)/ep) + 
   MM*((1/120 - z3/40)/ep^3 + (-19/144 + (31*z3)/240 - (3*z4)/80 - z5/48)/
      ep^2 + (1771/3240 - (1643*z3)/2160 - (17*z3^2)/240 + (19*z4)/240 - 
       (17*z5)/1440 - (5*z6)/96 + (119*z7)/240)/ep)}, 
 {"e12|34|56|56|78|7|9|e|99||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, 
    {1, 5}, {2, 4}, {2, 6}, {3, 5}, {3, 7}, {4, 7}, {5, 8}, {6, 7}, {6, 9}, 
    {8, 9}, {8, 9}}], 1, 
  QQ*((-1/2160 + z3/720)/ep^3 + (23/6480 - (17*z3)/2160 + z4/480)/ep^2 + 
     (-113/11664 + (619*z3)/77760 + (13*z4)/8640 + (7*z5)/4320)/ep) + 
   MM*((-1/360 + z3/120)/ep^3 + (17/720 + z3/240 + z4/80 - z5/16)/ep^2 + 
     (-599/7776 + (223*z3)/810 + z3^2/48 + (31*z4)/360 - (97*z5)/480 - 
       (5*z6)/32)/ep)}, {"e12|34|56|57|68|8|9|99|e||", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, {1, 5}, {2, 4}, {2, 6}, {3, 5}, 
    {3, 7}, {4, 7}, {5, 6}, {6, 8}, {7, 9}, {8, 9}, {8, 9}}], 1/4, 
  QQ*((-1/2160 + z3/720)/ep^3 + (41/6480 - (17*z3)/2160 + z4/480)/ep^2 + 
     (-1019/46656 + (1303*z3)/77760 + (13*z4)/8640 + (17*z5)/4320)/ep) + 
   MM*((-1/360 + z3/120)/ep^3 + (29/720 - (107*z3)/720 + z4/80 + z5/9)/ep^2 + 
     (-637/3888 + (355*z3)/1296 - z3^2/45 - (103*z4)/720 - (7*z5)/30 + 
       (5*z6)/18)/ep)}, {"e12|34|56|47|8|79|89|e|9||", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, {1, 5}, {2, 4}, {2, 6}, {3, 5}, 
    {3, 7}, {4, 6}, {5, 8}, {6, 9}, {7, 8}, {7, 9}, {8, 9}}], 1, 
  QQ*(-1/(1920*ep^5) + 17/(11520*ep^4) + 67/(69120*ep^3) + 
     (-937/414720 - z3/960)/ep^2 + (-21901/1244160 + (119*z3)/17280 + 
       (17*z4)/1920)/ep) + MM*(-1/(320*ep^5) + 19/(1920*ep^4) + 
     (1/3840 - z3/160)/ep^3 + (3/2560 + (5*z3)/192 - (3*z4)/320 - z5/24)/
      ep^2 + (-10147/69120 - (511*z3)/5760 - (11*z3^2)/120 + (13*z4)/128 + 
       (557*z5)/1440 - (5*z6)/48)/ep)}, {"e12|34|56|45|7|8|79|e|99||", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, {1, 5}, {2, 4}, {2, 6}, {3, 5}, 
    {3, 7}, {4, 6}, {5, 8}, {6, 7}, {7, 9}, {8, 9}, {8, 9}}], 1, 
  QQ*(1/(5760*ep^5) - 79/(103680*ep^4) + 487/(622080*ep^3) + 
     (9131/3732480 - z3/1440)/ep^2 + (-44819/11197440 + (13*z3)/4320 - 
       z4/960)/ep) + MM*(1/(960*ep^5) - 17/(3456*ep^4) + 
     (65/6912 - (7*z3)/1440)/ep^3 + (-17/41472 - (25*z3)/1728 - (7*z4)/960 + 
       z5/36)/ep^2 + (-64339/1866240 + (2647*z3)/51840 + z3^2/36 - 
       (25*z4)/1152 - (109*z5)/1440 + (5*z6)/72)/ep)}, 
 {"e12|34|56|47|8|67|9|e|99||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, 
    {1, 5}, {2, 4}, {2, 6}, {3, 5}, {3, 7}, {4, 6}, {5, 7}, {6, 8}, {7, 9}, 
    {8, 9}, {8, 9}}], 1/4, 
  QQ*(1/(2880*ep^5) - 19/(25920*ep^4) - 5/(5184*ep^3) + 
     (463/466560 + z3/1440)/ep^2 + (75707/11197440 - (13*z3)/8640 - z4/240)/
      ep) + MM*(1/(480*ep^5) + 1/(8640*ep^4) + (-893/51840 + z3/60)/ep^3 + 
     (-2663/311040 - (3*z3)/80 + z4/40 + z5/36)/ep^2 + 
     (3283/34560 - (59*z3)/2160 + (11*z3^2)/180 - (7*z4)/80 - (53*z5)/360 + 
       (5*z6)/72)/ep)}, {"e12|34|35|6|78|79|89|e|9||", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, {1, 5}, {2, 4}, {2, 6}, {3, 5}, 
    {3, 6}, {4, 7}, {5, 8}, {6, 9}, {7, 8}, {7, 9}, {8, 9}}], 1, 
  QQ*(-1/(240*ep^3) + (1/18 + z3/360 - (5*z5)/72)/ep^2 + 
     (-4651/25920 + (23*z3)/720 - z3^2/30 + z4/240 + (37*z5)/216)/ep) + 
   MM*(-1/(40*ep^3) + (89/240 + (7*z3)/120 - (11*z5)/24)/ep^2 + 
     (-341/216 + (71*z3)/144 + z3^2/120 + (7*z4)/80 + (239*z5)/144 - 
       (5*z6)/48 - (161*z7)/240)/ep)}, {"e12|34|35|6|67|78|9|e|99||", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, {1, 5}, {2, 4}, {2, 6}, {3, 5}, 
    {3, 6}, {4, 7}, {5, 8}, {6, 7}, {7, 9}, {8, 9}, {8, 9}}], 1, 
  QQ*(1/(720*ep^3) + (-11/1080 + z3/1080 + z5/216)/ep^2 + 
     (101/3888 - (43*z3)/12960 + z3^2/216 - z4/480 - (43*z5)/1296 + 
       (5*z6)/432)/ep) + MM*(1/(120*ep^3) + (-53/720 - (41*z3)/720 + z5/9)/
      ep^2 + (3337/12960 - (179*z3)/864 + z3^2/9 - (17*z4)/160 - (23*z5)/72 + 
       (5*z6)/18)/ep)}, {"e12|34|35|6|78|78|99|e|9||", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, {1, 5}, {2, 4}, {2, 6}, {3, 5}, 
    {3, 6}, {4, 7}, {5, 7}, {6, 8}, {7, 9}, {8, 9}, {8, 9}}], 1/4, 
  MM*(1/(120*ep^3) + (-73/720 + (17*z3)/180 - z5/36)/ep^2 + 
     (647/1620 - (313*z3)/1080 - (11*z3^2)/180 + (7*z4)/120 + (5*z5)/72 - 
       (5*z6)/72)/ep) + QQ*(1/(720*ep^3) + (-2/135 + (7*z3)/1080 + z5/216)/
      ep^2 + (3631/77760 - (31*z3)/1296 + (11*z3^2)/1080 - z4/240 - 
       (43*z5)/1296 + (5*z6)/432)/ep)}, {"e12|34|35|6|78|78|e9|9|9||", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, {1, 5}, {2, 4}, {2, 5}, {3, 6}, 
    {3, 7}, {4, 8}, {5, 9}, {6, 8}, {6, 9}, {7, 8}, {7, 9}}], 1/2, 
  QQ*(-1/(180*ep^3) + (43/720 - z3/18)/ep^2 + 
     (-7493/51840 + (217*z3)/1440 - z3^2/30 + z4/96)/ep) + 
   MM*(-1/(30*ep^3) + (43/120 - (3*z3)/10)/ep^2 + 
     (-2359/2880 - (209*z3)/240 + z3^2/5 + (9*z4)/80 + (4*z5)/3)/ep)}, 
 {"e12|34|35|6|77|88|e9|9|9||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, 
    {1, 5}, {2, 4}, {2, 5}, {3, 6}, {3, 7}, {4, 8}, {5, 9}, {6, 8}, {6, 8}, 
    {7, 9}, {7, 9}}], 1/4, MM*(1/(1080*ep^4) + (-37/6480 + z3/216)/ep^3 + 
     (191/38880 - (91*z3)/6480 + z4/144)/ep^2 + 
     (15587/466560 - (367*z3)/38880 - (91*z4)/4320 - z5/72)/ep) + 
   QQ*(1/(6480*ep^4) + (-1/1440 + z3/6480)/ep^3 + 
     (17/29160 - z3/1440 + z4/4320)/ep^2 + 
     (473/559872 + (103*z3)/233280 - z4/960 - z5/2160)/ep)}, 
 {"e12|34|35|6|57|8|e9|89|9||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, 
    {1, 5}, {2, 4}, {2, 5}, {3, 6}, {3, 7}, {4, 8}, {5, 9}, {6, 7}, {6, 8}, 
    {7, 9}, {8, 9}}], 1, QQ*(1/(1440*ep^4) + (-7/1440 + z3/360)/ep^3 + 
     (301/12960 - z3/60 + z4/240)/ep^2 + (-17387/311040 + (1859*z3)/51840 - 
       (29*z4)/5760 + (11*z5)/480)/ep) + 
   MM*(1/(240*ep^4) + (-7/240 + z3/80)/ep^3 + 
     (2/15 - (53*z3)/480 + (3*z4)/160 + z5/24)/ep^2 + 
     (-16811/51840 + (817*z3)/540 + (11*z3^2)/120 - (11*z4)/240 + 
       (53*z5)/720 + (5*z6)/48 - (147*z7)/80)/ep)}, 
 {"e12|34|34|5|6|e7|78|9|99||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, 
    {1, 5}, {2, 4}, {2, 5}, {3, 6}, {3, 7}, {4, 8}, {5, 8}, {6, 8}, {6, 9}, 
    {7, 9}, {7, 9}}], 1/2, QQ*(11/(51840*ep^4) + (-13/9720 + z3/12960)/ep^3 + 
     (7787/1866240 - (71*z3)/77760 + z4/8640)/ep^2 + 
     (-34199/5598720 + (2461*z3)/466560 - (71*z4)/51840 + (7*z5)/12960)/ep) + 
   MM*(7/(1080*ep^4) + (-167/12960 + z3/432)/ep^3 + 
     (1609/77760 + z3/12960 + z4/288)/ep^2 + 
     (-22751/233280 + (3937*z3)/77760 + z4/8640 + (7*z5)/432)/ep)}, 
 {"e12|34|34|5|6|e7|89|89|9||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, 
    {1, 5}, {2, 4}, {2, 5}, {3, 6}, {3, 7}, {4, 8}, {5, 8}, {6, 7}, {6, 9}, 
    {7, 9}, {8, 9}}], 1/2, QQ*(-11/(8640*ep^4) + (31/6480 - z3/2160)/ep^3 + 
     (-2879/311040 + (43*z3)/12960 - z4/1440)/ep^2 + 
     (25033/1866240 - (937*z3)/77760 + (43*z4)/8640 - (7*z5)/2160)/ep) + 
   MM*(23/(2880*ep^4) + (-49/2880 + z3/144)/ep^3 + 
     (-389/11520 - (13*z3)/288 + z4/96)/ep^2 + 
     (13177/155520 + (583*z3)/2880 - z3^2/10 - (13*z4)/192 + (7*z5)/144)/
      ep)}, {"e12|34|35|6|78|79|e8|9|9||", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, {1, 5}, {2, 4}, {2, 5}, {3, 6}, 
    {3, 7}, {4, 6}, {5, 8}, {6, 9}, {7, 8}, {7, 9}, {8, 9}}], 2, 
  QQ*(1/(1440*ep^4) + (-7/1440 + z3/360)/ep^3 + (193/12960 - z3/60 + z4/240)/
      ep^2 + (-6047/311040 + (127*z3)/10368 - (29*z4)/5760 + (13*z5)/1440)/
      ep) + MM*(1/(240*ep^4) + (-7/240 + z3/80)/ep^3 + 
     (1/12 - (53*z3)/480 + (3*z4)/160 + z5/24)/ep^2 + 
     (-3311/51840 + (707*z3)/1080 - (13*z3^2)/120 - (11*z4)/240 - 
       (487*z5)/720 + (5*z6)/48)/ep)}, {"e12|34|35|6|57|8|e7|9|99||", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, {1, 5}, {2, 4}, {2, 5}, {3, 6}, 
    {3, 7}, {4, 6}, {5, 8}, {6, 8}, {7, 9}, {7, 9}, {8, 9}}], 1, 
  QQ*(-1/(4320*ep^4) + (29/12960 - z3/1080)/ep^3 + 
     (-517/38880 + (13*z3)/1620 - z4/720)/ep^2 + 
     (1019/34560 - (2807*z3)/155520 + (11*z4)/5760 - (11*z5)/1440)/ep) + 
   MM*(-1/(720*ep^4) + (29/2160 - z3/240)/ep^3 + 
     (-7/90 - z3/1440 - z4/160 + z5/18)/ep^2 + 
     (5005/31104 + (13*z3)/12960 - z3^2/90 - (89*z4)/1440 - (131*z5)/720 + 
       (5*z6)/36)/ep)}, {"e12|34|35|6|77|89|e8|9|9||", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, {1, 5}, {2, 4}, {2, 5}, {3, 6}, 
    {3, 7}, {4, 6}, {5, 8}, {6, 7}, {7, 9}, {8, 9}, {8, 9}}], 1, 
  QQ*(-1/(2160*ep^4) + (19/8640 - z3/864)/ep^3 + 
     (-35/15552 + z3/192 - z4/576)/ep^2 + 
     (-53/19440 - (49*z3)/12960 + (5*z4)/1728 + z5/432)/ep) + 
   MM*(-1/(360*ep^4) + (67/4320 - z3/90)/ep^3 + 
     (-383/25920 + (49*z3)/1080 - z4/60 - z5/72)/ep^2 + 
     (-11681/155520 - (493*z3)/8640 - (11*z3^2)/360 + (37*z4)/960 + z5/5 - 
       (5*z6)/144)/ep)}, {"e12|34|35|6|78|79|e7||99||", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, {1, 5}, {2, 4}, {2, 5}, {3, 6}, 
    {3, 7}, {4, 6}, {5, 7}, {6, 8}, {7, 9}, {8, 9}, {8, 9}}], 1/2, 
  QQ*(-1/(4320*ep^4) + (29/12960 - z3/1080)/ep^3 + 
     (-463/38880 + (13*z3)/1620 - z4/720)/ep^2 + 
     (163/6912 - (2303*z3)/155520 + (11*z4)/5760 - (23*z5)/4320)/ep) + 
   MM*(-1/(720*ep^4) + (29/2160 - z3/240)/ep^3 + 
     (-5/72 + (169*z3)/1440 - z4/160 - z5/12)/ep^2 + 
     (18437/155520 - (269*z3)/3240 - z3^2/60 + (83*z4)/720 + (47*z5)/360 - 
       (5*z6)/24)/ep)}, {"e12|33|45|6|78|79|89|e|9||", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, {1, 5}, {2, 4}, {2, 5}, {3, 6}, 
    {3, 6}, {4, 7}, {5, 8}, {6, 9}, {7, 8}, {7, 9}, {8, 9}}], 1/2, 
  QQ*(-11/(17280*ep^4) + (41/17280 - z3/864)/ep^3 + 
     (-1637/622080 + z3/192 - z4/576)/ep^2 + 
     (3697/933120 - (37*z3)/5184 + (5*z4)/1728 - z5/432)/ep) + 
   MM*(13/(5760*ep^4) + (1/3456 + z3/360)/ep^3 + 
     (-937/41472 + (19*z3)/864 + z4/240 - z5/72)/ep^2 + 
     (11869/207360 - (1849*z3)/12960 + (13*z3^2)/360 + z4/288 + (4*z5)/45 - 
       (5*z6)/144)/ep)}, {"e12|33|45|6|67|78|9|e|99||", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, {1, 5}, {2, 4}, {2, 5}, {3, 6}, 
    {3, 6}, {4, 7}, {5, 8}, {6, 7}, {7, 9}, {8, 9}, {8, 9}}], 1/2, 
  MM*(-13/(17280*ep^4) + 11/(5760*ep^3) + (199/207360 - (7*z3)/4320)/ep^2 + 
     (-45127/1866240 + (67*z3)/5184 - (7*z4)/2880)/ep) + 
   QQ*(11/(51840*ep^4) + (-47/51840 + z3/6480)/ep^3 + 
     (1501/1866240 - z3/1440 + z4/4320)/ep^2 + 
     (389/466560 + (23*z3)/29160 - z4/960 - z5/2160)/ep)}, 
 {"e12|33|45|6|78|78|99|e|9||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, 
    {1, 5}, {2, 4}, {2, 5}, {3, 6}, {3, 6}, {4, 7}, {5, 7}, {6, 8}, {7, 9}, 
    {8, 9}, {8, 9}}], 1/4, MM*(-17/(2160*ep^4) + (91/12960 - z3/216)/ep^3 + 
     (1877/77760 + (5*z3)/1296 - z4/144)/ep^2 + 
     (18313/933120 - (563*z3)/38880 + (5*z4)/864 - (7*z5)/216)/ep) + 
   QQ*(11/(25920*ep^4) + (-19/19440 + z3/6480)/ep^3 + 
     (197/311040 - z3/1440 + z4/4320)/ep^2 + 
     (-1939/1866240 + (229*z3)/233280 - z4/960 + (7*z5)/6480)/ep)}, 
 {"e12|34|35|6|67|89|e|89|9||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, 
    {1, 5}, {2, 4}, {2, 5}, {3, 4}, {3, 6}, {5, 7}, {6, 8}, {6, 9}, {7, 8}, 
    {7, 9}, {8, 9}}], 1/2, MM*(-1/(360*ep^4) + (1/45 - z3/144)/ep^3 + 
     (-11/144 + (13*z3)/288 - z4/96)/ep^2 + 
     (21053/155520 - (479*z3)/2880 + z3^2/10 + (13*z4)/192 - (7*z5)/144)/
      ep) + QQ*(-1/(2160*ep^4) + (43/12960 - z3/2160)/ep^3 + 
     (-119/9720 + (43*z3)/12960 - z4/1440)/ep^2 + 
     (3785/186624 - (721*z3)/77760 + (43*z4)/8640 - (7*z5)/2160)/ep)}, 
 {"e12|34|35|6|67|88|e|99|9||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, 
    {1, 5}, {2, 4}, {2, 5}, {3, 4}, {3, 6}, {5, 7}, {6, 8}, {6, 8}, {7, 9}, 
    {7, 9}, {8, 9}}], 1/4, QQ*(1/(6480*ep^4) + (-1/1440 + z3/6480)/ep^3 + 
     (61/58320 - z3/1440 + z4/4320)/ep^2 + 
     (-1577/2799360 + (13*z3)/233280 - z4/960 + (7*z5)/6480)/ep) + 
   MM*(1/(1080*ep^4) + (-37/6480 + z3/216)/ep^3 + 
     (119/38880 - (91*z3)/6480 + z4/144)/ep^2 + 
     (-4699/466560 + (191*z3)/38880 - (91*z4)/4320 + (7*z5)/216)/ep)}, 
 {"e12|34|35|6|67|78|e|9|99||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, 
    {1, 5}, {2, 4}, {2, 5}, {3, 4}, {3, 6}, {5, 7}, {6, 7}, {6, 8}, {7, 9}, 
    {8, 9}, {8, 9}}], 1/2, MM*(1/(2160*ep^4) + (-61/12960 - z3/432)/ep^3 + 
     (2717/77760 + (53*z3)/12960 - z4/288)/ep^2 + 
     (-20441/466560 - (3703*z3)/77760 + (53*z4)/8640 - (7*z5)/432)/ep) + 
   QQ*(1/(12960*ep^4) + (-71/77760 + z3/12960)/ep^3 + 
     (253/46656 - (71*z3)/77760 + z4/8640)/ep^2 + 
     (-1301/116640 + (2623*z3)/466560 - (71*z4)/51840 + (7*z5)/12960)/ep)}, 
 {"e12|33|45|6|78|78|e9|9|9||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, 
    {1, 5}, {2, 4}, {2, 4}, {3, 6}, {3, 7}, {5, 8}, {5, 9}, {6, 8}, {6, 9}, 
    {7, 8}, {7, 9}}], 1/8, MM*(-11/(1080*ep^4) + (233/6480 - z3/240)/ep^3 + 
     (-533/77760 + (23*z3)/4320 + z4/1440)/ep^2 + 
     (3553/466560 - (97*z3)/15552 + (119*z4)/8640 - (31*z5)/270)/ep) + 
   QQ*(11/(25920*ep^4) + (-31/15552 + z3/1440)/ep^3 + 
     (2507/933120 - (7*z3)/5184 - z4/8640)/ep^2 + 
     (-2509/1399680 + (833*z3)/466560 + z4/10368 + z5/1620)/ep)}, 
 {"e12|33|45|6|77|88|e9|9|9||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, 
    {1, 5}, {2, 4}, {2, 4}, {3, 6}, {3, 7}, {5, 8}, {5, 9}, {6, 8}, {6, 8}, 
    {7, 9}, {7, 9}}], 1/16, 
  (-11/(19440*ep^5) + 29/(31104*ep^4) + 1103/(699840*ep^3) - 
     24307/(16796160*ep^2) - 112909/(25194240*ep))*MM + 
   (-1/(116640*ep^5) + 121/(2799360*ep^4) - 1/(11664*ep^3) + 
     6823/(100776960*ep^2) + 347/(4199040*ep))*QQ}, 
 {"e12|33|45|6|57|8|e9|89|9||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, 
    {1, 5}, {2, 4}, {2, 4}, {3, 6}, {3, 7}, {5, 8}, {5, 9}, {6, 7}, {6, 8}, 
    {7, 9}, {8, 9}}], 1/4, 
  QQ*(-1/(6480*ep^5) + 59/(103680*ep^4) - 307/(311040*ep^3) + 
     (4303/3732480 - z3/1728)/ep^2 + (2759/4199040 + z3/640 - z4/1152)/ep) + 
   MM*(1/(270*ep^5) - 71/(6480*ep^4) + (223/17280 - z3/360)/ep^3 + 
     (-1829/311040 + (5*z3)/216 - z4/240)/ep^2 + 
     (-171827/2799360 - (379*z3)/12960 + (5*z4)/144 + z5/120)/ep)}, 
 {"e12|33|45|6|78|79|e8|9|9||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, 
    {1, 5}, {2, 4}, {2, 4}, {3, 6}, {3, 7}, {5, 6}, {5, 8}, {6, 9}, {7, 8}, 
    {7, 9}, {8, 9}}], 1/2, 
  QQ*(-1/(12960*ep^5) + 7/(20736*ep^4) - 47/(103680*ep^3) + 
     (121/1244160 + z3/8640)/ep^2 + (-15131/16796160 + (5*z3)/10368 + 
       z4/5760)/ep) + MM*(1/(540*ep^5) - 35/(5184*ep^4) + 
     (41/5184 + (7*z3)/1440)/ep^3 + (-67/155520 - (29*z3)/2880 - z4/320 + 
       z5/72)/ep^2 + (-2059/1119744 - (373*z3)/10368 - z3^2/360 - 
       (17*z4)/5760 - (7*z5)/480 + (5*z6)/144)/ep)}, 
 {"e12|33|45|6|57|8|e7|9|99||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, 
    {1, 5}, {2, 4}, {2, 4}, {3, 6}, {3, 7}, {5, 6}, {5, 8}, {6, 7}, {7, 9}, 
    {8, 9}, {8, 9}}], 1/2, 
  QQ*(1/(25920*ep^5) - 19/(103680*ep^4) + 473/(1399680*ep^3) + 
     (-8671/33592320 + z3/25920)/ep^2 + (913/12597120 - (49*z3)/155520 + 
       z4/17280)/ep) + MM*(1/(4320*ep^5) + 173/(103680*ep^4) + 
     (-3301/466560 + z3/2160)/ep^3 + (4997/2239488 - (13*z3)/6480 + z4/1440)/
      ep^2 + (15187/1119744 + (55*z3)/7776 - (13*z4)/4320 - z5/720)/ep)}, 
 {"e12|33|45|6|78|79|e7||99||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, 
    {1, 5}, {2, 4}, {2, 4}, {3, 6}, {3, 7}, {5, 6}, {5, 7}, {6, 8}, {7, 9}, 
    {8, 9}, {8, 9}}], 1/8, QQ*(1/(38880*ep^5) - 149/(933120*ep^4) + 
     1097/(2799360*ep^3) + (-12857/33592320 - z3/25920)/ep^2 + 
     (7631/16796160 - z3/3456 - z4/17280)/ep) + 
   MM*(-1/(1620*ep^5) + 211/(155520*ep^4) + (-817/466560 - z3/540)/ep^3 + 
     (-8561/5598720 + (59*z3)/12960 - z4/360)/ep^2 + 
     (-177481/8398080 + (1223*z3)/77760 + (59*z4)/8640 + (2*z5)/135)/ep)}, 
 {"e12|33|44|5|6|e7|89|89|9||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, 
    {1, 5}, {2, 4}, {2, 4}, {3, 6}, {3, 6}, {5, 7}, {5, 8}, {6, 9}, {7, 8}, 
    {7, 9}, {8, 9}}], 1/4, 
  QQ*(1/(12960*ep^5) - 17/(77760*ep^4) + 59/(349920*ep^3) + 
     (-469/8398080 + z3/6480)/ep^2 + (521/6298560 - z3/2160 + z4/4320)/ep) + 
   MM*(-13/(4320*ep^5) + 163/(25920*ep^4) + (-67/233280 + z3/2160)/ep^3 + 
     (-6511/2799360 - (19*z3)/2592 + z4/1440)/ep^2 + 
     (-2839/933120 + (1117*z3)/77760 - (19*z4)/1728 + (7*z5)/2160)/ep)}, 
 {"e12|33|44|5|6|e7|78|9|99||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, 
    {1, 5}, {2, 4}, {2, 4}, {3, 6}, {3, 6}, {5, 7}, {5, 8}, {6, 7}, {7, 9}, 
    {8, 9}, {8, 9}}], 1/4, MM*(-1/(12960*ep^5) - 121/(155520*ep^4) + 
     19/(25920*ep^3) + (4093/1866240 - z3/12960)/ep^2 + 
     (193/93312 - z3/320 - z4/8640)/ep) + 
   QQ*(-1/(77760*ep^5) + 11/(186624*ep^4) - 217/(2799360*ep^3) + 
     (97/11197440 - z3/77760)/ep^2 + (-887/11197440 + (11*z3)/93312 - 
       z4/51840)/ep)}, {"e12|33|44|5|6|e7|88|99|9||", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, {1, 5}, {2, 4}, {2, 4}, {3, 6}, 
    {3, 6}, {5, 7}, {5, 7}, {6, 8}, {7, 9}, {8, 9}, {8, 9}}], 1/16, 
  QQ*(-1/(38880*ep^5) + 11/(233280*ep^4) - 1/(279936*ep^3) + 
     (89/8398080 - z3/19440)/ep^2 + (691/50388480 + (11*z3)/116640 - 
       z4/12960)/ep) + MM*(1/(720*ep^5) - 17/(12960*ep^4) - 
     127/(77760*ep^3) + (-43/31104 + z3/360)/ep^2 + 
     (-391/311040 - (17*z3)/6480 + z4/240)/ep)}, 
 {"e12|33|45|6|67|89|e|89|9||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, 
    {1, 5}, {2, 4}, {2, 4}, {3, 5}, {3, 6}, {5, 7}, {6, 8}, {6, 9}, {7, 8}, 
    {7, 9}, {8, 9}}], 1/4, 
  QQ*(1/(38880*ep^5) - 11/(62208*ep^4) + 1403/(2799360*ep^3) + 
     (-19247/33592320 - z3/25920)/ep^2 + (-3533/20155392 - (13*z3)/155520 - 
       z4/17280)/ep) + MM*(7/(12960*ep^5) - 599/(311040*ep^4) + 
     (361/186624 - z3/160)/ep^3 + (-40093/11197440 + z3/180 + z4/960)/ep^2 + 
     (257629/33592320 + (479*z3)/25920 - (11*z4)/2880 + (7*z5)/1440)/ep)}, 
 {"e12|33|45|6|67|88|e|99|9||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, 
    {1, 5}, {2, 4}, {2, 4}, {3, 5}, {3, 6}, {5, 7}, {6, 8}, {6, 8}, {7, 9}, 
    {7, 9}, {8, 9}}], 1/8, QQ*(-1/(116640*ep^5) + 121/(2799360*ep^4) - 
     31/(466560*ep^3) + (1603/100776960 + z3/77760)/ep^2 + 
     (677/16796160 + (11*z3)/466560 + z4/51840)/ep) + 
   MM*(-11/(19440*ep^5) + 29/(31104*ep^4) + 47/(43740*ep^3) + 
     (-31507/16796160 + (11*z3)/12960)/ep^2 + 
     (3301/12597120 - (13*z3)/5184 + (11*z4)/8640)/ep)}, 
 {"e12|33|45|6|67|78|e|9|99||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, 
    {1, 5}, {2, 4}, {2, 4}, {3, 5}, {3, 6}, {5, 7}, {6, 7}, {6, 8}, {7, 9}, 
    {8, 9}, {8, 9}}], 1/4, 
  (19/(38880*ep^5) - 701/(466560*ep^4) + 11/(1920*ep^3) - 
     76693/(16796160*ep^2) - 941147/(50388480*ep))*MM + 
   (-1/(233280*ep^5) + 121/(2799360*ep^4) - 49/(262440*ep^3) + 
     29177/(100776960*ep^2) + 12041/(151165440*ep))*QQ}, 
 {"e12|23|4|45|6|78|78|9|9|e|", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, 
    {1, 5}, {2, 3}, {2, 6}, {3, 7}, {4, 8}, {4, 9}, {5, 8}, {5, 9}, {6, 7}, 
    {6, 8}, {7, 9}}], 1/2, MM*(13/(480*ep^4) + (-119/960 + z3/16)/ep^3 + 
     (1057/3456 - (179*z3)/1440 - z4/32)/ep^2 + 
     (-1031/2880 + z3/12 + (3*z4)/80)/ep) + 
   QQ*(13/(2880*ep^4) + (-67/3456 + z3/90)/ep^3 + 
     (523/11520 - (41*z3)/2160 - z4/240)/ep^2 + 
     (-3295/62208 + (151*z3)/5760 + (11*z4)/5760 + (7*z5)/1440)/ep)}, 
 {"e12|23|4|45|6|77|88|9|9|e|", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, 
    {1, 5}, {2, 3}, {2, 6}, {3, 7}, {4, 8}, {4, 8}, {5, 9}, {5, 9}, {6, 7}, 
    {6, 8}, {7, 9}}], 1/4, 
  QQ*(-11/(51840*ep^5) + 7/(12960*ep^4) - 247/(622080*ep^3) + 
     (29/559872 + z3/2160)/ep^2 + (-23/52488 - z3/1920 - z4/5760)/ep) + 
   MM*(19/(8640*ep^5) - 77/(51840*ep^4) - 919/(311040*ep^3) + 
     (-133/1866240 + z3/160)/ep^2 + (607/207360 - (41*z3)/4320 + z4/240)/
      ep)}, {"e12|23|4|55|67|6|8|99|e9||", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 6}, {3, 7}, 
    {4, 6}, {4, 8}, {5, 9}, {5, 9}, {6, 9}, {7, 8}, {7, 8}}], 1/2, 
  QQ*(-23/(103680*ep^5) + 199/(311040*ep^4) - 1769/(3732480*ep^3) + 
     (-347/2239488 + z3/8640)/ep^2 + (3481/6718464 - (31*z3)/51840 + z4/5760)/
      ep) + MM*(1/(640*ep^5) - 1/(480*ep^4) - 869/(207360*ep^3) + 
     (4637/622080 + z3/1440)/ep^2 + (7249/746496 - z3/80 + z4/960)/ep)}, 
 {"e12|23|4|56|57|6|8|99|e9||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, 
    {1, 5}, {2, 3}, {2, 6}, {3, 7}, {4, 6}, {4, 8}, {5, 9}, {5, 9}, {6, 8}, 
    {7, 8}, {7, 9}}], 1, 
  QQ*(1/(1920*ep^5) - 1/(864*ep^4) - 151/(207360*ep^3) + 
     (6113/1866240 - z3/1440)/ep^2 + (-25939/11197440 + (49*z3)/25920 - 
       z4/5760)/ep) + MM*(-1/(2880*ep^5) - 103/(34560*ep^4) + 
     (733/103680 + z3/720)/ep^3 + (18343/1244160 - (109*z3)/8640 + z4/480)/
      ep^2 + (-7631/155520 + (869*z3)/51840 - (79*z4)/5760 - z5/240)/ep)}, 
 {"e12|23|4|45|6|67|8|e9|99||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, 
    {1, 5}, {2, 3}, {2, 6}, {3, 7}, {4, 6}, {4, 8}, {5, 9}, {5, 9}, {6, 7}, 
    {7, 8}, {8, 9}}], 1, 
  (1/(1152*ep^5) - 71/(11520*ep^4) + 3229/(207360*ep^3) - 
     10109/(248832*ep^2) + 39793/(466560*ep))*MM + 
   (1/(2304*ep^5) - 11/(6480*ep^4) + 5809/(1244160*ep^3) - 
     2209/(311040*ep^2) + 1043/(207360*ep))*QQ}, 
 {"e12|23|4|56|57|8|78|9|9|e|", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, 
    {1, 5}, {2, 3}, {2, 6}, {3, 7}, {4, 6}, {4, 8}, {5, 8}, {5, 9}, {6, 9}, 
    {7, 8}, {7, 9}}], 2, 
  QQ*((1/240 - z3/80)/ep^3 + (-217/12960 + (7*z3)/432 + z4/480)/ep^2 + 
     (53/2160 - (37*z3)/2880 - z4/192 - z5/90)/ep) + 
   MM*((1/40 - (3*z3)/40)/ep^3 + (-131/1080 + (4*z3)/45 + z4/80 + z5/12)/
      ep^2 + (259/1620 - (11*z3)/4320 + z3^2/30 - (41*z4)/480 - 
       (139*z5)/360 + (5*z6)/24)/ep)}, {"e12|23|4|55|67|8|78|9|9|e|", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 6}, {3, 7}, 
    {4, 6}, {4, 8}, {5, 8}, {5, 9}, {6, 8}, {7, 9}, {7, 9}}], 1, 
  QQ*(7/(11520*ep^5) - 43/(34560*ep^4) - 19/(414720*ep^3) + 
     (-229/1244160 + z3/576)/ep^2 + (3391/3732480 - (31*z3)/51840 - z4/576)/
      ep) + MM*(-1/(640*ep^5) - 7/(3840*ep^4) + (439/69120 + z3/720)/ep^3 + 
     (2683/414720 - (73*z3)/8640 + z4/480)/ep^2 + 
     (6971/414720 + (473*z3)/51840 - (223*z4)/5760 + (7*z5)/720)/ep)}, 
 {"e12|23|4|45|6|78|79|8|9|e|", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, 
    {1, 5}, {2, 3}, {2, 6}, {3, 7}, {4, 6}, {4, 8}, {5, 8}, {5, 9}, {6, 7}, 
    {7, 9}, {8, 9}}], 2, QQ*(-7/(5760*ep^5) + 23/(6912*ep^4) - 
     107/(41472*ep^3) + (38233/3732480 - (79*z3)/17280)/ep + 
     (-583/248832 + z3/288)/ep^2) + MM*(-7/(960*ep^5) + 43/(1920*ep^4) + 
     (-247/11520 - z3/480)/ep^3 + (-167/13824 + (19*z3)/576 - z4/320)/ep^2 + 
     (811/20736 - (1669*z3)/17280 + (7*z4)/384 - (7*z5)/480)/ep)}, 
 {"e12|23|4|56|78|78|79||9|e|", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, 
    {1, 5}, {2, 3}, {2, 6}, {3, 7}, {4, 6}, {4, 8}, {5, 7}, {5, 9}, {6, 9}, 
    {7, 8}, {8, 9}}], 1, 
  QQ*((1/240 - z3/80)/ep^3 + (-19/1296 + (7*z3)/432 + z4/480)/ep^2 + 
     (13/960 - z3/576 - z4/192 - z5/90)/ep) + 
   MM*((1/40 - (3*z3)/40)/ep^3 + (-217/2160 + (121*z3)/720 + z4/80 - z5/48)/
      ep^2 + (151/1620 + (7*z3)/108 - (17*z3^2)/240 + z4/30 - (191*z5)/1440 - 
       (5*z6)/96)/ep)}, {"e12|23|4|56|78|67|9|8|9|e|", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 6}, {3, 7}, 
    {4, 6}, {4, 8}, {5, 7}, {5, 9}, {6, 8}, {7, 9}, {8, 9}}], 1, 
  QQ*(-1/(720*ep^5) + 43/(17280*ep^4) + 473/(103680*ep^3) + 
     (-1177/124416 + z3/160)/ep^2 + (757/186624 - (11*z3)/540 + z4/240 + 
       z5/72)/ep) + MM*(-1/(120*ep^5) + 17/(960*ep^4) + 
     (23/1152 - z3/120)/ep^3 + (-2111/34560 + (157*z3)/1440 - z4/80 - z5/12)/
      ep^2 + (1037/10368 - (1931*z3)/8640 + z3^2/60 + (127*z4)/960 + 
       (47*z5)/180 - (5*z6)/24)/ep)}, {"e12|23|4|45|6|78|79|e|99||", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 6}, {3, 7}, 
    {4, 6}, {4, 8}, {5, 7}, {5, 9}, {6, 7}, {8, 9}, {8, 9}}], 1/2, 
  (7/(2880*ep^5) - 17/(2160*ep^4) + 1759/(103680*ep^3) - 719/(25920*ep^2) + 
     83611/(1866240*ep))*MM + (7/(17280*ep^5) - 167/(103680*ep^4) + 
     641/(207360*ep^3) - 5471/(1244160*ep^2) + 28639/(11197440*ep))*QQ}, 
 {"e12|23|4|56|57|8|89|89||e|", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, 
    {1, 5}, {2, 3}, {2, 6}, {3, 7}, {4, 6}, {4, 8}, {5, 7}, {5, 8}, {6, 9}, 
    {7, 9}, {8, 9}}], 1, 
  QQ*(-1/(80*ep^3) + (13/270 + z3/40 - (5*z5)/72)/ep^2 + 
     (-541/8640 - (109*z3)/2160 - z4/240 + (25*z5)/216)/ep) + 
   MM*(-3/(40*ep^3) + (247/720 + (23*z3)/120 - (11*z5)/24)/ep^2 + 
     (-223/540 - (49*z3)/80 + z3^2/120 + (3*z4)/80 + (155*z5)/144 - 
       (5*z6)/48)/ep)}, {"e12|23|4|56|78|67|8|9|9|e|", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 6}, {3, 7}, 
    {4, 6}, {4, 8}, {5, 6}, {5, 9}, {7, 8}, {7, 9}, {8, 9}}], 1, 
  QQ*(7/(2880*ep^4) + (-53/5760 + z3/180)/ep^3 + 
     (823/103680 - (13*z3)/720 + z4/120)/ep^2 + 
     (-5843/622080 + (593*z3)/25920 - (23*z4)/2880 - z5/360)/ep) + 
   MM*(7/(480*ep^4) + (-11/192 + z3/40)/ep^3 + 
     (7/128 - (31*z3)/240 + (3*z4)/80 + z5/24)/ep^2 + 
     (-2641/20736 + (653*z3)/2160 - (13*z3^2)/120 - (19*z4)/240 - 
       (49*z5)/720 + (5*z6)/48)/ep)}, {"e12|23|4|55|67|8|89|89||e|", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 6}, {3, 7}, 
    {4, 6}, {4, 8}, {5, 6}, {5, 8}, {7, 9}, {7, 9}, {8, 9}}], 1/2, 
  QQ*(-29/(17280*ep^4) + (67/17280 - z3/864)/ep^3 + 
     (-449/622080 + (11*z3)/2880 - z4/576)/ep^2 + 
     (-2839/1866240 - z3/720 + (11*z4)/4320)/ep) + 
   MM*(1/(180*ep^4) + (83/8640 + z3/360)/ep^3 + 
     (-1193/25920 + z3/54 + z4/240)/ep^2 + 
     (-23903/311040 + (391*z3)/25920 + (5*z4)/576 + (49*z5)/720)/ep)}, 
 {"e12|23|4|56|57|8|79|9|e9||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, 
    {1, 5}, {2, 3}, {2, 6}, {3, 7}, {4, 6}, {4, 7}, {5, 8}, {5, 9}, {6, 8}, 
    {7, 9}, {8, 9}}], 1, 
  QQ*(7/(2880*ep^4) + (1373/34560 - (77*z3)/2160)/ep^2 + 
     (-31/1920 + z3/72)/ep^3 + (-809/23040 + (181*z3)/6480 + z4/480)/ep) + 
   MM*(7/(480*ep^4) + (-19/192 + (3*z3)/40)/ep^3 + 
     (4481/17280 - (181*z3)/720 - z4/80 + z5/24)/ep^2 + 
     (-35797/103680 + (509*z3)/4320 + (11*z3^2)/120 - z4/480 + (23*z5)/720 + 
       (5*z6)/48)/ep)}, {"e12|23|4|56|56|7|8|e9|99||", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 6}, {3, 7}, 
    {4, 6}, {4, 7}, {5, 8}, {5, 8}, {6, 9}, {7, 9}, {8, 9}}], 1/2, 
  QQ*(-17/(17280*ep^4) + (7/1728 - z3/864)/ep^3 + 
     (-2113/207360 + (19*z3)/2880 - z4/576)/ep^2 + 
     (6821/622080 - (19*z3)/2880 + (13*z4)/8640)/ep) + 
   MM*(1/(5760*ep^4) + (191/17280 + z3/360)/ep^3 + 
     (-13633/207360 + (107*z3)/4320 + z4/240)/ep^2 + 
     (119101/622080 - (1213*z3)/12960 - (19*z4)/1440 - (7*z5)/90)/ep)}, 
 {"e12|23|4|56|57|8|89|99|e||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, 
    {1, 5}, {2, 3}, {2, 6}, {3, 7}, {4, 6}, {4, 7}, {5, 6}, {5, 8}, {7, 9}, 
    {8, 9}, {8, 9}}], 1, QQ*(-7/(8640*ep^4) + (67/17280 - z3/864)/ep^3 + 
     (-9/1280 + (19*z3)/2880 - z4/576)/ep^2 + 
     (2417/373248 - z3/160 + (13*z4)/8640)/ep) + 
   MM*(-7/(1440*ep^4) + (227/8640 - z3/90)/ep^3 + 
     (-773/17280 + (13*z3)/270 - z4/60)/ep^2 + 
     (15037/311040 - (127*z3)/2880 + (7*z4)/320 + z5/80)/ep)}, 
 {"e12|23|4|55|67|8|79|9|e9||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, 
    {1, 5}, {2, 3}, {2, 6}, {3, 7}, {4, 6}, {4, 6}, {5, 8}, {5, 9}, {7, 8}, 
    {7, 9}, {8, 9}}], 1/2, 
  QQ*(-1/(3456*ep^5) + 53/(62208*ep^4) - 1387/(1866240*ep^3) + 
     (47/746496 - z3/1728)/ep^2 + (37/87480 + z3/2592)/ep) + 
   MM*(1/(192*ep^5) - 479/(51840*ep^4) + (-1471/311040 - z3/720)/ep^3 + 
     (4423/622080 + (7*z3)/540 - z4/480)/ep^2 + 
     (1271/103680 - (703*z3)/25920 + (71*z4)/2880 - (7*z5)/720)/ep)}, 
 {"e12|23|4|55|66|7|8|e9|99||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, 
    {1, 5}, {2, 3}, {2, 6}, {3, 7}, {4, 6}, {4, 6}, {5, 8}, {5, 8}, {7, 9}, 
    {7, 9}, {8, 9}}], 1/4, 
  QQ*(1/(10368*ep^5) - 11/(62208*ep^4) + 19/(1866240*ep^3) + 
     (101/8398080 - z3/7776)/ep + (-271/11197440 + z3/5184)/ep^2) + 
   MM*(-5/(1728*ep^5) + 97/(51840*ep^4) + 49/(11520*ep^3) + 
     (479/124416 - (5*z3)/864)/ep^2 + (601/155520 + (11*z3)/2160 - z4/96)/
      ep)}, {"e12|23|4|55|67|8|89|99|e||", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 6}, {3, 7}, 
    {4, 6}, {4, 6}, {5, 7}, {5, 8}, {7, 9}, {8, 9}, {8, 9}}], 1/2, 
  (1/(20736*ep^5) - 11/(46656*ep^4) + 3997/(11197440*ep^3) + 
     209/(4199040*ep^2) - 27677/(100776960*ep))*QQ + 
   MM*(1/(1152*ep^5) - 47/(311040*ep^4) + 127/(207360*ep^3) + 
     (-49447/11197440 + z3/1728)/ep^2 + (-16765/2239488 + (313*z3)/51840 + 
       z4/1152)/ep)}, {"e12|23|4|56|56|7|8|89|9|e|", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 6}, {3, 7}, 
    {4, 5}, {4, 8}, {5, 9}, {6, 8}, {6, 9}, {7, 8}, {7, 9}}], 1/4, 
  QQ*(1/(288*ep^4) + (-11/960 + z3/180)/ep^3 + (1763/51840 - z3/45 + z4/120)/
      ep^2 + (-3679/77760 + (623*z3)/25920 - (11*z4)/2880 + z5/90)/ep) + 
   MM*(1/(48*ep^4) + (-7/96 + z3/40)/ep^3 + 
     (221/960 - (11*z3)/80 + (3*z4)/80)/ep^2 + 
     (-9839/25920 + (467*z3)/2160 - (7*z4)/240 + (2*z5)/15)/ep)}, 
 {"e12|23|4|55|66|7|8|89|9|e|", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, 
    {1, 5}, {2, 3}, {2, 6}, {3, 7}, {4, 5}, {4, 8}, {5, 9}, {6, 8}, {6, 8}, 
    {7, 9}, {7, 9}}], 1/8, 
  QQ*(-1/(2880*ep^5) + 91/(155520*ep^4) + 19/(186624*ep^3) + 
     (13/622080 - z3/1440)/ep^2 + (-361/933120 + z3/12960 + z4/1440)/ep) + 
   MM*(7/(1440*ep^5) - 23/(25920*ep^4) - 1321/(155520*ep^3) + 
     (-1019/103680 + (7*z3)/720)/ep^2 + (-5659/466560 - z3/120 + z4/40)/ep)}, 
 {"e12|23|4|45|6|67|8|89|9|e|", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, 
    {1, 5}, {2, 3}, {2, 6}, {3, 7}, {4, 5}, {4, 8}, {5, 9}, {6, 7}, {6, 8}, 
    {7, 9}, {8, 9}}], 1/2, (-1/(120*ep^5) + 13/(480*ep^4) - 27/(320*ep^3) + 
     19/(128*ep^2) - 203/(1280*ep))*MM + 
   (-1/(720*ep^5) + 7/(1728*ep^4) - 677/(51840*ep^3) + 6503/(311040*ep^2) - 
     40697/(1866240*ep))*QQ}, {"e12|23|4|56|57|6|8|89|9|e|", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 6}, {3, 7}, 
    {4, 5}, {4, 6}, {5, 8}, {6, 9}, {7, 8}, {7, 9}, {8, 9}}], 1, 
  QQ*(-1/(576*ep^5) + 7/(2160*ep^4) + 173/(51840*ep^3) + 
     (-3191/311040 + z3/240)/ep^2 + (35503/3732480 - (5*z3)/864 + z4/960)/
      ep) + MM*(-1/(96*ep^5) + 11/(480*ep^4) + (1/72 - z3/240)/ep^3 + 
     (-163/2160 + (59*z3)/1440 - z4/160)/ep^2 + 
     (17267/207360 - (289*z3)/8640 + (29*z4)/960 + z5/80)/ep)}, 
 {"e12|23|4|45|6|77|89|8|9|e|", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, 
    {1, 5}, {2, 3}, {2, 6}, {3, 7}, {4, 5}, {4, 6}, {5, 8}, {6, 7}, {7, 9}, 
    {8, 9}, {8, 9}}], 1, QQ*(5/(6912*ep^5) - 167/(103680*ep^4) + 
     1099/(1244160*ep^3) + (2219/3732480 - z3/576)/ep^2 + 
     (-4169/5598720 + (19*z3)/8640)/ep) + 
   MM*(-1/(1152*ep^5) - 49/(11520*ep^4) + 571/(69120*ep^3) + 
     (2069/1244160 - z3/64)/ep^2 + (-6779/414720 + (163*z3)/5760 - z4/128)/
      ep)}, {"e12|23|4|56|78|77|89||9|e|", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 6}, {3, 7}, 
    {4, 5}, {4, 6}, {5, 7}, {6, 8}, {7, 9}, {8, 9}, {8, 9}}], 1/4, 
  (1/(288*ep^5) - 41/(8640*ep^4) - 59/(51840*ep^3) - 3649/(311040*ep^2) - 
     1669/(155520*ep))*MM + (1/(1728*ep^5) - 19/(12960*ep^4) - 
     23/(155520*ep^3) + 397/(311040*ep^2) + 43/(3732480*ep))*QQ}, 
 {"e12|23|4|56|78|e9|78|9|9||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, 
    {1, 5}, {2, 3}, {2, 4}, {3, 6}, {4, 7}, {5, 8}, {5, 9}, {6, 8}, {6, 9}, 
    {7, 8}, {7, 9}}], 1, QQ*(11/(2880*ep^4) + (-329/17280 + z3/80)/ep^3 + 
     (377/20736 - (41*z3)/2160 - z4/480)/ep^2 + 
     (953/311040 + (11*z3)/960 + z4/960 - (19*z5)/1440)/ep) + 
   MM*(11/(480*ep^4) + (-39/320 + (3*z3)/40)/ep^3 + 
     (2489/17280 - (133*z3)/720 - z4/80 + z5/12)/ep^2 + 
     (239/6480 + (83*z3)/270 - z3^2/60 - (7*z4)/120 - (407*z5)/720 + 
       (5*z6)/24)/ep)}, {"e12|23|4|55|67|8|e8|99|9||", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {3, 6}, 
    {4, 7}, {5, 8}, {5, 9}, {6, 8}, {6, 8}, {7, 9}, {7, 9}}], 1/2, 
  QQ*(-7/(34560*ep^5) + 187/(311040*ep^4) - 509/(1244160*ep^3) + 
     (133/11197440 - z3/2880)/ep^2 + (707/6718464 + z3/25920 + z4/2880)/ep) + 
   MM*(1/(1920*ep^5) - 181/(103680*ep^4) - 173/(124416*ep^3) + 
     (30611/3732480 - z3/2880)/ep^2 + (3961/414720 - (311*z3)/17280 + 
       (3*z4)/640)/ep)}, {"e12|23|4|56|57|8|e9|89|9||", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {3, 6}, 
    {4, 7}, {5, 8}, {5, 9}, {6, 7}, {6, 8}, {7, 9}, {8, 9}}], 2, 
  QQ*(-1/(1440*ep^5) + 19/(8640*ep^4) - 7/(51840*ep^3) + 
     (-2993/311040 + (5*z3)/576)/ep^2 + (15011/1866240 - z3/72 - z4/384 + 
       z5/144)/ep) + MM*(-1/(240*ep^5) + 7/(480*ep^4) + 
     (-37/5760 - z3/240)/ep^3 + (-23/432 + (149*z3)/1440 - z4/160 - z5/24)/
      ep^2 + (24707/207360 - (3103*z3)/8640 + z3^2/120 + (59*z4)/960 + 
       (61*z5)/180 - (5*z6)/48)/ep)}, {"e12|23|4|55|67|6|8|e9|99||", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {3, 6}, 
    {4, 7}, {5, 8}, {5, 8}, {6, 9}, {6, 9}, {7, 8}, {7, 9}}], 1/2, 
  QQ*(-23/(103680*ep^5) + 199/(311040*ep^4) - 1769/(3732480*ep^3) + 
     (-2059/11197440 + z3/8640)/ep^2 + (16271/33592320 - (31*z3)/51840 + 
       z4/5760)/ep) + MM*(1/(640*ep^5) - 1/(480*ep^4) - 869/(207360*ep^3) + 
     (4637/622080 + z3/1440)/ep^2 + (7249/746496 - z3/80 + z4/960)/ep)}, 
 {"e12|23|4|56|78|e9|77||99||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, 
    {1, 5}, {2, 3}, {2, 4}, {3, 6}, {4, 7}, {5, 8}, {5, 8}, {6, 8}, {6, 9}, 
    {7, 9}, {7, 9}}], 1/2, 
  (1/(8640*ep^5) - 79/(103680*ep^4) - 593/(311040*ep^3) + 
     10793/(1244160*ep^2) + 103/(58320*ep))*MM + 
   (-1/(5760*ep^5) + 77/(155520*ep^4) - 77/(622080*ep^3) - 
     469/(1399680*ep^2) - 6869/(33592320*ep))*QQ}, 
 {"e12|23|4|56|57|6|8|e9|99||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, 
    {1, 5}, {2, 3}, {2, 4}, {3, 6}, {4, 7}, {5, 8}, {5, 8}, {6, 7}, {6, 9}, 
    {7, 9}, {8, 9}}], 1, 
  QQ*(1/(1920*ep^5) - 1/(864*ep^4) - 151/(207360*ep^3) + 
     (6437/1866240 - z3/1440)/ep^2 + (-19783/11197440 + z3/648 - z4/5760)/
      ep) + MM*(-1/(2880*ep^5) - 103/(34560*ep^4) + 
     (733/103680 + z3/720)/ep^3 + (18343/1244160 - (109*z3)/8640 + z4/480)/
      ep^2 + (-7631/155520 + (869*z3)/51840 - (79*z4)/5760 - z5/240)/ep)}, 
 {"e12|23|4|55|67|8|e9|89|9||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, 
    {1, 5}, {2, 3}, {2, 4}, {3, 6}, {4, 7}, {5, 7}, {5, 8}, {6, 9}, {6, 9}, 
    {7, 8}, {8, 9}}], 1, QQ*(7/(11520*ep^5) - 43/(34560*ep^4) - 
     19/(414720*ep^3) + (-13/1244160 + z3/576)/ep^2 + 
     (4147/3732480 - (49*z3)/51840 - z4/576)/ep) + 
   MM*(-1/(640*ep^5) - 7/(3840*ep^4) + (439/69120 + z3/720)/ep^3 + 
     (2683/414720 - (73*z3)/8640 + z4/480)/ep^2 + 
     (6971/414720 + (473*z3)/51840 - (223*z4)/5760 + (7*z5)/720)/ep)}, 
 {"e12|23|4|56|78|e9|79|8|9||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, 
    {1, 5}, {2, 3}, {2, 4}, {3, 6}, {4, 7}, {5, 7}, {5, 8}, {6, 8}, {6, 9}, 
    {7, 9}, {8, 9}}], 2, QQ*(-1/(1440*ep^5) + 19/(8640*ep^4) - 
     223/(51840*ep^3) + (3631/311040 - (13*z3)/960)/ep^2 + 
     (-31501/1866240 + (11*z3)/1080 + (11*z4)/1920)/ep) + 
   MM*(-1/(240*ep^5) + 7/(480*ep^4) + (-181/5760 - z3/240)/ep^3 + 
     (179/2160 - (43*z3)/1440 - z4/160 - z5/24)/ep^2 + 
     (-16861/207360 + (37*z3)/1728 + z3^2/120 + (107*z4)/960 + z5/180 - 
       (5*z6)/48)/ep)}, {"e12|23|4|56|57|8|e8|99|9||", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {3, 6}, 
    {4, 7}, {5, 7}, {5, 8}, {6, 7}, {6, 9}, {8, 9}, {8, 9}}], 1, 
  QQ*(1/(4320*ep^5) - 1/(864*ep^4) + 77/(25920*ep^3) + 
     (-37/14580 + z3/960)/ep^2 + (407/373248 + z3/2592 - z4/5760)/ep) + 
   MM*(1/(720*ep^5) - 1/(135*ep^4) + (47/3456 + z3/720)/ep^3 + 
     (-893/31104 + (67*z3)/4320 + z4/480)/ep^2 + 
     (92839/1866240 - (173*z3)/25920 + (37*z4)/2880 - z5/240)/ep)}, 
 {"e12|23|4|56|78|e7|89|9|9||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, 
    {1, 5}, {2, 3}, {2, 4}, {3, 6}, {4, 7}, {5, 6}, {5, 8}, {6, 9}, {7, 8}, 
    {7, 9}, {8, 9}}], 2, QQ*(-1/(1440*ep^5) + 19/(8640*ep^4) + 
     47/(51840*ep^3) + (-685/62208 + (5*z3)/576)/ep^2 + 
     (19673/1866240 - (91*z3)/8640 + z4/384)/ep) + 
   MM*(-1/(240*ep^5) + 7/(480*ep^4) + (-1/5760 - z3/240)/ep^3 + 
     (-119/1728 + (47*z3)/1440 - z4/160 + z5/24)/ep^2 + 
     (4519/41472 - (1663*z3)/8640 - z3^2/120 - (13*z4)/960 + (29*z5)/720 + 
       (5*z6)/48)/ep)}, {"e12|23|4|56|78|e7|99|8|9||", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {3, 6}, 
    {4, 7}, {5, 6}, {5, 8}, {6, 8}, {7, 9}, {7, 9}, {8, 9}}], 1, 
  QQ*(1/(2160*ep^5) - 19/(17280*ep^4) - 281/(311040*ep^3) + 
     (7031/1866240 - z3/720)/ep^2 + (-637/349920 + (61*z3)/25920 - 
       (7*z4)/5760)/ep) + MM*(1/(360*ep^5) - 1/(432*ep^4) + 
     (-73/6480 + z3/120)/ep^3 + (61/25920 - (5*z3)/288 + z4/80)/ep^2 + 
     (-9731/622080 + (73*z3)/2160 - z4/48 - z5/40)/ep)}, 
 {"e12|23|4|56|57|8|e7|9|99||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, 
    {1, 5}, {2, 3}, {2, 4}, {3, 6}, {4, 7}, {5, 6}, {5, 8}, {6, 7}, {7, 9}, 
    {8, 9}, {8, 9}}], 1, 
  QQ*(1/(4320*ep^5) - 1/(864*ep^4) + 109/(51840*ep^3) + 
     (205/186624 - z3/480)/ep^2 + (-5657/1866240 + (173*z3)/51840 + z4/2880)/
      ep) + MM*(1/(720*ep^5) - 1/(135*ep^4) + (61/3456 - z3/180)/ep^3 + 
     (91/31104 - z3/270 - z4/120)/ep^2 + (-116417/1866240 + (55*z3)/1296 + 
       (11*z4)/720 + (2*z5)/45)/ep)}, {"e12|23|4|56|78|e7|79||99||", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {3, 6}, 
    {4, 7}, {5, 6}, {5, 7}, {6, 8}, {7, 9}, {8, 9}, {8, 9}}], 1, 
  QQ*(1/(4320*ep^5) - 1/(864*ep^4) + 29/(10368*ep^3) + 
     (-2071/933120 + z3/1440)/ep^2 + (1033/1866240 + (7*z3)/10368 - z4/1440)/
      ep) + MM*(1/(720*ep^5) - 1/(135*ep^4) + (377/17280 - z3/180)/ep^3 + 
     (-2317/155520 + (7*z3)/540 - z4/120)/ep^2 + 
     (-46397/1866240 + (379*z3)/12960 + (13*z4)/1440 + z5/60)/ep)}, 
 {"e12|23|4|45|6|e7|89|89|9||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, 
    {1, 5}, {2, 3}, {2, 4}, {3, 6}, {4, 6}, {5, 7}, {5, 8}, {6, 9}, {7, 8}, 
    {7, 9}, {8, 9}}], 1, QQ*(11/(17280*ep^5) - 11/(4320*ep^4) + 
     1003/(207360*ep^3) + (-1039/155520 - z3/720)/ep^2 + 
     (16537/2239488 + (29*z3)/17280 + z4/1920)/ep) + 
   MM*(-1/(720*ep^5) - 7/(6912*ep^4) + (2063/103680 + z3/480)/ep^3 + 
     (-49679/1244160 - (7*z3)/360 + z4/320)/ep^2 + 
     (809/38880 + (289*z3)/4320 - (13*z4)/960 + (7*z5)/480)/ep)}, 
 {"e12|23|4|45|6|e7|78|9|99||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, 
    {1, 5}, {2, 3}, {2, 4}, {3, 6}, {4, 6}, {5, 7}, {5, 8}, {6, 7}, {7, 9}, 
    {8, 9}, {8, 9}}], 1, (-41/(17280*ep^5) + 169/(25920*ep^4) - 
     8987/(622080*ep^3) + 2611/(103680*ep^2) - 109969/(1866240*ep))*MM + 
   (-11/(103680*ep^5) + 1/(1440*ep^4) - 1589/(746496*ep^3) + 
     4147/(1119744*ep^2) - 18203/(4199040*ep))*QQ}, 
 {"e12|23|4|45|6|e7|88|99|9||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, 
    {1, 5}, {2, 3}, {2, 4}, {3, 6}, {4, 6}, {5, 7}, {5, 7}, {6, 8}, {7, 9}, 
    {8, 9}, {8, 9}}], 1/2, 
  QQ*(-11/(51840*ep^5) + 7/(12960*ep^4) - 47/(124416*ep^3) + 
     (5/139968 + z3/2160)/ep^2 + (-889/16796160 - z3/1920 - z4/5760)/ep) + 
   MM*(19/(8640*ep^5) - 77/(51840*ep^4) - 919/(311040*ep^3) + 
     (-133/1866240 + z3/160)/ep^2 + (607/207360 - (41*z3)/4320 + z4/240)/
      ep)}, {"e12|23|4|56|78|e6|9|89|9||", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {3, 6}, 
    {4, 5}, {5, 7}, {6, 8}, {6, 9}, {7, 8}, {7, 9}, {8, 9}}], 1/2, 
  QQ*(1/(960*ep^5) - 31/(10368*ep^4) + 629/(311040*ep^3) + 
     (4159/1866240 + z3/480)/ep^2 + (-20053/5598720 + z3/720 - z4/480)/ep) + 
   MM*(-1/(240*ep^5) + 7/(2160*ep^4) + (175/10368 + z3/240)/ep^3 + 
     (-11/38880 - (17*z3)/1440 + z4/160)/ep^2 + 
     (-25031/466560 + (421*z3)/8640 - (47*z4)/960 + (7*z5)/240)/ep)}, 
 {"e12|23|4|55|67|8|e7|9|99||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, 
    {1, 5}, {2, 3}, {2, 4}, {3, 6}, {4, 5}, {5, 7}, {6, 8}, {6, 8}, {7, 9}, 
    {7, 9}, {8, 9}}], 1/4, 
  QQ*(-1/(2880*ep^5) + 91/(155520*ep^4) + 131/(933120*ep^3) + 
     (41/622080 - z3/1440)/ep^2 + (-23/58320 + z3/12960 + z4/1440)/ep) + 
   MM*(7/(1440*ep^5) - 23/(25920*ep^4) - 1321/(155520*ep^3) + 
     (-1019/103680 + (7*z3)/720)/ep^2 + (-5659/466560 - z3/120 + z4/40)/ep)}, 
 {"e12|23|4|56|78|e6|7|9|99||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, 
    {1, 5}, {2, 3}, {2, 4}, {3, 6}, {4, 5}, {5, 7}, {6, 7}, {6, 8}, {7, 9}, 
    {8, 9}, {8, 9}}], 1/2, 
  MM*(-13/(2880*ep^5) + 31/(4320*ep^4) - 1871/(311040*ep^3) + 
     (-1213/233280 - z3/360)/ep^2 + (111293/5598720 - (29*z3)/4320 - z4/240)/
      ep) + QQ*(-1/(5760*ep^5) + 89/(103680*ep^4) - 437/(373248*ep^3) + 
     (-1987/1244160 + z3/8640)/ep^2 + (4889/1679616 - (7*z3)/5760 + z4/5760)/
      ep)}, {"e12|23|4|56|57|e|89|89|9||", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {3, 5}, 
    {4, 6}, {5, 7}, {6, 8}, {6, 9}, {7, 8}, {7, 9}, {8, 9}}], 1/2, 
  MM*(1/(360*ep^5) - 13/(1440*ep^4) + 331/(25920*ep^3) + 
     (-839/38880 - z3/60)/ep^2 + (111263/1866240 + (59*z3)/1440 - z4/40)/
      ep) + QQ*(1/(2160*ep^5) - 23/(10368*ep^4) + 83/(20736*ep^3) + 
     (-917/373248 - z3/1440)/ep^2 + (5021/1866240 - z3/2880 - z4/960)/ep)}, 
 {"e12|23|4|56|57|e|88|99|9||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, 
    {1, 5}, {2, 3}, {2, 4}, {3, 5}, {4, 6}, {5, 7}, {6, 8}, {6, 8}, {7, 9}, 
    {7, 9}, {8, 9}}], 1/4, 
  QQ*(-1/(6480*ep^5) + 71/(155520*ep^4) - 11/(186624*ep^3) + 
     (-1151/1866240 + z3/4320)/ep^2 + (-73/174960 + z3/25920 + z4/2880)/ep) + 
   MM*(-1/(1080*ep^5) - 11/(25920*ep^4) + 319/(155520*ep^3) + 
     (7001/933120 + z3/720)/ep^2 + (7847/933120 - (91*z3)/4320 + z4/480)/
      ep)}, {"e12|23|4|56|57|e|78|9|99||", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 4}, {1, 5}, {2, 3}, {2, 4}, {3, 5}, 
    {4, 6}, {5, 7}, {6, 7}, {6, 8}, {7, 9}, {8, 9}, {8, 9}}], 1/2, 
  (-1/(2160*ep^5) + 29/(5184*ep^4) - 2263/(155520*ep^3) + 
     16633/(933120*ep^2) + 259/(5598720*ep))*MM + 
   (-1/(12960*ep^5) + 1/(1620*ep^4) - 959/(466560*ep^3) + 
     3113/(1399680*ep^2) - 12467/(16796160*ep))*QQ}, 
 {"e12|34|56|e7|58|9|89|89|||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 2}, 
    {1, 4}, {2, 5}, {3, 6}, {3, 7}, {4, 8}, {4, 9}, {5, 6}, {5, 8}, {6, 9}, 
    {7, 8}, {7, 9}}], 1, 
  QQ*((1/360 - z3/120)/ep^3 + (-79/3240 + (13*z3)/1080 + z4/120)/ep^2 + 
     (835/15552 - (13*z3)/5184 - (23*z4)/2880 - (3*z5)/80)/ep) + 
   MM*((1/60 - z3/20)/ep^3 + (-41/270 + (4*z3)/45 + z4/20)/ep^2 + 
     (4843/12960 + (5699*z3)/4320 + z3^2/10 - (31*z4)/480 - (167*z5)/120 - 
       (203*z7)/240)/ep)}, {"e12|34|56|e7|58|8|99|89|||", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 2}, {1, 4}, {2, 5}, {3, 6}, {3, 7}, 
    {4, 8}, {4, 9}, {5, 6}, {5, 8}, {6, 8}, {7, 9}, {7, 9}}], 1/2, 
  QQ*(1/(8640*ep^5) - 5/(10368*ep^4) - 29/(311040*ep^3) + 
     (7873/1866240 - z3/720)/ep^2 + (-559/69984 + (19*z3)/3240 - z4/2880)/
      ep) + MM*(1/(1440*ep^5) - 1/(320*ep^4) + (-103/17280 + z3/720)/ep^3 + 
     (15431/311040 - (25*z3)/864 + z4/480 - z5/72)/ep^2 + 
     (4979/51840 - (1373*z3)/25920 - (11*z3^2)/360 - (19*z4)/576 + 
       (77*z5)/720 - (5*z6)/144)/ep)}, {"e12|34|56|e7|58|6|9|89|9||", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 2}, {1, 4}, {2, 5}, {3, 6}, {3, 7}, 
    {4, 8}, {4, 9}, {5, 6}, {5, 8}, {6, 7}, {7, 9}, {8, 9}}], 1, 
  QQ*(-1/(2880*ep^5) + 19/(17280*ep^4) + 119/(103680*ep^3) + 
     (-4811/622080 + z3/480)/ep^2 + (-8663/1866240 - z3/4320 - z4/480)/ep) + 
   MM*(-1/(480*ep^5) + 7/(960*ep^4) + (17/5760 - z3/240)/ep^3 + 
     (-1087/34560 + (143*z3)/1440 - z4/160 - z5/12)/ep^2 + 
     (-409/20736 - (16477*z3)/8640 - z3^2/12 + (113*z4)/960 + (569*z5)/720 - 
       (5*z6)/24 + (147*z7)/80)/ep)}, {"e12|34|56|e7|56|8|9|89|9||", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 2}, {1, 4}, {2, 5}, {3, 6}, {3, 7}, 
    {4, 8}, {4, 9}, {5, 6}, {5, 7}, {6, 8}, {7, 9}, {8, 9}}], 1, 
  QQ*(1/(960*ep^4) + (-13/1920 + z3/240)/ep^3 + (763/34560 - z3/48 + z4/160)/
      ep^2 + (-22157/622080 + (137*z3)/5184 - z4/576 + z5/120)/ep) + 
   MM*(1/(160*ep^4) + (-41/960 + z3/40)/ep^3 + 
     (847/5760 - (43*z3)/240 + (3*z4)/80 + z5/12)/ep^2 + 
     (-30731/103680 + (2089*z3)/1080 + (17*z3^2)/60 - (11*z4)/120 - 
       (247*z5)/360 + (5*z6)/24 - (147*z7)/80)/ep)}, 
 {"e12|34|56|e7|55||89|89|9||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 2}, 
    {1, 4}, {2, 5}, {3, 6}, {3, 7}, {4, 8}, {4, 9}, {5, 6}, {5, 6}, {7, 8}, 
    {7, 9}, {8, 9}}], 1/2, QQ*(-1/(5760*ep^5) + 113/(155520*ep^4) - 
     1963/(1866240*ep^3) + (2663/5598720 - z3/2160)/ep^2 + 
     (3689/8398080 + (13*z3)/17280 + z4/5760)/ep) + 
   MM*(1/(1440*ep^5) - 409/(103680*ep^4) + (1897/311040 - z3/1440)/ep^3 + 
     (7403/3732480 + z3/360 - z4/960)/ep^2 + 
     (-5599/311040 - (13*z3)/540 + (3*z4)/320 - (7*z5)/1440)/ep)}, 
 {"e12|34|56|e7|88|78|99|9|||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 2}, 
    {1, 4}, {2, 5}, {3, 6}, {3, 7}, {4, 6}, {4, 8}, {5, 9}, {5, 9}, {6, 9}, 
    {7, 8}, {7, 8}}], 1/4, QQ*(-1/(17280*ep^5) + 29/(103680*ep^4) - 
     301/(622080*ep^3) + (-67/1244160 + z3/8640)/ep^2 + 
     (4613/3732480 - (7*z3)/5760 + z4/5760)/ep) + 
   MM*(-1/(2880*ep^5) + 1/(1080*ep^4) + (349/103680 - z3/360)/ep^3 + 
     (-1513/155520 + (5*z3)/432 - z4/240)/ep^2 + 
     (-11597/155520 + (151*z3)/12960 + (5*z4)/288 + z5/45)/ep)}, 
 {"e12|34|56|e7|88|67|9|9|9||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 2}, 
    {1, 4}, {2, 5}, {3, 6}, {3, 7}, {4, 6}, {4, 8}, {5, 9}, {5, 9}, {6, 7}, 
    {7, 8}, {8, 9}}], 1, QQ*(1/(5760*ep^5) - 59/(103680*ep^4) + 
     13/(41472*ep^3) + (751/3732480 + z3/2880)/ep^2 + 
     (-199/2239488 + (59*z3)/51840 - (7*z4)/5760)/ep) + 
   MM*(1/(960*ep^5) - 1/(864*ep^4) + (-671/103680 + z3/120)/ep^3 + 
     (-7/7776 - (7*z3)/240 + z4/80 + z5/72)/ep^2 + 
     (2353/38880 + z3/216 + z3^2/72 - (13*z4)/240 - (43*z5)/720 + (5*z6)/144)/
      ep)}, {"e12|34|56|e7|58|9|78|9|9||", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 2}, {1, 4}, {2, 5}, {3, 6}, {3, 7}, 
    {4, 6}, {4, 8}, {5, 7}, {5, 9}, {6, 9}, {7, 8}, {8, 9}}], 2, 
  QQ*((1/360 - z3/120)/ep^3 + (-79/3240 + (13*z3)/1080 + z4/120)/ep^2 + 
     (835/15552 + (5*z3)/5184 - (23*z4)/2880 - (59*z5)/1440)/ep) + 
   MM*((1/60 - z3/20)/ep^3 + (-41/270 + (4*z3)/45 + z4/20)/ep^2 + 
     (4843/12960 - (2851*z3)/4320 - z3^2/5 - (31*z4)/480 + (121*z5)/240)/
      ep)}, {"e12|34|56|e7|58|8|79|9|9||", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 2}, {1, 4}, {2, 5}, {3, 6}, {3, 7}, 
    {4, 6}, {4, 8}, {5, 7}, {5, 9}, {6, 8}, {7, 9}, {8, 9}}], 2, 
  MM*(-1/(480*ep^5) + 7/(960*ep^4) + (53/5760 - z3/240)/ep^3 + 
     (-527/6912 + (113*z3)/1440 - z4/160)/ep^2 + 
     (7717/103680 + (661*z3)/1728 - z3^2/10 + (23*z4)/960 - (31*z5)/120)/
      ep) + QQ*(-1/(2880*ep^5) + 19/(17280*ep^4) + 227/(103680*ep^3) + 
     (-8699/622080 + z3/96)/ep^2 + (5993/373248 - z3/36 + z5/72)/ep)}, 
 {"e12|34|56|e7|58|6|7|9|99||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 2}, 
    {1, 4}, {2, 5}, {3, 6}, {3, 7}, {4, 6}, {4, 8}, {5, 7}, {5, 9}, {6, 7}, 
    {8, 9}, {8, 9}}], 1, QQ*(1/(8640*ep^5) - 5/(10368*ep^4) + 
     5/(62208*ep^3) + (4363/1866240 - z3/2880)/ep^2 + 
     (-1633/2799360 + z3/25920 + z4/2880)/ep) + 
   MM*(1/(1440*ep^5) - 1/(320*ep^4) + (5/1152 - z3/180)/ep^3 + 
     (-253/311040 - (11*z3)/2160 - z4/120 + z5/72)/ep^2 + 
     (-4907/155520 - (79*z3)/25920 + z3^2/72 - (7*z4)/2880 - z5/240 + 
       (5*z6)/144)/ep)}, {"e12|34|56|e7|58|9|79|8|9||", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 2}, {1, 4}, {2, 5}, {3, 6}, {3, 7}, 
    {4, 6}, {4, 8}, {5, 7}, {5, 8}, {6, 9}, {7, 9}, {8, 9}}], 1, 
  QQ*(-1/(120*ep^3) + (79/1080 + z3/30 - z5/9)/ep^2 + 
     (-835/5184 - (31*z3)/720 - z3^2/180 - z4/80 + (35*z5)/216 + (5*z6)/72)/
      ep) + MM*(-1/(20*ep^3) + (41/90 + z3/5 - (2*z5)/3)/ep^2 + 
     (-4843/4320 - (17*z3)/40 - z3^2/30 - (3*z4)/40 + (13*z5)/36 + 
       (5*z6)/12 + (161*z7)/240)/ep)}, {"e12|34|56|e7|55||78|9|99||", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 2}, {1, 4}, {2, 5}, {3, 6}, {3, 7}, 
    {4, 6}, {4, 8}, {5, 7}, {5, 7}, {6, 9}, {8, 9}, {8, 9}}], 1/2, 
  (13/(17280*ep^5) - 167/(77760*ep^4) + 2641/(1866240*ep^3) + 
     71/(559872*ep^2) + 2797/(174960*ep))*MM + 
   (1/(34560*ep^5) - 169/(933120*ep^4) + 503/(1244160*ep^3) - 
     6229/(33592320*ep^2) - 39991/(100776960*ep))*QQ}, 
 {"e12|34|56|e7|58|7|89|9|9||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 2}, 
    {1, 4}, {2, 5}, {3, 6}, {3, 7}, {4, 6}, {4, 8}, {5, 6}, {5, 9}, {7, 8}, 
    {7, 9}, {8, 9}}], 1, QQ*(1/(960*ep^4) + (-79/5760 + z3/80)/ep^3 + 
     (7457/103680 - (119*z3)/2160 - z4/480)/ep^2 + 
     (-25523/207360 + (229*z3)/4320 + (7*z4)/480 + (7*z5)/180)/ep) + 
   MM*(1/(160*ep^4) + (-27/320 + (3*z3)/40)/ep^3 + 
     (7949/17280 - (289*z3)/720 - z4/80 + z5/12)/ep^2 + 
     (-93031/103680 + (3689*z3)/4320 + (29*z3^2)/60 + (11*z4)/480 - 
       (121*z5)/360 + (5*z6)/24 - (161*z7)/240)/ep)}, 
 {"e12|34|56|e7|56|7|8|9|99||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 2}, 
    {1, 4}, {2, 5}, {3, 6}, {3, 7}, {4, 6}, {4, 8}, {5, 6}, {5, 7}, {7, 9}, 
    {8, 9}, {8, 9}}], 1, QQ*(-1/(2880*ep^4) + (11/3456 - z3/720)/ep^3 + 
     (-4481/311040 + (23*z3)/2160 - z4/480)/ep^2 + 
     (5129/207360 - (1261*z3)/77760 - (7*z4)/8640 - z5/360)/ep) + 
   MM*(-1/(480*ep^4) + (19/960 - z3/120)/ep^3 + 
     (-4829/51840 + z3/30 - z4/80 + z5/24)/ep^2 + 
     (57823/311040 - (2419*z3)/12960 - z3^2/40 - (73*z4)/1440 + z5/40 + 
       (5*z6)/48)/ep)}, {"e12|34|56|e7|89|78|79||9||", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 2}, {1, 4}, {2, 5}, {3, 6}, {3, 7}, 
    {4, 6}, {4, 7}, {5, 8}, {5, 9}, {6, 8}, {7, 9}, {8, 9}}], 1/2, 
  QQ*(1/(960*ep^4) + (-13/1920 + z3/240)/ep^3 + (95/6912 - z3/48 + z4/160)/
      ep^2 + (91/622080 + (253*z3)/25920 - z4/576 - z5/80)/ep) + 
   MM*(1/(160*ep^4) + (-41/960 + z3/40)/ep^3 + 
     (559/5760 - (43*z3)/240 + (3*z4)/80 + z5/12)/ep^2 + 
     (-707/103680 - (1979*z3)/1080 + (47*z3^2)/60 - (11*z4)/120 + 
       (169*z5)/180 + (5*z6)/24)/ep)}, {"e12|34|56|e7|88|79|79||9||", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 2}, {1, 4}, {2, 5}, {3, 6}, {3, 7}, 
    {4, 6}, {4, 7}, {5, 8}, {5, 8}, {6, 9}, {7, 9}, {8, 9}}], 1/4, 
  QQ*(-7/(8640*ep^4) + (19/5760 - z3/720)/ep^3 + 
     (19/62208 + (11*z3)/2160 - z4/480)/ep^2 + 
     (-20983/1866240 + (197*z3)/77760 + (11*z4)/8640 + z5/240)/ep) + 
   MM*(-7/(1440*ep^4) + (1/108 - z3/120)/ep^3 + 
     (1961/51840 + z3/144 - z4/80 - z5/36)/ep^2 + 
     (18683/155520 + (7*z3)/162 - z3^2/36 - z4/36 + (7*z5)/180 - (5*z6)/72)/
      ep)}, {"e12|34|56|e7|58|7|79||99||", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 2}, {1, 4}, {2, 5}, {3, 6}, {3, 7}, 
    {4, 6}, {4, 7}, {5, 6}, {5, 8}, {7, 9}, {8, 9}, {8, 9}}], 1/2, 
  QQ*(-1/(2880*ep^4) + (11/3456 - z3/720)/ep^3 + 
     (-4049/311040 + (23*z3)/2160 - z4/480)/ep^2 + 
     (3917/207360 - (1009*z3)/77760 - (7*z4)/8640 - z5/2160)/ep) + 
   MM*(-1/(480*ep^4) + (19/960 - z3/120)/ep^3 + 
     (-4397/51840 + (109*z3)/720 - z4/80 - (7*z5)/72)/ep^2 + 
     (43027/311040 - (1799*z3)/6480 - (47*z3^2)/360 + (91*z4)/720 + 
       (353*z5)/720 - (35*z6)/144)/ep)}, {"e12|33|45|6|e7|88|79|9|9||", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 2}, {1, 4}, {2, 5}, {3, 6}, {3, 6}, 
    {4, 7}, {4, 8}, {5, 9}, {5, 9}, {6, 7}, {7, 8}, {8, 9}}], 1/2, 
  QQ*(-7/(51840*ep^5) + 13/(38880*ep^4) + 323/(1866240*ep^3) + 
     (-377/622080 - z3/4320)/ep^2 + (-161/699840 - (5*z3)/10368 + z4/1920)/
      ep) + MM*(1/(2880*ep^5) - 187/(103680*ep^4) + 
     (41/62208 - z3/360)/ep^3 + (5827/746496 + (7*z3)/2160 - z4/240)/ep^2 + 
     (11497/1866240 - (65*z3)/5184 + (29*z4)/2880 + z5/120)/ep)}, 
 {"e12|33|45|6|e7|68|9|89|9||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 2}, 
    {1, 4}, {2, 5}, {3, 6}, {3, 6}, {4, 7}, {4, 8}, {5, 7}, {5, 9}, {6, 9}, 
    {7, 8}, {8, 9}}], 1, QQ*(7/(34560*ep^5) - 17/(25920*ep^4) + 
     409/(1244160*ep^3) + (319/933120 + z3/8640)/ep^2 + 
     (3103/933120 - (37*z3)/51840 + z4/5760)/ep) + 
   MM*(-1/(1920*ep^5) + 19/(34560*ep^4) + (317/41472 + z3/720)/ep^3 + 
     (-3205/248832 - (47*z3)/4320 + z4/480 + z5/72)/ep^2 + 
     (-22187/622080 + (3871*z3)/25920 - z3^2/360 - (47*z4)/2880 - 
       (41*z5)/240 + (5*z6)/144)/ep)}, {"e12|33|45|6|e7|89|78|9|9||", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 2}, {1, 4}, {2, 5}, {3, 6}, {3, 6}, 
    {4, 7}, {4, 8}, {5, 7}, {5, 9}, {6, 8}, {7, 9}, {8, 9}}], 1, 
  QQ*(7/(34560*ep^5) - 17/(25920*ep^4) - 23/(1244160*ep^3) + 
     (1183/933120 + z3/8640)/ep^2 + (-17/233280 + (133*z3)/51840 - z4/640)/
      ep) + MM*(-1/(1920*ep^5) + 19/(34560*ep^4) + (1153/207360 + z3/720)/
      ep^3 + (-8249/1244160 + (11*z3)/864 + z4/480 - z5/72)/ep^2 + 
     (-38399/622080 + (997*z3)/25920 + z3^2/360 + (5*z4)/576 + (17*z5)/720 - 
       (5*z6)/144)/ep)}, {"e12|33|45|6|e7|68|7|9|99||", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 2}, {1, 4}, {2, 5}, {3, 6}, {3, 6}, 
    {4, 7}, {4, 8}, {5, 7}, {5, 9}, {6, 7}, {8, 9}, {8, 9}}], 1/2, 
  QQ*(-7/(103680*ep^5) + 13/(38880*ep^4) - 461/(746496*ep^3) + 
     371/(1399680*ep^2) + (-287/839808 - z3/25920)/ep) + 
   MM*(1/(5760*ep^5) - 19/(34560*ep^4) + (-307/207360 + z3/540)/ep^3 + 
     (5893/1244160 - (77*z3)/12960 + z4/360)/ep^2 + 
     (13589/622080 - (917*z3)/77760 - (77*z4)/8640 - (2*z5)/135)/ep)}, 
 {"e12|33|45|6|e7|89|89|89|||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 2}, 
    {1, 4}, {2, 5}, {3, 6}, {3, 6}, {4, 7}, {4, 8}, {5, 7}, {5, 8}, {6, 9}, 
    {7, 9}, {8, 9}}], 1/2, QQ*(-1/(960*ep^4) + (7/1440 - z3/360)/ep^3 + 
     (-41/9720 + (77*z3)/12960 - z4/1440)/ep^2 + 
     (-4573/1866240 - (443*z3)/155520 - (11*z4)/17280 + (11*z5)/4320)/ep) + 
   MM*(19/(5760*ep^4) + (-211/17280 + (7*z3)/480)/ep^3 + 
     (-1703/207360 + (17*z3)/576 - (3*z4)/320 - z5/36)/ep^2 + 
     (8623/622080 - (1813*z3)/10368 + z3^2/180 + (23*z4)/1152 + (67*z5)/240 - 
       (5*z6)/72)/ep)}, {"e12|33|45|6|e7|88|99|89|||", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 2}, {1, 4}, {2, 5}, {3, 6}, {3, 6}, 
    {4, 7}, {4, 8}, {5, 7}, {5, 7}, {6, 9}, {8, 9}, {8, 9}}], 1/4, 
  MM*(-7/(8640*ep^5) + 119/(51840*ep^4) - 13/(20736*ep^3) + 
     (-1181/373248 - z3/4320)/ep^2 + (-947/622080 + (43*z3)/6480 - z4/480)/
      ep) + QQ*(1/(17280*ep^5) - 1/(5760*ep^4) + 209/(1866240*ep^3) + 
     (-13/1119744 + z3/6480)/ep^2 + (193/6718464 - (37*z3)/155520 - z4/17280)/
      ep)}, {"e12|33|45|4|6|e7|89|89|9||", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 2}, {1, 4}, {2, 5}, {3, 6}, {3, 6}, 
    {4, 7}, {4, 8}, {5, 6}, {5, 9}, {7, 8}, {7, 9}, {8, 9}}], 1/2, 
  (-1/(5184*ep^5) + 13/(15552*ep^4) - 331/(233280*ep^3) + 
     1217/(1119744*ep^2) - 2609/(16796160*ep))*QQ + 
   MM*(1/(576*ep^5) - 23/(3456*ep^4) + (847/103680 - z3/1440)/ep^3 + 
     (773/311040 + (11*z3)/2880 - z4/960)/ep^2 + 
     (-60809/3732480 - (169*z3)/5760 + (11*z4)/1920 - (7*z5)/1440)/ep)}, 
 {"e12|33|45|4|6|e7|78|9|99||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 2}, 
    {1, 4}, {2, 5}, {3, 6}, {3, 6}, {4, 7}, {4, 8}, {5, 6}, {5, 7}, {7, 9}, 
    {8, 9}, {8, 9}}], 1/2, 
  (1/(1728*ep^5) - 121/(103680*ep^4) - 49/(155520*ep^3) - 
     4529/(3732480*ep^2) + 22651/(933120*ep))*MM + 
   (1/(31104*ep^5) - 5/(23328*ep^4) + 3269/(5598720*ep^3) - 
     5323/(8398080*ep^2) + 20627/(100776960*ep))*QQ}, 
 {"e12|33|45|6|e7|68|8|99|9||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 2}, 
    {1, 4}, {2, 5}, {3, 6}, {3, 6}, {4, 7}, {4, 7}, {5, 8}, {5, 9}, {6, 8}, 
    {7, 9}, {8, 9}}], 1/4, 
  QQ*(-1/(6480*ep^5) + 29/(77760*ep^4) + 31/(186624*ep^3) - 
     4543/(5598720*ep^2) + (-1417/4199040 + z3/12960)/ep) + 
   MM*(1/(720*ep^5) - 37/(17280*ep^4) + (-253/51840 - z3/2160)/ep^3 + 
     (313/69120 + (5*z3)/1296 - z4/1440)/ep^2 + 
     (45379/1866240 - (25*z3)/1944 + (5*z4)/864 + z5/720)/ep)}, 
 {"e12|33|45|6|e7|88|89|99|||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 2}, 
    {1, 4}, {2, 5}, {3, 6}, {3, 6}, {4, 7}, {4, 7}, {5, 8}, {5, 8}, {6, 9}, 
    {7, 9}, {8, 9}}], 1/8, (-1/(2160*ep^5) + 1/(640*ep^4) - 1/(25920*ep^3) - 
     7457/(1866240*ep^2) + 793/(933120*ep))*MM + 
   (1/(19440*ep^5) - 1/(6480*ep^4) + 133/(2799360*ep^3) + 
     2333/(16796160*ep^2) + 41/(12597120*ep))*QQ}, 
 {"e12|33|45|4|6|e7|88|99|9||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 2}, 
    {1, 4}, {2, 5}, {3, 6}, {3, 6}, {4, 7}, {4, 7}, {5, 6}, {5, 8}, {7, 9}, 
    {8, 9}, {8, 9}}], 1/4, 
  (1/(15552*ep^5) - 1/(5184*ep^4) + 187/(1399680*ep^3) + 
     829/(16796160*ep^2) - 5201/(50388480*ep))*QQ + 
   MM*(-1/(864*ep^5) + 269/(103680*ep^4) - 13/(77760*ep^3) + 
     (-10801/3732480 - z3/1728)/ep^2 + (-257/116640 + (277*z3)/51840 - 
       z4/1152)/ep)}, {"e12|33|45|6|e6|78|9|89|9||", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 2}, {1, 4}, {2, 5}, {3, 6}, {3, 6}, 
    {4, 6}, {4, 7}, {5, 8}, {5, 9}, {7, 8}, {7, 9}, {8, 9}}], 1/2, 
  QQ*(-7/(51840*ep^5) + 11/(17280*ep^4) - 1993/(1866240*ep^3) + 
     (19/34560 - z3/4320)/ep^2 + (-10759/33592320 + (7*z3)/51840 + z4/1920)/
      ep) + MM*(1/(2880*ep^5) - 289/(103680*ep^4) + 469/(77760*ep^3) + 
     (7073/3732480 + z3/960)/ep^2 + (-11759/746496 - (443*z3)/17280 + 
       (13*z4)/1920)/ep)}, {"e12|33|45|6|e6|77|8|9|99||", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 2}, {1, 4}, {2, 5}, {3, 6}, {3, 6}, 
    {4, 6}, {4, 7}, {5, 8}, {5, 8}, {7, 9}, {7, 9}, {8, 9}}], 1/4, 
  QQ*(7/(155520*ep^5) - 7/(51840*ep^4) + 29/(1119744*ep^3) + 
     (1019/8398080 + z3/12960)/ep^2 + (2341/12597120 - z3/155520 - z4/5760)/
      ep) + MM*(-1/(8640*ep^5) + 131/(103680*ep^4) - 55/(62208*ep^3) + 
     (-16307/3732480 + z3/960)/ep^2 + (-7879/1866240 + (373*z3)/51840 - 
       z4/5760)/ep)}, {"e12|33|45|6|e6|78|7|9|99||", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 2}, {1, 4}, {2, 5}, {3, 6}, {3, 6}, 
    {4, 6}, {4, 7}, {5, 7}, {5, 8}, {7, 9}, {8, 9}, {8, 9}}], 1/2, 
  (-1/(17280*ep^5) - 59/(311040*ep^4) - 731/(1866240*ep^3) - 
     14627/(11197440*ep^2) + 30701/(2799360*ep))*MM + 
   (7/(311040*ep^5) - 1/(5760*ep^4) + 1181/(2239488*ep^3) - 
     7381/(16796160*ep^2) - 1999/(12597120*ep))*QQ}, 
 {"e12|34|35|6|e7|68|9|89|9||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 2}, 
    {1, 4}, {2, 5}, {3, 5}, {3, 6}, {4, 7}, {4, 8}, {5, 9}, {6, 7}, {6, 9}, 
    {7, 8}, {8, 9}}], 2, QQ*(-1/(5760*ep^5) + 31/(34560*ep^4) - 
     919/(207360*ep^3) + (20437/1244160 - (11*z3)/960)/ep^2 + 
     (-395/23328 + (59*z3)/3456 + (7*z4)/1920)/ep) + 
   MM*(-1/(960*ep^5) + 11/(1920*ep^4) + (-337/11520 - z3/480)/ep^3 + 
     (8141/69120 - (61*z3)/2880 - z4/320 - z5/24)/ep^2 + 
     (-17269/103680 - (28237*z3)/17280 + z3^2/120 + (179*z4)/1920 - 
       (1081*z5)/1440 - (5*z6)/48 + (441*z7)/160)/ep)}, 
 {"e12|34|35|6|e7|89|89|89|||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 2}, 
    {1, 4}, {2, 5}, {3, 5}, {3, 6}, {4, 7}, {4, 8}, {5, 9}, {6, 7}, {6, 8}, 
    {7, 9}, {8, 9}}], 1, QQ*(1/(720*ep^4) + (-107/8640 + z3/120)/ep^3 + 
     (43/1080 - (5*z3)/216 - z4/120)/ep^2 + 
     (-3139/77760 + (611*z3)/25920 + (7*z4)/576 - z5/1440)/ep) + 
   MM*(1/(120*ep^4) + (-37/480 + z3/20)/ep^3 + 
     (1169/4320 - (5*z3)/36 - z4/20)/ep^2 + 
     (-2233/5184 + (7717*z3)/4320 - z3^2/10 + (11*z4)/96 - z5/240 - 
       (147*z7)/80)/ep)}, {"e12|34|35|6|e7|88|99|89|||", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 2}, {1, 4}, {2, 5}, {3, 5}, {3, 6}, 
    {4, 7}, {4, 8}, {5, 9}, {6, 7}, {6, 7}, {8, 9}, {8, 9}}], 1/2, 
  QQ*(-1/(25920*ep^5) + 31/(155520*ep^4) - 319/(933120*ep^3) + 
     (47/5598720 + z3/2880)/ep^2 + (3569/16796160 - z3/5184 - z4/2880)/ep) + 
   MM*(-1/(4320*ep^5) + 11/(8640*ep^4) + (-19/17280 + z3/540)/ep^3 + 
     (-1697/933120 - (7*z3)/6480 + z4/360)/ep^2 + 
     (-8011/311040 + (1639*z3)/77760 - (59*z4)/8640 - z5/180)/ep)}, 
 {"e12|34|35|6|e7|88|79|9|9||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 2}, 
    {1, 4}, {2, 5}, {3, 5}, {3, 6}, {4, 7}, {4, 8}, {5, 7}, {6, 9}, {6, 9}, 
    {7, 8}, {8, 9}}], 1, QQ*(1/(8640*ep^5) - 5/(10368*ep^4) + 
     79/(311040*ep^3) + (4849/1866240 - z3/720)/ep^2 + 
     (-4763/1399680 + (11*z3)/12960 + z4/720)/ep) + 
   MM*(1/(1440*ep^5) - 1/(320*ep^4) + (-67/17280 + z3/720)/ep^3 + 
     (9491/311040 + (73*z3)/4320 + z4/480 - z5/18)/ep^2 + 
     (151/1728 + (1609*z3)/25920 + z3^2/90 + (133*z4)/2880 - (43*z5)/720 - 
       (5*z6)/36)/ep)}, {"e12|34|35|6|e7|89|78|9|9||", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 2}, {1, 4}, {2, 5}, {3, 5}, {3, 6}, 
    {4, 7}, {4, 8}, {5, 7}, {6, 8}, {6, 9}, {7, 9}, {8, 9}}], 2, 
  QQ*(-1/(5760*ep^5) + 31/(34560*ep^4) - 11/(41472*ep^3) + 
     (-11243/1244160 + (31*z3)/2880)/ep^2 + 
     (8021/466560 - (301*z3)/17280 - (3*z4)/640 + z5/144)/ep) + 
   MM*(-1/(960*ep^5) + 11/(1920*ep^4) + (-49/11520 - z3/480)/ep^3 + 
     (-599/13824 + (323*z3)/2880 - z4/320 - z5/24)/ep^2 + 
     (3623/103680 - (20053*z3)/17280 - (17*z3^2)/120 + (83*z4)/1920 + 
       (1199*z5)/1440 - (5*z6)/48 + (161*z7)/240)/ep)}, 
 {"e12|34|35|6|e7|68|7|9|99||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 2}, 
    {1, 4}, {2, 5}, {3, 5}, {3, 6}, {4, 7}, {4, 8}, {5, 7}, {6, 7}, {6, 9}, 
    {8, 9}, {8, 9}}], 1, QQ*(1/(17280*ep^5) - 47/(103680*ep^4) + 
     1391/(622080*ep^3) + (-7303/1244160 + z3/960)/ep^2 + 
     (1229/279936 - (133*z3)/51840 - z4/5760)/ep) + 
   MM*(1/(2880*ep^5) - 49/(17280*ep^4) + (101/6912 + z3/1440)/ep^3 + 
     (-22999/622080 + (167*z3)/2880 + z4/960 - z5/18)/ep^2 + 
     (77911/933120 - (2981*z3)/17280 + z3^2/90 + (49*z4)/640 + (89*z5)/480 - 
       (5*z6)/36)/ep)}, {"e12|34|35|4|6|e7|89|89|9||", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 2}, {1, 4}, {2, 5}, {3, 5}, {3, 6}, 
    {4, 7}, {4, 8}, {5, 6}, {6, 9}, {7, 8}, {7, 9}, {8, 9}}], 1, 
  QQ*(1/(1920*ep^5) - 91/(51840*ep^4) + 199/(124416*ep^3) + 
     (2639/1866240 + z3/720)/ep^2 + (-29429/5598720 - (13*z3)/5760 - z4/1920)/
      ep) + MM*(-1/(480*ep^5) + 137/(34560*ep^4) + (341/103680 + z3/288)/
      ep^3 + (1957/1244160 - (31*z3)/1440 + z4/192)/ep^2 + 
     (-47641/1866240 + (589*z3)/8640 - (23*z4)/480 + (7*z5)/288)/ep)}, 
 {"e12|34|35|4|6|e7|78|9|99||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 2}, 
    {1, 4}, {2, 5}, {3, 5}, {3, 6}, {4, 7}, {4, 8}, {5, 6}, {6, 7}, {7, 9}, 
    {8, 9}, {8, 9}}], 1, QQ*(-1/(11520*ep^5) + 49/(103680*ep^4) - 
     2887/(3732480*ep^3) - 2851/(3732480*ep^2) + (107939/33592320 + z3/25920)/
      ep) + MM*(-13/(5760*ep^5) + 89/(17280*ep^4) + 
     (-3029/622080 - z3/4320)/ep^3 + (-403/1866240 + (19*z3)/25920 - z4/2880)/
      ep^2 + (104239/5598720 - (625*z3)/31104 + (19*z4)/17280 - (7*z5)/4320)/
      ep)}, {"e12|33|45|6|e7|67|8|9|99||", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 2}, {1, 4}, {2, 5}, {3, 5}, {3, 6}, 
    {4, 7}, {4, 7}, {5, 8}, {6, 9}, {6, 9}, {7, 8}, {8, 9}}], 1/2, 
  QQ*(-7/(103680*ep^5) + 13/(38880*ep^4) - 2953/(3732480*ep^3) + 
     (1777/2799360 - z3/8640)/ep^2 + (-2833/16796160 + (23*z3)/51840 - 
       z4/5760)/ep) + MM*(1/(5760*ep^5) - 19/(34560*ep^4) + 
     (73/23040 - z3/2160)/ep^3 + (2741/1244160 - (13*z3)/12960 - z4/1440)/
      ep^2 + (-12407/466560 + (179*z3)/77760 - (13*z4)/8640 + z5/720)/ep)}, 
 {"e12|33|45|6|e7|78|89|9|9||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 2}, 
    {1, 4}, {2, 5}, {3, 5}, {3, 6}, {4, 7}, {4, 7}, {5, 8}, {6, 8}, {6, 9}, 
    {7, 9}, {8, 9}}], 1, QQ*(7/(34560*ep^5) - 17/(25920*ep^4) + 
     1273/(1244160*ep^3) + (-941/933120 + z3/960)/ep^2 + 
     (-433/466560 - (103*z3)/51840 - z4/5760)/ep) + 
   MM*(-1/(1920*ep^5) + 19/(34560*ep^4) + (-791/207360 + z3/720)/ep^3 + 
     (6223/1244160 - (4*z3)/135 + z4/480 + z5/72)/ep^2 + 
     (31459/622080 + (409*z3)/6480 - z3^2/360 - (79*z4)/1440 - (7*z5)/180 + 
       (5*z6)/144)/ep)}, {"e12|33|45|6|e7|78|79||99||", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 2}, {1, 4}, {2, 5}, {3, 5}, {3, 6}, 
    {4, 7}, {4, 7}, {5, 8}, {6, 7}, {6, 9}, {8, 9}, {8, 9}}], 1/2, 
  QQ*(-7/(103680*ep^5) + 13/(38880*ep^4) - 2737/(3732480*ep^3) + 
     79/(174960*ep^2) + (1525/3359232 - z3/25920)/ep) + 
   MM*(1/(5760*ep^5) - 19/(34560*ep^4) + (89/207360 + z3/540)/ep^3 + 
     (637/1244160 - z3/405 + z4/360)/ep^2 + 
     (223/38880 - (553*z3)/38880 - z4/270 - z5/180)/ep)}, 
 {"e12|33|45|6|e7|78|99|8|9||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 2}, 
    {1, 4}, {2, 5}, {3, 5}, {3, 6}, {4, 7}, {4, 7}, {5, 6}, {6, 8}, {7, 9}, 
    {8, 9}, {8, 9}}], 1/2, 
  QQ*(-1/(5760*ep^5) + 59/(155520*ep^4) - 43/(1866240*ep^3) + 
     (-241/1866240 - z3/2160)/ep^2 + (53/1244160 + (37*z3)/51840 + z4/5760)/
      ep) + MM*(7/(2880*ep^5) - 131/(51840*ep^4) + (-973/311040 - z3/2160)/
      ep^3 + (-1997/622080 + (13*z3)/1620 - z4/1440)/ep^2 + 
     (-397/93312 - (829*z3)/77760 + (149*z4)/8640 - (7*z5)/2160)/ep)}, 
 {"e12|34|35|6|e7|78|89|9|9||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 2}, 
    {1, 4}, {2, 5}, {3, 5}, {3, 6}, {4, 6}, {4, 7}, {5, 8}, {6, 9}, {7, 8}, 
    {7, 9}, {8, 9}}], 2, QQ*(-1/(5760*ep^5) + 31/(34560*ep^4) - 
     11/(41472*ep^3) + (-12971/1244160 + (31*z3)/2880)/ep^2 + 
     (4969/233280 - (53*z3)/3456 - (3*z4)/640)/ep) + 
   MM*(-1/(960*ep^5) + 11/(1920*ep^4) + (-49/11520 - z3/480)/ep^3 + 
     (-3571/69120 + (323*z3)/2880 - z4/320 - z5/24)/ep^2 + 
     (12083/103680 - (10621*z3)/17280 - (23*z3^2)/120 + (83*z4)/1920 - 
       (61*z5)/1440 - (5*z6)/48 + (147*z7)/160)/ep)}, 
 {"e12|34|35|6|e7|67|8|9|99||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 2}, 
    {1, 4}, {2, 5}, {3, 5}, {3, 6}, {4, 6}, {4, 7}, {5, 8}, {6, 8}, {7, 9}, 
    {7, 9}, {8, 9}}], 1, QQ*(1/(17280*ep^5) - 47/(103680*ep^4) + 
     1391/(622080*ep^3) + (-1403/248832 + z3/960)/ep^2 + 
     (1067/279936 - (109*z3)/51840 - z4/5760)/ep) + 
   MM*(1/(2880*ep^5) - 49/(17280*ep^4) + (101/6912 + z3/1440)/ep^3 + 
     (-6155/124416 + (3*z3)/320 + z4/960 + z5/72)/ep^2 + 
     (41191/933120 - (257*z3)/17280 + z3^2/72 + (7*z4)/1920 - (83*z5)/1440 + 
       (5*z6)/144)/ep)}, {"e12|34|35|6|e7|78|99|8|9||", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 2}, {1, 4}, {2, 5}, {3, 5}, {3, 6}, 
    {4, 6}, {4, 7}, {5, 8}, {6, 7}, {7, 9}, {8, 9}, {8, 9}}], 1, 
  QQ*(1/(8640*ep^5) - 5/(10368*ep^4) + 5/(62208*ep^3) + 
     (7387/1866240 - z3/320)/ep^2 + (-10577/1399680 + (109*z3)/25920 + 
       z4/720)/ep) + MM*(1/(1440*ep^5) - 1/(320*ep^4) + 
     (5/1152 - z3/180)/ep^3 + (3851/311040 - (47*z3)/2160 - z4/120 + z5/72)/
      ep^2 + (-2183/38880 + (1577*z3)/25920 + (11*z3^2)/360 + (11*z4)/2880 - 
       (7*z5)/80 + (5*z6)/144)/ep)}, {"e12|34|35|6|e7|78|79||99||", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 2}, {1, 4}, {2, 5}, {3, 5}, {3, 6}, 
    {4, 6}, {4, 7}, {5, 7}, {6, 8}, {7, 9}, {8, 9}, {8, 9}}], 1, 
  QQ*(1/(17280*ep^5) - 47/(103680*ep^4) + 959/(622080*ep^3) + 
     (-2023/1244160 - z3/576)/ep^2 + (-683/559872 + (101*z3)/51840 + z4/1152)/
      ep) + MM*(1/(2880*ep^5) - 49/(17280*ep^4) + (361/34560 + z3/1440)/
      ep^3 + (-2123/124416 - (221*z3)/2880 + z4/960 + z5/12)/ep^2 + 
     (26269/933120 + (2563*z3)/17280 + z3^2/12 - (181*z4)/1920 - 
       (181*z5)/480 + (5*z6)/24)/ep)}, {"e12|34|35|6|e6|78|9|89|9||", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 2}, {1, 4}, {2, 5}, {3, 5}, {3, 6}, 
    {4, 5}, {4, 7}, {6, 8}, {6, 9}, {7, 8}, {7, 9}, {8, 9}}], 1/2, 
  QQ*(1/(8640*ep^5) - 47/(51840*ep^4) + 229/(62208*ep^3) + 
     (-16937/1866240 - z3/480)/ep^2 + (359/34560 - z3/1080 + z4/480)/ep) + 
   MM*(1/(1440*ep^5) - 49/(8640*ep^4) + (101/5760 + z3/720)/ep^3 + 
     (-4621/103680 - z3/160 + z4/480)/ep^2 + 
     (15223/466560 + (419*z3)/8640 + (7*z4)/320 + (7*z5)/720)/ep)}, 
 {"e12|34|35|6|e6|77|8|9|99||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 2}, 
    {1, 4}, {2, 5}, {3, 5}, {3, 6}, {4, 5}, {4, 7}, {6, 8}, {6, 8}, {7, 9}, 
    {7, 9}, {8, 9}}], 1/4, QQ*(-1/(25920*ep^5) + 31/(155520*ep^4) - 
     373/(933120*ep^3) + (85/1119744 + z3/1440)/ep^2 + 
     (955/3359232 - z3/4320 - z4/1440)/ep) + 
   MM*(-1/(4320*ep^5) + 11/(8640*ep^4) + (17/10368 - z3/2160)/ep^3 + 
     (2743/933120 - (49*z3)/12960 - z4/1440)/ep^2 + 
     (7757/933120 + (223*z3)/15552 - (139*z4)/8640 - (7*z5)/2160)/ep)}, 
 {"e12|34|35|6|e6|78|7|9|99||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 2}, 
    {1, 4}, {2, 5}, {3, 5}, {3, 6}, {4, 5}, {4, 7}, {6, 7}, {6, 8}, {7, 9}, 
    {8, 9}, {8, 9}}], 1/2, 
  QQ*(-1/(51840*ep^5) + 5/(20736*ep^4) - 7/(4608*ep^3) + 
     (57961/11197440 - z3/8640)/ep^2 + (-4249/622080 + (77*z3)/51840 - 
       z4/5760)/ep) + MM*(-1/(8640*ep^5) + 77/(51840*ep^4) + 
     (-83/6912 - z3/4320)/ep^3 + (61339/1866240 + (163*z3)/25920 - z4/2880)/
      ep^2 + (-33653/279936 - (1109*z3)/155520 + (163*z4)/17280 - 
       (7*z5)/4320)/ep)}, {"e12|34|56|e5|78|9|78|9|9||", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 2}, {1, 4}, {2, 5}, {3, 4}, {3, 6}, 
    {4, 7}, {5, 8}, {5, 9}, {6, 8}, {6, 9}, {7, 8}, {7, 9}}], 1/2, 
  QQ*(1/(720*ep^4) + (-107/8640 + z3/120)/ep^3 + 
     (17/540 - (5*z3)/216 - z4/120)/ep^2 + 
     (-13/1944 + (17*z3)/25920 + (7*z4)/576 - z5/90)/ep) + 
   MM*(1/(120*ep^4) + (-37/480 + z3/20)/ep^3 + (953/4320 - (5*z3)/36 - z4/20)/
      ep^2 + (-883/5184 - (6557*z3)/4320 + (3*z3^2)/10 + (11*z4)/96 + 
       (19*z5)/15)/ep)}, {"e12|34|56|e5|78|9|77||99||", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 2}, {1, 4}, {2, 5}, {3, 4}, {3, 6}, 
    {4, 7}, {5, 8}, {5, 9}, {6, 8}, {6, 8}, {7, 9}, {7, 9}}], 1/4, 
  QQ*(-1/(25920*ep^5) + 31/(155520*ep^4) - 53/(186624*ep^3) - 
     331/(5598720*ep^2) + (-305/3359232 - z3/6480)/ep) + 
   MM*(-1/(4320*ep^5) + 11/(8640*ep^4) + (-199/51840 + z3/240)/ep^3 + 
     (6823/933120 - (53*z3)/4320 + z4/160)/ep^2 + 
     (16321/933120 - (59*z3)/25920 - (53*z4)/2880 - z5/80)/ep)}, 
 {"e12|34|56|e5|78|9|79|8|9||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 2}, 
    {1, 4}, {2, 5}, {3, 4}, {3, 6}, {4, 7}, {5, 8}, {5, 9}, {6, 7}, {6, 8}, 
    {7, 9}, {8, 9}}], 1, QQ*(-1/(5760*ep^5) + 31/(34560*ep^4) - 
     703/(207360*ep^3) + (20437/1244160 - (19*z3)/960)/ep^2 + 
     (-29291/933120 + (251*z3)/17280 + (23*z4)/1920)/ep) + 
   MM*(-1/(960*ep^5) + 11/(1920*ep^4) + (-53/2304 - z3/480)/ep^3 + 
     (7637/69120 - (409*z3)/2880 - z4/320 + z5/24)/ep^2 + 
     (-25273/103680 + (27743*z3)/17280 + (11*z3^2)/120 + (71*z4)/1920 - 
       (281*z5)/1440 + (5*z6)/48 - (147*z7)/80)/ep)}, 
 {"e12|34|56|e5|77|8|79||99||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 2}, 
    {1, 4}, {2, 5}, {3, 4}, {3, 6}, {4, 7}, {5, 8}, {5, 8}, {6, 8}, {6, 9}, 
    {7, 9}, {7, 9}}], 1/2, QQ*(-1/(17280*ep^5) + 29/(103680*ep^4) - 
     53/(124416*ep^3) + (-59/248832 + z3/4320)/ep^2 + 
     (797/746496 - z3/810 + z4/2880)/ep) + 
   MM*(-1/(2880*ep^5) + 1/(1080*ep^4) + (13/20736 - z3/2160)/ep^3 + 
     (-187/51840 + (41*z3)/12960 - z4/1440)/ep^2 + 
     (-5399/233280 + (107*z3)/77760 + (41*z4)/8640 + z5/720)/ep)}, 
 {"e12|34|56|e5|77|8|89|9|9||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 2}, 
    {1, 4}, {2, 5}, {3, 4}, {3, 6}, {4, 7}, {5, 8}, {5, 8}, {6, 7}, {6, 9}, 
    {7, 9}, {8, 9}}], 1/2, 
  QQ*(1/(5760*ep^5) - 59/(103680*ep^4) - 7/(207360*ep^3) + 
     (4207/3732480 + z3/2880)/ep^2 + (14089/11197440 + (17*z3)/10368 - 
       (17*z4)/5760)/ep) + MM*(1/(960*ep^5) - 1/(864*ep^4) + 
     (-887/103680 + z3/120)/ep^3 + (551/77760 - z3/180 + z4/80 - z5/72)/
      ep^2 + (4367/77760 - (121*z3)/720 + (13*z3^2)/360 - (7*z4)/240 + 
       (13*z5)/80 - (5*z6)/144)/ep)}, {"e12|34|56|e5|67|8|9|89|9||", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 2}, {1, 4}, {2, 5}, {3, 4}, {3, 6}, 
    {4, 7}, {5, 6}, {5, 8}, {6, 9}, {7, 8}, {7, 9}, {8, 9}}], 2, 
  QQ*(-1/(5760*ep^5) + 31/(34560*ep^4) + 161/(207360*ep^3) + 
     (-23339/1244160 + (11*z3)/576)/ep^2 + 
     (40729/933120 - (77*z3)/1920 - z4/384 + z5/144)/ep) + 
   MM*(-1/(960*ep^5) + 11/(1920*ep^4) + (23/11520 - z3/480)/ep^3 + 
     (-7531/69120 + (263*z3)/2880 - z4/320 + z5/24)/ep^2 + 
     (6259/20736 + (1123*z3)/3456 - (13*z3^2)/120 - (97*z4)/1920 - 
       (881*z5)/1440 + (5*z6)/48)/ep)}, {"e12|34|56|e5|67|8|7|9|99||", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 2}, {1, 4}, {2, 5}, {3, 4}, {3, 6}, 
    {4, 7}, {5, 6}, {5, 8}, {6, 8}, {7, 9}, {7, 9}, {8, 9}}], 1, 
  QQ*(1/(8640*ep^5) - 5/(10368*ep^4) - 83/(311040*ep^3) + 
     (10411/1866240 - z3/320)/ep^2 + (-7687/699840 + (221*z3)/25920 - 
       z4/2880)/ep) + MM*(1/(1440*ep^5) - 1/(320*ep^4) + 
     (13/5760 - z3/180)/ep^3 + (6551/311040 + z3/540 - z4/120 - z5/72)/ep^2 + 
     (-17267/155520 + (151*z3)/5184 - (11*z3^2)/360 + (83*z4)/2880 + 
       (97*z5)/720 - (5*z6)/144)/ep)}, {"e12|34|56|e5|67|8|8|99|9||", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 2}, {1, 4}, {2, 5}, {3, 4}, {3, 6}, 
    {4, 7}, {5, 6}, {5, 8}, {6, 7}, {7, 9}, {8, 9}, {8, 9}}], 1, 
  QQ*(1/(17280*ep^5) - 47/(103680*ep^4) + 235/(124416*ep^3) + 
     (-827/248832 + z3/960)/ep^2 + (-4189/2799360 + (41*z3)/10368 - 
       (11*z4)/5760)/ep) + MM*(1/(2880*ep^5) - 49/(17280*ep^4) + 
     (433/34560 + z3/1440)/ep^3 + (-16303/622080 - (7*z3)/192 + z4/960 + 
       z5/18)/ep^2 + (8287/933120 + (3743*z3)/17280 - z3^2/90 - (29*z4)/384 - 
       (383*z5)/1440 + (5*z6)/36)/ep)}, {"e12|34|56|e5|67|7|8|9|99||", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 2}, {1, 4}, {2, 5}, {3, 4}, {3, 6}, 
    {4, 7}, {5, 6}, {5, 7}, {6, 8}, {7, 9}, {8, 9}, {8, 9}}], 1/2, 
  QQ*(1/(17280*ep^5) - 47/(103680*ep^4) + 743/(622080*ep^3) + 
     (2873/1244160 - (13*z3)/2880)/ep^2 + 
     (-18371/1399680 + (613*z3)/51840 + z4/5760)/ep) + 
   MM*(1/(2880*ep^5) - 49/(17280*ep^4) + (289/34560 + z3/1440)/ep^3 + 
     (1117/124416 + (139*z3)/2880 + z4/960 - z5/12)/ep^2 + 
     (-71219/933120 - (1861*z3)/17280 - z3^2/60 + (73*z4)/640 + 
       (497*z5)/1440 - (5*z6)/24)/ep)}, {"e12|34|56|e5|78|6|9|89|9||", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 2}, {1, 4}, {2, 5}, {3, 4}, {3, 6}, 
    {4, 6}, {5, 7}, {5, 8}, {6, 9}, {7, 8}, {7, 9}, {8, 9}}], 1/2, 
  QQ*(1/(2880*ep^5) - 37/(25920*ep^4) + 173/(155520*ep^3) + 
     (739/186624 + z3/1440)/ep^2 + (-29099/3732480 + (11*z3)/2880 - z4/240)/
      ep) + MM*(1/(480*ep^5) - 7/(1728*ep^4) + (-571/51840 + z3/120)/ep^3 + 
     (12209/311040 - (7*z3)/144 + z4/80)/ep^2 + 
     (-50821/933120 + (119*z3)/540 - z3^2/10 - (5*z4)/48 + (7*z5)/120)/ep)}, 
 {"e12|34|56|e5|78|6|7|9|99||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 2}, 
    {1, 4}, {2, 5}, {3, 4}, {3, 6}, {4, 6}, {5, 7}, {5, 8}, {6, 7}, {7, 9}, 
    {8, 9}, {8, 9}}], 1/2, QQ*(-1/(17280*ep^5) + 41/(103680*ep^4) - 
     283/(373248*ep^3) + (-2107/1244160 + z3/4320)/ep^2 + 
     (42061/6718464 - (31*z3)/12960 + z4/2880)/ep) + 
   MM*(-1/(2880*ep^5) + 73/(17280*ep^4) + (-523/62208 + z3/480)/ep^3 + 
     (-11987/1866240 + z3/960 + z4/320)/ep^2 + 
     (-52843/5598720 + (419*z3)/17280 + z4/640 + (7*z5)/480)/ep)}, 
 {"e12|34|56|e5|77|6|8|9|99||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 2}, 
    {1, 4}, {2, 5}, {3, 4}, {3, 6}, {4, 6}, {5, 7}, {5, 7}, {6, 8}, {7, 9}, 
    {8, 9}, {8, 9}}], 1/4, 
  QQ*(-1/(8640*ep^5) + 23/(77760*ep^4) + 7/(38880*ep^3) + 
     (-743/1399680 - z3/4320)/ep^2 + (-6251/6718464 - z3/5184 + z4/720)/ep) + 
   MM*(-1/(1440*ep^5) - 19/(12960*ep^4) + (143/19440 - (11*z3)/2160)/ep^3 + 
     (275/46656 + (97*z3)/12960 - (11*z4)/1440)/ep^2 + 
     (1871/373248 - (77*z3)/77760 + (187*z4)/8640 - (77*z5)/2160)/ep)}, 
 {"e12|34|35|6|e5|7|89|89|9||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 2}, 
    {1, 4}, {2, 5}, {3, 4}, {3, 5}, {4, 6}, {5, 7}, {6, 8}, {6, 9}, {7, 8}, 
    {7, 9}, {8, 9}}], 1, QQ*(1/(8640*ep^5) - 47/(51840*ep^4) + 
     1037/(311040*ep^3) + (-11861/1866240 - z3/360)/ep^2 + 
     (833/311040 + z3/192 + z4/960)/ep) + 
   MM*(1/(1440*ep^5) - 49/(8640*ep^4) + (427/17280 - z3/180)/ep^3 + 
     (-6157/103680 + (7*z3)/360 - z4/120)/ep^2 + 
     (7325/93312 - (443*z3)/4320 + z3^2/10 + (29*z4)/480 - (7*z5)/180)/ep)}, 
 {"e12|34|35|6|e5|7|88|99|9||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 2}, 
    {1, 4}, {2, 5}, {3, 4}, {3, 5}, {4, 6}, {5, 7}, {6, 8}, {6, 8}, {7, 9}, 
    {7, 9}, {8, 9}}], 1/2, QQ*(-1/(25920*ep^5) + 31/(155520*ep^4) - 
     53/(186624*ep^3) + (-2923/5598720 + z3/1080)/ep^2 + 
     (30551/16796160 - (43*z3)/25920 - z4/2880)/ep) + 
   MM*(-1/(4320*ep^5) + 11/(8640*ep^4) + (-199/51840 + z3/240)/ep^3 + 
     (-89/933120 - (29*z3)/4320 + z4/160)/ep^2 + 
     (1457/186624 - (317*z3)/25920 - (59*z4)/2880 + (7*z5)/240)/ep)}, 
 {"e12|34|35|6|e5|7|78|9|99||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 2}, 
    {1, 4}, {2, 5}, {3, 4}, {3, 5}, {4, 6}, {5, 7}, {6, 7}, {6, 8}, {7, 9}, 
    {8, 9}, {8, 9}}], 1, QQ*(-1/(51840*ep^5) + 5/(20736*ep^4) - 
     101/(69120*ep^3) + 49861/(11197440*ep^2) + (-8489/1866240 - z3/12960)/
      ep) + MM*(-1/(8640*ep^5) + 77/(51840*ep^4) + 
     (-889/103680 - (11*z3)/4320)/ep^3 + (57787/1866240 + (173*z3)/25920 - 
       (11*z4)/2880)/ep^2 + (-9109/349920 - (9211*z3)/155520 + 
       (173*z4)/17280 - (77*z5)/4320)/ep)}, {"e12|23|4|e5|67|89|89|89|||", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 2}, {1, 4}, {2, 3}, {3, 5}, {4, 6}, 
    {4, 7}, {5, 8}, {5, 9}, {6, 8}, {6, 9}, {7, 8}, {7, 9}}], 1/2, 
  QQ*(-1/(576*ep^4) + (1/108 - z3/288)/ep^3 + 
     (3803/466560 - (53*z3)/12960 - z4/864)/ep + 
     (-4829/311040 + (13*z3)/1728 + z4/576)/ep^2) + 
   MM*(5/(576*ep^4) + (-73/8640 - (13*z3)/480)/ep^3 + 
     (-10543/103680 + (7*z3)/192 + (11*z4)/960)/ep^2 + 
     (-6173/155520 - (2237*z3)/51840 - (5*z4)/128 + (59*z5)/180)/ep)}, 
 {"e12|23|4|e5|67|89|88|99|||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 2}, 
    {1, 4}, {2, 3}, {3, 5}, {4, 6}, {4, 7}, {5, 8}, {5, 9}, {6, 8}, {6, 8}, 
    {7, 9}, {7, 9}}], 1/4, 
  (11/(5184*ep^5) - 275/(62208*ep^4) - 1637/(933120*ep^3) + 
     8251/(11197440*ep^2) + 149413/(16796160*ep))*MM + 
   (1/(31104*ep^5) - 11/(62208*ep^4) + 2441/(5598720*ep^3) - 
     23677/(33592320*ep^2) + 5311/(12597120*ep))*QQ}, 
 {"e12|23|4|e5|67|89|78|9|9||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 2}, 
    {1, 4}, {2, 3}, {3, 5}, {4, 6}, {4, 7}, {5, 8}, {5, 9}, {6, 7}, {6, 8}, 
    {7, 9}, {8, 9}}], 1, QQ*(1/(1728*ep^5) - 47/(20736*ep^4) + 
     1421/(311040*ep^3) + (1907/373248 - z3/288)/ep + 
     (-1187/138240 + z3/192)/ep^2) + MM*(-1/(288*ep^5) + 271/(34560*ep^4) + 
     (377/103680 + z3/120)/ep^3 + (-60637/1244160 - (41*z3)/2880 + z4/80)/
      ep^2 + (348263/1866240 - (233*z3)/17280 - (131*z4)/1920 - z5/40)/ep)}, 
 {"e12|23|4|e5|66|78|7|9|99||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 2}, 
    {1, 4}, {2, 3}, {3, 5}, {4, 6}, {4, 7}, {5, 8}, {5, 8}, {6, 8}, {6, 9}, 
    {7, 9}, {7, 9}}], 1/2, 
  (1/(20736*ep^5) - 11/(46656*ep^4) + 3853/(11197440*ep^3) + 
     697/(8398080*ep^2) - 8633/(100776960*ep))*QQ + 
   MM*(1/(1152*ep^5) - 47/(311040*ep^4) + 127/(207360*ep^3) + 
     (-49447/11197440 + z3/1728)/ep^2 + (-16765/2239488 + (313*z3)/51840 + 
       z4/1152)/ep)}, {"e12|23|4|e5|66|78|9|89|9||", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 2}, {1, 4}, {2, 3}, {3, 5}, {4, 6}, 
    {4, 7}, {5, 8}, {5, 8}, {6, 7}, {6, 9}, {7, 9}, {8, 9}}], 1/2, 
  QQ*(-1/(3456*ep^5) + 53/(62208*ep^4) - 1243/(1866240*ep^3) + 
     (-1/746496 - z3/1728)/ep^2 + (-1/43740 + z3/2592)/ep) + 
   MM*(1/(192*ep^5) - 479/(51840*ep^4) + (-1471/311040 - z3/720)/ep^3 + 
     (4423/622080 + (7*z3)/540 - z4/480)/ep^2 + 
     (1271/103680 - (703*z3)/25920 + (71*z4)/2880 - (7*z5)/720)/ep)}, 
 {"e12|23|4|e5|67|68|9|89|9||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 2}, 
    {1, 4}, {2, 3}, {3, 5}, {4, 6}, {4, 7}, {5, 6}, {5, 8}, {6, 9}, {7, 8}, 
    {7, 9}, {8, 9}}], 2, QQ*(1/(3456*ep^5) - 7/(5184*ep^4) + 
     1241/(622080*ep^3) + (427/622080 - z3/288)/ep^2 + 
     (-407/622080 + z3/432)/ep) + MM*(-1/(576*ep^5) + 173/(34560*ep^4) + 
     (-343/51840 - (7*z3)/480)/ep^3 + (7381/1244160 + z3/480 + (3*z4)/320 - 
       z5/24)/ep^2 + (4643/93312 + (221*z3)/1440 + z3^2/120 + (3*z4)/160 - 
       (97*z5)/1440 - (5*z6)/48)/ep)}, {"e12|23|4|e5|67|68|7|9|99||", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 2}, {1, 4}, {2, 3}, {3, 5}, {4, 6}, 
    {4, 7}, {5, 6}, {5, 8}, {6, 8}, {7, 9}, {7, 9}, {8, 9}}], 1, 
  (-1/(6912*ep^5) + 23/(31104*ep^4) - 1991/(1244160*ep^3) + 
     10003/(5598720*ep^2) - 32983/(33592320*ep))*QQ + 
   MM*(-1/(384*ep^5) + 73/(25920*ep^4) + (4579/622080 - z3/720)/ep^3 + 
     (12641/1866240 + (31*z3)/8640 - z4/480)/ep^2 + 
     (-15277/311040 - (47*z3)/51840 + (31*z4)/5760 + z5/240)/ep)}, 
 {"e12|23|4|e5|67|68|8|99|9||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 2}, 
    {1, 4}, {2, 3}, {3, 5}, {4, 6}, {4, 7}, {5, 6}, {5, 8}, {6, 7}, {7, 9}, 
    {8, 9}, {8, 9}}], 1, (-1/(6912*ep^5) + 23/(31104*ep^4) - 
     1991/(1244160*ep^3) + 10003/(5598720*ep^2) - 32983/(33592320*ep))*QQ + 
   MM*(-1/(384*ep^5) + 73/(25920*ep^4) + (4579/622080 - z3/720)/ep^3 + 
     (12641/1866240 + (31*z3)/8640 - z4/480)/ep^2 + 
     (-15277/311040 - (47*z3)/51840 + (31*z4)/5760 + z5/240)/ep)}, 
 {"e12|23|4|e5|67|67|8|9|99||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 2}, 
    {1, 4}, {2, 3}, {3, 5}, {4, 6}, {4, 7}, {5, 6}, {5, 7}, {6, 8}, {7, 9}, 
    {8, 9}, {8, 9}}], 1/2, 
  QQ*(-1/(10368*ep^5) + 5/(7776*ep^4) - 3341/(1866240*ep^3) + 
     (-15857/16796160 - z3/1296)/ep + (10747/5598720 + z3/864)/ep^2) + 
   MM*(1/(1728*ep^5) + 119/(34560*ep^4) + (-563/51840 + z3/180)/ep^3 + 
     (14687/1244160 - z3/8640 + z4/120)/ep^2 + 
     (509521/5598720 - (3289*z3)/51840 - (61*z4)/5760 - (2*z5)/45)/ep)}, 
 {"e12|23|4|e5|67|88|79|9|9||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 2}, 
    {1, 4}, {2, 3}, {3, 5}, {4, 6}, {4, 6}, {5, 7}, {5, 8}, {6, 9}, {7, 8}, 
    {7, 9}, {8, 9}}], 1/2, 
  QQ*(-1/(3456*ep^5) + 53/(62208*ep^4) - 1243/(1866240*ep^3) + 
     (-1/746496 - z3/1728)/ep^2 + (-1/43740 + z3/2592)/ep) + 
   MM*(1/(192*ep^5) - 479/(51840*ep^4) + (-1471/311040 - z3/720)/ep^3 + 
     (4423/622080 + (7*z3)/540 - z4/480)/ep^2 + 
     (1271/103680 - (703*z3)/25920 + (71*z4)/2880 - (7*z5)/720)/ep)}, 
 {"e12|23|4|e5|67|88|89|99|||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 2}, 
    {1, 4}, {2, 3}, {3, 5}, {4, 6}, {4, 6}, {5, 7}, {5, 8}, {6, 7}, {7, 9}, 
    {8, 9}, {8, 9}}], 1/2, 
  (1/(20736*ep^5) - 11/(46656*ep^4) + 3853/(11197440*ep^3) + 
     697/(8398080*ep^2) - 8633/(100776960*ep))*QQ + 
   MM*(1/(1152*ep^5) - 47/(311040*ep^4) + 127/(207360*ep^3) + 
     (-49447/11197440 + z3/1728)/ep^2 + (-16765/2239488 + (313*z3)/51840 + 
       z4/1152)/ep)}, {"e12|23|4|e5|66|77|8|9|99||", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 2}, {1, 4}, {2, 3}, {3, 5}, {4, 6}, 
    {4, 6}, {5, 7}, {5, 7}, {6, 8}, {7, 9}, {8, 9}, {8, 9}}], 1/4, 
  QQ*(1/(10368*ep^5) - 11/(62208*ep^4) - 29/(1866240*ep^3) + 
     (539/8398080 - z3/7776)/ep + (-319/11197440 + z3/5184)/ep^2) + 
   MM*(-5/(1728*ep^5) + 97/(51840*ep^4) + 49/(11520*ep^3) + 
     (479/124416 - (5*z3)/864)/ep^2 + (601/155520 + (11*z3)/2160 - z4/96)/
      ep)}, {"e12|23|4|e5|56|7|89|89|9||", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 2}, {1, 4}, {2, 3}, {3, 5}, {4, 5}, 
    {4, 6}, {5, 7}, {6, 8}, {6, 9}, {7, 8}, {7, 9}, {8, 9}}], 1, 
  QQ*(-1/(10368*ep^5) + 5/(6912*ep^4) - 4571/(1866240*ep^3) + 
     (-2707/1049760 - z3/2592)/ep + (50353/11197440 + z3/1728)/ep^2) + 
   MM*(-5/(1728*ep^5) + 59/(4320*ep^4) + (-2749/103680 + (3*z3)/160)/ep^3 + 
     (28351/933120 - (11*z3)/2880 - z4/320)/ep^2 + 
     (5159/559872 - (787*z3)/17280 + (3*z4)/640 - (7*z5)/480)/ep)}, 
 {"e12|23|4|e5|56|7|88|99|9||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 2}, 
    {1, 4}, {2, 3}, {3, 5}, {4, 5}, {4, 6}, {5, 7}, {6, 8}, {6, 8}, {7, 9}, 
    {7, 9}, {8, 9}}], 1/2, 
  QQ*(1/(31104*ep^5) - 11/(62208*ep^4) + 1901/(5598720*ep^3) + 
     (-9457/33592320 - z3/5184)/ep^2 + (13/78732 + z3/7776)/ep) + 
   MM*(11/(5184*ep^5) - 275/(62208*ep^4) - 1259/(933120*ep^3) + 
     (70639/11197440 - (7*z3)/1728)/ep^2 + 
     (517/262440 - (11*z3)/10368 - (5*z4)/1152)/ep)}, 
 {"e12|23|4|e5|56|7|78|9|99||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 2}, 
    {1, 4}, {2, 3}, {3, 5}, {4, 5}, {4, 6}, {5, 7}, {6, 7}, {6, 8}, {7, 9}, 
    {8, 9}, {8, 9}}], 1, (-13/(10368*ep^5) + 683/(311040*ep^4) - 
     13981/(1866240*ep^3) - 84961/(11197440*ep^2) + 61633/(1049760*ep))*MM + 
   (1/(62208*ep^5) - 11/(62208*ep^4) + 10091/(11197440*ep^3) - 
     24071/(11197440*ep^2) + 13891/(11197440*ep))*QQ}, 
 {"e12|34|35|e|67|89|89|89|||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 2}, 
    {1, 3}, {2, 4}, {3, 5}, {4, 6}, {4, 7}, {5, 8}, {5, 9}, {6, 8}, {6, 9}, 
    {7, 8}, {7, 9}}], 1/8, QQ*(-1/(1080*ep^4) + (11/1440 - z3/360)/ep^3 + 
     (-427/19440 + (11*z3)/1080 + z4/360)/ep^2 + 
     (1663/93312 - (289*z3)/77760 - (43*z4)/8640 + z5/270)/ep) + 
   MM*(-1/(180*ep^4) + (73/2160 - z3/60)/ep^3 + 
     (-883/12960 + (3*z3)/40 + z4/60)/ep^2 + 
     (6353/38880 + (1013*z3)/12960 - (7*z4)/160 + z5/45)/ep)}, 
 {"e12|34|35|e|67|89|88|99|||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 2}, 
    {1, 3}, {2, 4}, {3, 5}, {4, 6}, {4, 7}, {5, 8}, {5, 9}, {6, 8}, {6, 8}, 
    {7, 9}, {7, 9}}], 1/16, 
  (1/(12960*ep^5) - 2/(1215*ep^4) + 2581/(466560*ep^3) - 
     13337/(1399680*ep^2) + 76001/(4199040*ep))*MM + 
   (1/(77760*ep^5) - 17/(155520*ep^4) + 257/(559872*ep^3) - 
     4525/(3359232*ep^2) + 109661/(50388480*ep))*QQ}, 
 {"e12|34|35|e|67|89|78|9|9||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 2}, 
    {1, 3}, {2, 4}, {3, 5}, {4, 6}, {4, 7}, {5, 8}, {5, 9}, {6, 7}, {6, 8}, 
    {7, 9}, {8, 9}}], 1/4, 
  MM*(1/(720*ep^5) - 23/(4320*ep^4) + 167/(12960*ep^3) + 
     (-3389/77760 + z3/60)/ep^2 + (10243/466560 + (17*z3)/96 - (11*z4)/160)/
      ep) + QQ*(1/(4320*ep^5) - 1/(720*ep^4) + 679/(155520*ep^3) + 
     (-6097/466560 + z3/144)/ep^2 + (31849/1399680 - (49*z3)/8640 - z4/192)/
      ep)}, {"e12|34|35|e|67|68|9|89|9||", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 2}, {1, 3}, {2, 4}, {3, 5}, {4, 6}, 
    {4, 7}, {5, 6}, {5, 8}, {6, 9}, {7, 8}, {7, 9}, {8, 9}}], 1/2, 
  QQ*(1/(8640*ep^5) - 7/(8640*ep^4) + 77/(38880*ep^3) + 
     (953/933120 - z3/160)/ep^2 + (-118169/11197440 + (2*z3)/135 + z4/960)/
      ep) + MM*(1/(1440*ep^5) - 29/(8640*ep^4) + 193/(51840*ep^3) + 
     (9977/311040 - z3/40)/ep^2 + (-128471/933120 - (4*z3)/45 - (3*z4)/80 + 
       z5/3)/ep)}, {"e12|34|35|e|67|68|7|9|99||", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 2}, {1, 3}, {2, 4}, {3, 5}, {4, 6}, 
    {4, 7}, {5, 6}, {5, 8}, {6, 7}, {7, 9}, {8, 9}, {8, 9}}], 1/2, 
  QQ*(-1/(17280*ep^5) + 139/(311040*ep^4) - 109/(69120*ep^3) + 
     (34621/11197440 + z3/4320)/ep^2 + (-91331/33592320 - (7*z3)/3240 + 
       z4/2880)/ep) + MM*(-1/(2880*ep^5) + 19/(5184*ep^4) - 
     2801/(311040*ep^3) + (3233/933120 + z3/180)/ep^2 + 
     (18973/933120 - (29*z3)/540 + z4/120)/ep)}, 
 {"e12|34|35|e|67|67|8|9|99||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 2}, 
    {1, 3}, {2, 4}, {3, 5}, {4, 6}, {4, 7}, {5, 6}, {5, 7}, {6, 8}, {7, 9}, 
    {8, 9}, {8, 9}}], 1/8, 
  MM*(-1/(4320*ep^5) + 1/(576*ep^4) - 553/(51840*ep^3) + 
     (8813/311040 - z3/240)/ep^2 + (-78629/699840 + (203*z3)/4320 - 
       (13*z4)/480)/ep) + QQ*(-1/(25920*ep^5) + 29/(77760*ep^4) - 
     37/(23328*ep^3) + (7631/2799360 + z3/480)/ep^2 + 
     (6049/33592320 - (37*z3)/6480 - z4/2880)/ep)}, 
 {"e12|34|35|e|66|78|9|89|9||", graph[{0, 1}, {{0, 2}, {0, 3}, {1, 2}, 
    {1, 3}, {2, 4}, {3, 5}, {4, 6}, {4, 6}, {5, 7}, {5, 8}, {6, 9}, {7, 8}, 
    {7, 9}, {8, 9}}], 1/4, 
  QQ*(-1/(8640*ep^5) + 41/(77760*ep^4) - 109/(155520*ep^3) + 
     (-901/2799360 - z3/4320)/ep^2 + (51497/33592320 - z3/576 + z4/720)/ep) + 
   MM*(-1/(1440*ep^5) - 1/(12960*ep^4) + 443/(77760*ep^3) + 
     (-4309/466560 + z3/360)/ep^2 + (-2045/373248 - (17*z3)/540 + (7*z4)/480)/
      ep)}, {"e12|34|35|e|66|78|7|9|99||", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 2}, {1, 3}, {2, 4}, {3, 5}, {4, 6}, 
    {4, 6}, {5, 7}, {5, 8}, {6, 7}, {7, 9}, {8, 9}, {8, 9}}], 1/4, 
  MM*(1/(8640*ep^5) - 91/(77760*ep^4) + 1249/(933120*ep^3) + 
     (253/559872 - z3/2160)/ep^2 + (319/77760 + (79*z3)/12960 - z4/1440)/
      ep) + QQ*(1/(51840*ep^5) - 131/(933120*ep^4) + 649/(1866240*ep^3) + 
     (1759/33592320 - z3/12960)/ep^2 + (-118163/100776960 + (31*z3)/38880 - 
       z4/8640)/ep)}, {"e12|34|35|e|66|77|8|9|99||", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 2}, {1, 3}, {2, 4}, {3, 5}, {4, 6}, 
    {4, 6}, {5, 7}, {5, 7}, {6, 8}, {7, 9}, {8, 9}, {8, 9}}], 1/16, 
  MM*(1/(4320*ep^5) + 5/(5184*ep^4) - 329/(155520*ep^3) + 
     (-337/311040 + z3/2160)/ep^2 + (5/10368 + z3/216 - z4/360)/ep) + 
   QQ*(1/(25920*ep^5) - 1/(8640*ep^4) + 1/(233280*ep^3) + 
     (103/699840 + z3/12960)/ep^2 + (4357/33592320 + (17*z3)/77760 - z4/2160)/
      ep)}, {"e12|34|35|e|56|7|89|89|9||", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 2}, {1, 3}, {2, 4}, {3, 5}, {4, 5}, 
    {4, 6}, {5, 7}, {6, 8}, {6, 9}, {7, 8}, {7, 9}, {8, 9}}], 1/4, 
  QQ*(-1/(25920*ep^5) + 67/(155520*ep^4) - 2161/(933120*ep^3) + 
     (4649/622080 + z3/1080)/ep^2 + (-23219/2099520 - (61*z3)/25920 - 
       z4/2880)/ep) + MM*(-1/(4320*ep^5) + 11/(2880*ep^4) - 41/(1920*ep^3) + 
     (67817/933120 - (7*z3)/360)/ep^2 + (-20279/139968 - (29*z3)/1440 + 
       (11*z4)/480)/ep)}, {"e12|34|35|e|56|7|88|99|9||", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 2}, {1, 3}, {2, 4}, {3, 5}, {4, 5}, 
    {4, 6}, {5, 7}, {6, 8}, {6, 8}, {7, 9}, {7, 9}, {8, 9}}], 1/8, 
  QQ*(1/(77760*ep^5) - 17/(155520*ep^4) + 1069/(2799360*ep^3) + 
     (-12113/16796160 - z3/3240)/ep^2 + (42107/50388480 + (59*z3)/77760 + 
       z4/8640)/ep) + MM*(1/(12960*ep^5) - 2/(1215*ep^4) + 473/(93312*ep^3) + 
     (-12401/1399680 - z3/540)/ep^2 + (-9191/2099520 + (367*z3)/12960 + 
       z4/1440)/ep)}, {"e12|34|35|e|56|7|78|9|99||", 
  graph[{0, 1}, {{0, 2}, {0, 3}, {1, 2}, {1, 3}, {2, 4}, {3, 5}, {4, 5}, 
    {4, 6}, {5, 7}, {6, 7}, {6, 8}, {7, 9}, {8, 9}, {8, 9}}], 1/4, 
  (1/(25920*ep^5) + 1/(19440*ep^4) + 2363/(933120*ep^3) + 133/(174960*ep^2) - 
     46301/(8398080*ep))*MM + (1/(155520*ep^5) - 19/(186624*ep^4) + 
     4411/(5598720*ep^3) - 110513/(33592320*ep^2) + 30271/(5598720*ep))*QQ}, 
 {"e12|e3|45|67|68|99|9|88|||", graph[{0, 1}, {{0, 1}, {0, 2}, {1, 3}, 
    {2, 4}, {2, 5}, {3, 6}, {3, 7}, {4, 6}, {4, 8}, {5, 9}, {5, 9}, {6, 9}, 
    {7, 8}, {7, 8}}], 1/4, 
  QQ*(1/(51840*ep^5) - 1/(7776*ep^4) + 233/(622080*ep^3) - 
     1877/(2799360*ep^2) + (17141/16796160 - z3/9720)/ep) + 
   MM*(1/(1440*ep^5) - 1/(360*ep^4) + (53/17280 + z3/2160)/ep^3 + 
     (247/38880 - (11*z3)/12960 + z4/1440)/ep^2 + 
     (5983/466560 + (211*z3)/77760 - (11*z4)/8640 - z5/270)/ep)}, 
 {"e12|e3|45|67|68|89|9|89|||", graph[{0, 1}, {{0, 1}, {0, 2}, {1, 3}, 
    {2, 4}, {2, 5}, {3, 6}, {3, 7}, {4, 6}, {4, 8}, {5, 8}, {5, 9}, {6, 9}, 
    {7, 8}, {7, 9}}], 1, 
  QQ*((-1/1080 + z3/360)/ep^3 + (131/19440 - (53*z3)/6480 - z4/360)/ep^2 + 
     (-547/38880 + (103*z3)/12960 + z4/160 + z5/1080)/ep) + 
   MM*((1/120 - z3/40)/ep^3 + (-227/2160 - (11*z3)/144 + z4/40 + z5/3)/ep^2 + 
     (1223/4320 + (23*z3)/160 + (7*z3^2)/60 + z4/32 - (199*z5)/180 - 
       (5*z6)/24 + (147*z7)/160)/ep)}, {"e12|e3|45|67|68|89|8|99|||", 
  graph[{0, 1}, {{0, 1}, {0, 2}, {1, 3}, {2, 4}, {2, 5}, {3, 6}, {3, 7}, 
    {4, 6}, {4, 8}, {5, 8}, {5, 9}, {6, 8}, {7, 9}, {7, 9}}], 1, 
  QQ*(-1/(20736*ep^5) + 1/(3888*ep^4) - 1487/(3732480*ep^3) + 
     (-367/1866240 + z3/4320)/ep^2 + (11431/16796160 - (13*z3)/12960 + 
       z4/2880)/ep) + MM*(-1/(1152*ep^5) + 29/(17280*ep^4) + 
     (185/41472 + z3/1440)/ep^3 + (-179/69120 - (37*z3)/1728 + z4/960 + 
       z5/72)/ep^2 + (-16733/466560 + (263*z3)/5184 + z3^2/72 + (7*z4)/288 - 
       (37*z5)/360 + (5*z6)/144)/ep)}, {"e12|e3|45|67|68|88|9|99|||", 
  graph[{0, 1}, {{0, 1}, {0, 2}, {1, 3}, {2, 4}, {2, 5}, {3, 6}, {3, 7}, 
    {4, 6}, {4, 8}, {5, 8}, {5, 8}, {6, 9}, {7, 9}, {7, 9}}], 1/4, 
  (-11/(25920*ep^5) + 13/(7776*ep^4) - 4399/(2799360*ep^3) + 
     503/(839808*ep^2) - 57121/(4199040*ep))*MM + 
   (-1/(155520*ep^5) + 11/(233280*ep^4) - 2201/(16796160*ep^3) + 
     2033/(12597120*ep^2) - 877/(9447840*ep))*QQ}, 
 {"e12|e3|45|67|68|79|9|8|9||", graph[{0, 1}, {{0, 1}, {0, 2}, {1, 3}, 
    {2, 4}, {2, 5}, {3, 6}, {3, 7}, {4, 6}, {4, 8}, {5, 7}, {5, 9}, {6, 9}, 
    {7, 8}, {8, 9}}], 1/2, 
  QQ*((-1/1080 + z3/360)/ep^3 + (149/19440 - (53*z3)/6480 - z4/360)/ep^2 + 
     (-23/1215 + (13*z3)/1296 + z4/160 + z5/480)/ep) + 
   MM*((1/120 - z3/40)/ep^3 + (-173/2160 + (173*z3)/720 + z4/40 - z5/12)/
      ep^2 + (659/4320 + (11*z3)/1440 + (41*z3^2)/240 - (7*z4)/80 - 
       (29*z5)/180 + (5*z6)/96)/ep)}, {"e12|e3|45|67|68|79|8|9|9||", 
  graph[{0, 1}, {{0, 1}, {0, 2}, {1, 3}, {2, 4}, {2, 5}, {3, 6}, {3, 7}, 
    {4, 6}, {4, 8}, {5, 7}, {5, 9}, {6, 8}, {7, 9}, {8, 9}}], 1/2, 
  QQ*(1/(8640*ep^5) - 7/(12960*ep^4) - 29/(311040*ep^3) + 
     (1147/233280 - z3/240)/ep^2 + (-102019/11197440 + z3/120 - z4/960)/ep) + 
   MM*(-1/(960*ep^5) + 1/(240*ep^4) + (-5/2304 - z3/120)/ep^3 + 
     (271/8640 + (103*z3)/360 - z4/80 - (5*z5)/12)/ep^2 + 
     (-335381/1244160 - (107*z3)/180 - z3^2/5 - (11*z4)/320 + (97*z5)/80)/
      ep)}, {"e12|e3|45|67|68|78|9|9|9||", 
  graph[{0, 1}, {{0, 1}, {0, 2}, {1, 3}, {2, 4}, {2, 5}, {3, 6}, {3, 7}, 
    {4, 6}, {4, 8}, {5, 7}, {5, 8}, {6, 9}, {7, 9}, {8, 9}}], 1/2, 
  QQ*(1/(360*ep^3) + (-137/6480 - z3/270 + z5/54)/ep^2 + 
     (61/1296 + z3/2160 + z3^2/1080 + z4/720 - (5*z5)/144 - (5*z6)/432)/ep) + 
   MM*(-1/(40*ep^3) + (209/720 + z3/5 - z5/3)/ep^2 + 
     (-23/32 - (101*z3)/180 - z3^2/60 - (3*z4)/40 + (107*z5)/72 + (5*z6)/24)/
      ep)}, {"e12|e3|45|67|67|89|8|9|9||", 
  graph[{0, 1}, {{0, 1}, {0, 2}, {1, 3}, {2, 4}, {2, 5}, {3, 6}, {3, 7}, 
    {4, 6}, {4, 7}, {5, 8}, {5, 9}, {6, 8}, {7, 9}, {8, 9}}], 1, 
  QQ*(-1/(2880*ep^4) + (29/8640 - z3/480)/ep^3 + 
     (-4099/311040 + (53*z3)/5184 + z4/2880)/ep^2 + 
     (2947/155520 - (1741*z3)/155520 - z4/384 + z5/2160)/ep) + 
   MM*(1/(320*ep^4) + (-23/960 + z3/160)/ep^3 + 
     (871/34560 - (391*z3)/2880 - (7*z4)/320 + z5/6)/ep^2 + 
     (5537/17280 + (7013*z3)/17280 - (11*z3^2)/120 + (23*z4)/640 - 
       (461*z5)/720 - (5*z6)/48)/ep)}, {"e12|e3|45|67|67|88|9|9|9||", 
  graph[{0, 1}, {{0, 1}, {0, 2}, {1, 3}, {2, 4}, {2, 5}, {3, 6}, {3, 7}, 
    {4, 6}, {4, 7}, {5, 8}, {5, 8}, {6, 9}, {7, 9}, {8, 9}}], 1/2, 
  QQ*(1/(5184*ep^4) + (-13/10368 + z3/4320)/ep^3 + 
     (115/31104 - (49*z3)/25920 + z4/2880)/ep^2 + 
     (-3701/622080 + (13*z3)/2916 - z4/4320 + z5/12960)/ep) + 
   MM*(5/(1152*ep^4) + (-211/17280 + z3/80)/ep^3 + 
     (-1493/41472 - (3*z3)/160 + (3*z4)/160)/ep^2 + 
     (77/2880 - (31*z3)/2160 - (13*z4)/1440 + z5/240)/ep)}, 
 {"e12|e3|45|67|67|68||9|99||", graph[{0, 1}, {{0, 1}, {0, 2}, {1, 3}, 
    {2, 4}, {2, 5}, {3, 6}, {3, 7}, {4, 6}, {4, 7}, {5, 6}, {5, 8}, {7, 9}, 
    {8, 9}, {8, 9}}], 1/2, MM*(-1/(960*ep^4) + (31/2880 - z3/120)/ep^3 + 
     (-1463/103680 + z3/40 - z4/80)/ep^2 + 
     (-13621/155520 + (2701*z3)/25920 + z4/360 - (7*z5)/120)/ep) + 
   QQ*(1/(8640*ep^4) + (-1/960 + z3/4320)/ep^3 + 
     (739/186624 - (49*z3)/25920 + z4/2880)/ep^2 + 
     (-1301/233280 + (599*z3)/233280 - z4/4320 - z5/1440)/ep)}, 
 {"e12|e3|45|67|66|89||89|9||", graph[{0, 1}, {{0, 1}, {0, 2}, {1, 3}, 
    {2, 4}, {2, 5}, {3, 6}, {3, 7}, {4, 6}, {4, 6}, {5, 8}, {5, 9}, {7, 8}, 
    {7, 9}, {8, 9}}], 1/4, QQ*(1/(51840*ep^5) - 127/(933120*ep^4) + 
     799/(1866240*ep^3) + (-28411/33592320 + z3/8640)/ep^2 + 
     (25939/20155392 - z3/3240 - z4/8640)/ep) + 
   MM*(1/(640*ep^5) - 229/(34560*ep^4) + (1787/207360 - z3/480)/ep^3 + 
     (-1801/1244160 + (3*z3)/160 - z4/320)/ep^2 + 
     (16103/3732480 - (77*z3)/6480 - (29*z4)/2880 + (7*z5)/720)/ep)}, 
 {"e12|e3|45|67|66|88||99|9||", graph[{0, 1}, {{0, 1}, {0, 2}, {1, 3}, 
    {2, 4}, {2, 5}, {3, 6}, {3, 7}, {4, 6}, {4, 6}, {5, 8}, {5, 8}, {7, 9}, 
    {7, 9}, {8, 9}}], 1/8, QQ*(-1/(155520*ep^5) + 11/(311040*ep^4) - 
     89/(1119744*ep^3) + (3961/33592320 - z3/25920)/ep^2 + 
     (-395/2239488 + (11*z3)/116640 + z4/25920)/ep) + 
   MM*(-7/(8640*ep^5) + 101/(51840*ep^4) + 47/(311040*ep^3) + 
     (767/622080 - (7*z3)/1440)/ep^2 + (-6457/1119744 + z3/240 + (7*z4)/1440)/
      ep)}, {"e12|e3|45|67|66|78||9|99||", 
  graph[{0, 1}, {{0, 1}, {0, 2}, {1, 3}, {2, 4}, {2, 5}, {3, 6}, {3, 7}, 
    {4, 6}, {4, 6}, {5, 7}, {5, 8}, {7, 9}, {8, 9}, {8, 9}}], 1/4, 
  (1/(5760*ep^5) + 1/(5184*ep^4) - 95/(124416*ep^3) - 4123/(933120*ep^2) - 
     1555/(419904*ep))*MM + (-1/(311040*ep^5) + 11/(349920*ep^4) - 
     295/(2239488*ep^3) + 14687/(50388480*ep^2) - 61139/(151165440*ep))*QQ}, 
 {"e12|e3|45|67|58|9|89|89|||", graph[{0, 1}, {{0, 1}, {0, 2}, {1, 3}, 
    {2, 4}, {2, 5}, {3, 6}, {3, 7}, {4, 5}, {4, 8}, {5, 9}, {6, 8}, {6, 9}, 
    {7, 8}, {7, 9}}], 1/2, QQ*(-7/(8640*ep^4) + (67/12960 - z3/480)/ep^3 + 
     (-949/62208 + (217*z3)/25920 + z4/2880)/ep^2 + 
     (51493/1866240 - (629*z3)/31104 - (11*z4)/5760 - z5/540)/ep) + 
   MM*(7/(960*ep^4) + (-3/80 + z3/160)/ep^3 + 
     (3301/34560 - (199*z3)/2880 - (7*z4)/320)/ep^2 + 
     (-14363/69120 + (4001*z3)/17280 - z3^2/10 - (13*z4)/640 + (53*z5)/240)/
      ep)}, {"e12|e3|45|67|58|9|88|99|||", 
  graph[{0, 1}, {{0, 1}, {0, 2}, {1, 3}, {2, 4}, {2, 5}, {3, 6}, {3, 7}, 
    {4, 5}, {4, 8}, {5, 9}, {6, 8}, {6, 8}, {7, 9}, {7, 9}}], 1/4, 
  QQ*(1/(38880*ep^5) - 25/(186624*ep^4) + 91/(349920*ep^3) - 
     2329/(11197440*ep^2) + (1849/25194240 - z3/9720)/ep) + 
   MM*(13/(8640*ep^5) - 91/(34560*ep^4) + (-151/34560 + z3/2160)/ep^3 + 
     (2317/3732480 + (79*z3)/12960 + z4/1440)/ep^2 + 
     (67909/2799360 - (7*z3)/3888 - (73*z4)/4320 - z5/720)/ep)}, 
 {"e12|e3|45|67|58|9|78|9|9||", graph[{0, 1}, {{0, 1}, {0, 2}, {1, 3}, 
    {2, 4}, {2, 5}, {3, 6}, {3, 7}, {4, 5}, {4, 8}, {5, 9}, {6, 7}, {6, 8}, 
    {7, 9}, {8, 9}}], 1/2, 
  QQ*(1/(4320*ep^5) - 59/(51840*ep^4) + 553/(155520*ep^3) + 
     (-16553/1866240 + z3/480)/ep^2 + (97351/11197440 - (103*z3)/8640 + 
       z4/320)/ep) + MM*(-1/(480*ep^5) + 17/(1920*ep^4) + 
     (-139/5760 + z3/120)/ep^3 + (4279/69120 - (17*z3)/288 + z4/80)/ep^2 + 
     (43349/1244160 + (319*z3)/1728 - (17*z4)/192 + z5/60)/ep)}, 
 {"e12|e3|45|67|58|8|89|99|||", graph[{0, 1}, {{0, 1}, {0, 2}, {1, 3}, 
    {2, 4}, {2, 5}, {3, 6}, {3, 7}, {4, 5}, {4, 8}, {5, 8}, {6, 8}, {6, 9}, 
    {7, 9}, {7, 9}}], 1/2, 
  QQ*(1/(25920*ep^5) - 67/(311040*ep^4) + 13/(31104*ep^3) + 
     (-9653/33592320 + z3/25920)/ep^2 + (9607/50388480 - (53*z3)/155520 + 
       z4/17280)/ep) + MM*(7/(8640*ep^5) - 41/(103680*ep^4) + 
     (-73/31104 + z3/4320)/ep^3 + (-12047/11197440 - z3/648 + z4/2880)/ep^2 + 
     (177581/16796160 + (1303*z3)/77760 - z4/432 + (7*z5)/4320)/ep)}, 
 {"e12|e3|45|67|58|8|79|9|9||", graph[{0, 1}, {{0, 1}, {0, 2}, {1, 3}, 
    {2, 4}, {2, 5}, {3, 6}, {3, 7}, {4, 5}, {4, 8}, {5, 8}, {6, 7}, {6, 9}, 
    {7, 9}, {8, 9}}], 1/4, 
  QQ*(-1/(4320*ep^5) + 23/(25920*ep^4) - 59/(51840*ep^3) + 
     (1537/2799360 - z3/2160)/ep^2 + (-5231/16796160 + (5*z3)/2592 - z4/1440)/
      ep) + MM*(1/(180*ep^5) - 41/(2160*ep^4) + (119/6480 - z3/360)/ep^3 + 
     (-91/46656 + (19*z3)/720 - z4/240)/ep^2 + 
     (2581/699840 - (383*z3)/4320 + (19*z4)/480 - (7*z5)/360)/ep)}, 
 {"e12|e3|45|67|56|8|9|89|9||", graph[{0, 1}, {{0, 1}, {0, 2}, {1, 3}, 
    {2, 4}, {2, 5}, {3, 6}, {3, 7}, {4, 5}, {4, 6}, {5, 8}, {6, 9}, {7, 8}, 
    {7, 9}, {8, 9}}], 2, QQ*(1/(5760*ep^5) - 29/(34560*ep^4) + 
     43/(41472*ep^3) + (1093/1244160 - z3/1728)/ep^2 + 
     (1421/933120 + z3/8640 + z4/1152)/ep) + 
   MM*(-1/(640*ep^5) + 5/(768*ep^4) - 53/(7680*ep^3) + 
     (-95/9216 + (29*z3)/960 - z5/24)/ep^2 + 
     (-337/23040 - (155*z3)/3456 + z3^2/120 - (29*z4)/960 + (49*z5)/288 - 
       (5*z6)/48)/ep)}, {"e12|e3|45|67|56|8|8|99|9||", 
  graph[{0, 1}, {{0, 1}, {0, 2}, {1, 3}, {2, 4}, {2, 5}, {3, 6}, {3, 7}, 
    {4, 5}, {4, 6}, {5, 8}, {6, 8}, {7, 9}, {7, 9}, {8, 9}}], 1, 
  QQ*(-7/(103680*ep^5) + 127/(311040*ep^4) - 1567/(1244160*ep^3) + 
     (3463/1244160 - z3/2880)/ep^2 + (-149701/33592320 + (49*z3)/17280 - 
       z4/1920)/ep) + MM*(-1/(1440*ep^5) + 1/(2304*ep^4) + 
     (253/51840 - z3/480)/ep^3 + (-14083/1244160 + (11*z3)/4320 - z4/320)/
      ep^2 + (-187/82944 - (211*z3)/6480 + (11*z4)/2880 - z5/1440)/ep)}, 
 {"e12|e3|45|67|56|8|7|9|99||", graph[{0, 1}, {{0, 1}, {0, 2}, {1, 3}, 
    {2, 4}, {2, 5}, {3, 6}, {3, 7}, {4, 5}, {4, 6}, {5, 8}, {6, 7}, {7, 9}, 
    {8, 9}, {8, 9}}], 1/2, QQ*(-1/(10368*ep^5) + 139/(311040*ep^4) - 
     1163/(1866240*ep^3) + (-25/746496 + z3/8640)/ep^2 + 
     (-59/131220 + (31*z3)/25920 - z4/1440)/ep) + 
   MM*(-1/(576*ep^5) + 1/(1080*ep^4) + (67/6480 - z3/360)/ep^3 + 
     (1009/207360 + (7*z3)/4320 - z4/240)/ep^2 + 
     (-19315/746496 - (2507*z3)/25920 + (71*z4)/1440 + (7*z5)/90)/ep)}, 
 {"e12|e3|45|67|56|7|8|9|99||", graph[{0, 1}, {{0, 1}, {0, 2}, {1, 3}, 
    {2, 4}, {2, 5}, {3, 6}, {3, 7}, {4, 5}, {4, 6}, {5, 7}, {6, 8}, {7, 9}, 
    {8, 9}, {8, 9}}], 1/2, 
  QQ*(-1/(17280*ep^5) + 23/(62208*ep^4) - 1729/(1866240*ep^3) + 
     (15121/11197440 - z3/8640)/ep^2 + (-13969/4199040 + (29*z3)/17280 - 
       z4/5760)/ep) + MM*(1/(1920*ep^5) + 17/(34560*ep^4) + 
     (-65/13824 + (7*z3)/1440)/ep^3 + (-505/27648 - (29*z3)/4320 + 
       (7*z4)/960)/ep^2 + (49457/466560 - (953*z3)/25920 - (29*z4)/2880 - 
       (9*z5)/160)/ep)}, {"e12|e3|45|46|7|89|89|89|||", 
  graph[{0, 1}, {{0, 1}, {0, 2}, {1, 3}, {2, 4}, {2, 5}, {3, 4}, {3, 6}, 
    {4, 7}, {5, 8}, {5, 9}, {6, 8}, {6, 9}, {7, 8}, {7, 9}}], 1/2, 
  QQ*(-1/(2160*ep^4) + (25/5184 - z3/360)/ep^3 + 
     (-191/10368 + (77*z3)/6480 + z4/360)/ep^2 + 
     (10043/373248 - (77*z3)/6480 - (11*z4)/1440 - z5/1080)/ep) + 
   MM*(1/(240*ep^4) + (-13/320 + z3/40)/ep^3 + 
     (2509/17280 - (209*z3)/720 - z4/40 + z5/3)/ep^2 + 
     (-2963/23040 + (581*z3)/480 - (11*z3^2)/60 + (3*z4)/40 - (151*z5)/180 - 
       (5*z6)/24)/ep)}, {"e12|e3|45|46|7|88|99|89|||", 
  graph[{0, 1}, {{0, 1}, {0, 2}, {1, 3}, {2, 4}, {2, 5}, {3, 4}, {3, 6}, 
    {4, 7}, {5, 8}, {5, 8}, {6, 9}, {6, 9}, {7, 8}, {7, 9}}], 1/4, 
  QQ*(1/(51840*ep^5) - 1/(7776*ep^4) + 233/(622080*ep^3) - 
     1769/(2799360*ep^2) + (3293/4199040 + z3/19440)/ep) + 
   MM*(1/(1440*ep^5) - 1/(360*ep^4) + (53/17280 + z3/2160)/ep^3 + 
     (119/19440 - (11*z3)/12960 + z4/1440)/ep^2 + 
     (17083/1866240 + (391*z3)/77760 - (11*z4)/8640 - z5/720)/ep)}, 
 {"e12|e3|45|46|7|88|89|99|||", graph[{0, 1}, {{0, 1}, {0, 2}, {1, 3}, 
    {2, 4}, {2, 5}, {3, 4}, {3, 6}, {4, 7}, {5, 8}, {5, 8}, {6, 8}, {6, 9}, 
    {7, 9}, {7, 9}}], 1/2, 
  QQ*(1/(62208*ep^5) - 5/(46656*ep^4) + 3023/(11197440*ep^3) + 
     (-4633/16796160 - z3/12960)/ep^2 + (2099/16796160 + (19*z3)/38880 - 
       z4/8640)/ep) + MM*(1/(3456*ep^5) - 19/(8640*ep^4) + 
     (1013/207360 - z3/540)/ep^3 + (3673/933120 + (59*z3)/12960 - z4/360)/
      ep^2 + (-24613/2799360 + (13*z3)/38880 + (59*z4)/8640 + z5/180)/ep)}, 
 {"e12|e3|45|46|7|78|99|8|9||", graph[{0, 1}, {{0, 1}, {0, 2}, {1, 3}, 
    {2, 4}, {2, 5}, {3, 4}, {3, 6}, {4, 7}, {5, 7}, {5, 8}, {6, 9}, {6, 9}, 
    {7, 8}, {8, 9}}], 1, QQ*(-1/(20736*ep^5) + 1/(3888*ep^4) - 
     1487/(3732480*ep^3) + (-799/1866240 + z3/4320)/ep^2 + 
     (7049/3359232 - (53*z3)/25920 + z4/2880)/ep) + 
   MM*(-1/(1152*ep^5) + 29/(17280*ep^4) + (185/41472 + z3/1440)/ep^3 + 
     (-203/69120 - (37*z3)/1728 + z4/960 + z5/72)/ep^2 + 
     (-14917/933120 + (61*z3)/648 - z3^2/360 + (7*z4)/288 - (109*z5)/720 + 
       (5*z6)/144)/ep)}, {"e12|e3|45|46|7|78|89|9|9||", 
  graph[{0, 1}, {{0, 1}, {0, 2}, {1, 3}, {2, 4}, {2, 5}, {3, 4}, {3, 6}, 
    {4, 7}, {5, 7}, {5, 8}, {6, 8}, {6, 9}, {7, 9}, {8, 9}}], 2, 
  QQ*(1/(17280*ep^5) - 1/(2592*ep^4) + 137/(124416*ep^3) + 
     (-2357/1866240 - z3/4320)/ep^2 + (-3163/1399680 + (73*z3)/17280 - 
       (7*z4)/5760)/ep) + MM*(-1/(1920*ep^5) + 1/(320*ep^4) + 
     (-247/23040 - z3/240)/ep^3 + (3787/69120 + (133*z3)/720 - z4/160 - 
       (5*z5)/24)/ep^2 + (-111347/622080 - (211*z3)/240 - z3^2/20 - 
       (13*z4)/320 + (211*z5)/480 + (147*z7)/160)/ep)}, 
 {"e12|e3|45|46|7|78|79||99||", graph[{0, 1}, {{0, 1}, {0, 2}, {1, 3}, 
    {2, 4}, {2, 5}, {3, 4}, {3, 6}, {4, 7}, {5, 7}, {5, 8}, {6, 7}, {6, 9}, 
    {8, 9}, {8, 9}}], 1/2, 
  QQ*(-1/(51840*ep^5) + 7/(38880*ep^4) - 1733/(1866240*ep^3) + 
     (4811/1866240 - z3/4320)/ep^2 + (-4447/1866240 - (19*z3)/17280 + 
       z4/1920)/ep) + MM*(1/(5760*ep^5) - 13/(8640*ep^4) + 
     (-29/13824 + z3/720)/ep^3 + (-337/124416 + z3/24 + z4/480 - z5/18)/
      ep^2 + (943/933120 - (1573*z3)/6480 + z3^2/90 + (5*z4)/288 + 
       (163*z5)/480 - (5*z6)/36)/ep)}, {"e12|e3|45|46|7|68|9|89|9||", 
  graph[{0, 1}, {{0, 1}, {0, 2}, {1, 3}, {2, 4}, {2, 5}, {3, 4}, {3, 6}, 
    {4, 7}, {5, 6}, {5, 8}, {6, 9}, {7, 8}, {7, 9}, {8, 9}}], 1, 
  QQ*(1/(17280*ep^5) - 1/(2592*ep^4) + 253/(622080*ep^3) + 
     (7507/1866240 - (17*z3)/4320)/ep^2 + 
     (-4969/349920 + (229*z3)/17280 + z4/5760)/ep) + 
   MM*(-1/(1920*ep^5) + 1/(320*ep^4) + (-103/23040 - z3/240)/ep^3 + 
     (-653/69120 - (47*z3)/720 - z4/160 + z5/8)/ep^2 + 
     (-21491/622080 + (11*z3)/90 + z3^2/60 + (17*z4)/320 - (17*z5)/1440 - 
       (5*z6)/24)/ep)}, {"e12|e3|45|46|7|68|8|99|9||", 
  graph[{0, 1}, {{0, 1}, {0, 2}, {1, 3}, {2, 4}, {2, 5}, {3, 4}, {3, 6}, 
    {4, 7}, {5, 6}, {5, 8}, {6, 8}, {7, 9}, {7, 9}, {8, 9}}], 1/2, 
  QQ*(-1/(25920*ep^5) + 17/(77760*ep^4) - 169/(933120*ep^3) + 
     (-1199/699840 + z3/720)/ep^2 + (181393/33592320 - (29*z3)/6480 + 
       z4/2880)/ep) + MM*(1/(2880*ep^5) + 1/(576*ep^4) + 
     (-23/1280 + (13*z3)/720)/ep^3 + (457/19440 - (281*z3)/4320 + 
       (13*z4)/480 + z5/72)/ep^2 + (16571/1244160 + (551*z3)/12960 + 
       (11*z3^2)/360 - (161*z4)/2880 - (13*z5)/240 + (5*z6)/144)/ep)}, 
 {"e12|e3|45|46|7|67|8|9|99||", graph[{0, 1}, {{0, 1}, {0, 2}, {1, 3}, 
    {2, 4}, {2, 5}, {3, 4}, {3, 6}, {4, 7}, {5, 6}, {5, 7}, {6, 8}, {7, 9}, 
    {8, 9}, {8, 9}}], 1, QQ*(-1/(51840*ep^5) + 7/(38880*ep^4) - 
     1517/(1866240*ep^3) + (3239/1866240 + z3/4320)/ep^2 + 
     (-47/93312 - z3/432 + z4/2880)/ep) + 
   MM*(1/(5760*ep^5) - 13/(8640*ep^4) + (743/69120 - (13*z3)/1440)/ep^3 + 
     (-22889/622080 + (61*z3)/2880 - (13*z4)/960 + z5/72)/ep^2 + 
     (146531/1866240 - (2071*z3)/51840 + z3^2/72 - (37*z4)/5760 - 
       (161*z5)/1440 + (5*z6)/144)/ep)}, {"e12|e3|45|46|5|7|89|89|9||", 
  graph[{0, 1}, {{0, 1}, {0, 2}, {1, 3}, {2, 4}, {2, 5}, {3, 4}, {3, 6}, 
    {4, 5}, {5, 7}, {6, 8}, {6, 9}, {7, 8}, {7, 9}, {8, 9}}], 1, 
  QQ*(-1/(12960*ep^5) + 169/(311040*ep^4) - 517/(311040*ep^3) + 
     (31051/11197440 + z3/8640)/ep^2 + (-80021/33592320 - (11*z3)/51840 + 
       z4/5760)/ep) + MM*(-11/(5760*ep^5) + 119/(17280*ep^4) + 
     (-239/207360 + (7*z3)/1440)/ep^3 + (-5221/155520 - (43*z3)/2880 + 
       (7*z4)/960)/ep^2 + (79861/933120 - (29*z3)/384 + (19*z4)/640 - 
       (7*z5)/180)/ep)}, {"e12|e3|45|46|5|7|88|99|9||", 
  graph[{0, 1}, {{0, 1}, {0, 2}, {1, 3}, {2, 4}, {2, 5}, {3, 4}, {3, 6}, 
    {4, 5}, {5, 7}, {6, 8}, {6, 8}, {7, 9}, {7, 9}, {8, 9}}], 1/2, 
  QQ*(1/(38880*ep^5) - 25/(186624*ep^4) + 337/(1399680*ep^3) + 
     (-1717/11197440 - z3/25920)/ep^2 + (893/12597120 + (13*z3)/155520 - 
       z4/17280)/ep) + MM*(13/(8640*ep^5) - 91/(34560*ep^4) + 
     (-13/3840 + z3/2160)/ep^3 + (1849/3732480 + (167*z3)/25920 + z4/1440)/
      ep^2 + (8291/1399680 - (469*z3)/155520 - (283*z4)/17280 + (7*z5)/2160)/
      ep)}, {"e12|e3|45|46|5|7|78|9|99||", 
  graph[{0, 1}, {{0, 1}, {0, 2}, {1, 3}, {2, 4}, {2, 5}, {3, 4}, {3, 6}, 
    {4, 5}, {5, 7}, {6, 7}, {6, 8}, {7, 9}, {8, 9}, {8, 9}}], 1, 
  QQ*(1/(77760*ep^5) - 41/(311040*ep^4) + 167/(279936*ep^3) - 
     44111/(33592320*ep^2) + (38107/33592320 + z3/38880)/ep) + 
   MM*(-17/(17280*ep^5) + 241/(103680*ep^4) + (-649/124416 + z3/4320)/ep^3 + 
     (8839/1244160 - z3/648 + z4/2880)/ep^2 + 
     (370297/11197440 + (137*z3)/9720 - z4/432 + (7*z5)/4320)/ep)}, 
 {"e12|e3|45|45|6|7|89|89|9||", graph[{0, 1}, {{0, 1}, {0, 2}, {1, 3}, 
    {2, 4}, {2, 5}, {3, 4}, {3, 5}, {4, 6}, {5, 7}, {6, 8}, {6, 9}, {7, 8}, 
    {7, 9}, {8, 9}}], 1/4, 
  QQ*(-1/(25920*ep^5) + 7/(19440*ep^4) - 1379/(933120*ep^3) + 
     (4043/1399680 + z3/720)/ep^2 + (-2527/3732480 - (11*z3)/1620 + z4/2880)/
      ep) + MM*(1/(2880*ep^5) + 1/(2160*ep^4) + (-161/11520 + z3/180)/ep^3 + 
     (1993/25920 - (73*z3)/720 + z4/120)/ep^2 + 
     (-820499/3732480 + (71*z3)/270 - z3^2/10 - (41*z4)/960 + (7*z5)/180)/
      ep)}, {"e12|e3|45|45|6|7|88|99|9||", 
  graph[{0, 1}, {{0, 1}, {0, 2}, {1, 3}, {2, 4}, {2, 5}, {3, 4}, {3, 5}, 
    {4, 6}, {5, 7}, {6, 8}, {6, 8}, {7, 9}, {7, 9}, {8, 9}}], 1/8, 
  QQ*(1/(77760*ep^5) - 1/(11664*ep^4) + 463/(2799360*ep^3) + 
     (533/2099520 - z3/2160)/ep^2 + (-52697/33592320 + (71*z3)/38880 - 
       z4/8640)/ep) + MM*(-1/(8640*ep^5) - 7/(4320*ep^4) + 
     (175/20736 - z3/240)/ep^3 + (-137/7290 + (17*z3)/864 - z4/160)/ep^2 + 
     (40547/2239488 - (41*z3)/25920 + (7*z4)/288 - (7*z5)/240)/ep)}, 
 {"e12|e3|45|45|6|7|78|9|99||", graph[{0, 1}, {{0, 1}, {0, 2}, {1, 3}, 
    {2, 4}, {2, 5}, {3, 4}, {3, 5}, {4, 6}, {5, 7}, {6, 7}, {6, 8}, {7, 9}, 
    {8, 9}, {8, 9}}], 1/4, 
  QQ*(1/(155520*ep^5) - 7/(77760*ep^4) + 41/(69120*ep^3) + 
     (-33557/16796160 - z3/12960)/ep^2 + (138961/50388480 + z3/972 - z4/8640)/
      ep) + MM*(-1/(17280*ep^5) + 5/(2592*ep^4) + 
     (-1811/207360 + (11*z3)/4320)/ep^3 + 
     (91709/1866240 - (233*z3)/25920 + (11*z4)/2880)/ep^2 + 
     (-54643/559872 + (10117*z3)/155520 - (233*z4)/17280 + (77*z5)/4320)/
      ep)}, {"e12|e3|44|56|7|89|89|89|||", 
  graph[{0, 1}, {{0, 1}, {0, 2}, {1, 3}, {2, 4}, {2, 4}, {3, 5}, {3, 6}, 
    {4, 7}, {5, 8}, {5, 9}, {6, 8}, {6, 9}, {7, 8}, {7, 9}}], 1/4, 
  MM*(-11/(1080*ep^4) + (233/6480 - z3/240)/ep^3 + 
     (-533/77760 + (23*z3)/4320 + z4/1440)/ep^2 + 
     (3553/466560 - (97*z3)/15552 + (119*z4)/8640 - (31*z5)/270)/ep) + 
   QQ*(11/(25920*ep^4) + (-31/15552 + z3/1440)/ep^3 + 
     (2219/933120 - (7*z3)/5184 - z4/8640)/ep^2 + 
     (119/1399680 + (401*z3)/466560 + z4/10368 + z5/1620)/ep)}, 
 {"e12|e3|44|56|7|88|99|89|||", graph[{0, 1}, {{0, 1}, {0, 2}, {1, 3}, 
    {2, 4}, {2, 4}, {3, 5}, {3, 6}, {4, 7}, {5, 8}, {5, 8}, {6, 9}, {6, 9}, 
    {7, 8}, {7, 9}}], 1/8, 
  (-11/(19440*ep^5) + 29/(31104*ep^4) + 1103/(699840*ep^3) - 
     24307/(16796160*ep^2) - 112909/(25194240*ep))*MM + 
   (-1/(116640*ep^5) + 121/(2799360*ep^4) - 19/(233280*ep^3) + 
     4087/(100776960*ep^2) + 167/(933120*ep))*QQ}, 
 {"e12|e3|44|56|7|88|89|99|||", graph[{0, 1}, {{0, 1}, {0, 2}, {1, 3}, 
    {2, 4}, {2, 4}, {3, 5}, {3, 6}, {4, 7}, {5, 8}, {5, 8}, {6, 8}, {6, 9}, 
    {7, 9}, {7, 9}}], 1/4, MM*(-1/(12960*ep^5) - 121/(155520*ep^4) + 
     19/(25920*ep^3) + (4093/1866240 - z3/12960)/ep^2 + 
     (193/93312 - z3/320 - z4/8640)/ep) + 
   QQ*(-1/(77760*ep^5) + 11/(186624*ep^4) - 199/(2799360*ep^3) + 
     (-271/11197440 - z3/77760)/ep^2 + (-1051/33592320 + (11*z3)/93312 - 
       z4/51840)/ep)}, {"e12|e3|44|56|7|78|99|8|9||", 
  graph[{0, 1}, {{0, 1}, {0, 2}, {1, 3}, {2, 4}, {2, 4}, {3, 5}, {3, 6}, 
    {4, 7}, {5, 7}, {5, 8}, {6, 9}, {6, 9}, {7, 8}, {8, 9}}], 1/2, 
  QQ*(1/(25920*ep^5) - 19/(103680*ep^4) + 223/(699840*ep^3) + 
     (-5071/33592320 + z3/25920)/ep^2 + (-11621/50388480 - (49*z3)/155520 + 
       z4/17280)/ep) + MM*(1/(4320*ep^5) + 173/(103680*ep^4) + 
     (-3301/466560 + z3/2160)/ep^3 + (4997/2239488 - (13*z3)/6480 + z4/1440)/
      ep^2 + (15187/1119744 + (55*z3)/7776 - (13*z4)/4320 - z5/720)/ep)}, 
 {"e12|e3|44|56|7|78|89|9|9||", graph[{0, 1}, {{0, 1}, {0, 2}, {1, 3}, 
    {2, 4}, {2, 4}, {3, 5}, {3, 6}, {4, 7}, {5, 7}, {5, 8}, {6, 8}, {6, 9}, 
    {7, 9}, {8, 9}}], 1, QQ*(-1/(12960*ep^5) + 7/(20736*ep^4) - 
     43/(103680*ep^3) + (-37/414720 + z3/8640)/ep^2 + 
     (-2101/3359232 + (5*z3)/10368 + z4/5760)/ep) + 
   MM*(1/(540*ep^5) - 35/(5184*ep^4) + (41/5184 + (7*z3)/1440)/ep^3 + 
     (-67/155520 - (29*z3)/2880 - z4/320 + z5/72)/ep^2 + 
     (-2059/1119744 - (373*z3)/10368 - z3^2/360 - (17*z4)/5760 - (7*z5)/480 + 
       (5*z6)/144)/ep)}, {"e12|e3|44|56|7|78|79||99||", 
  graph[{0, 1}, {{0, 1}, {0, 2}, {1, 3}, {2, 4}, {2, 4}, {3, 5}, {3, 6}, 
    {4, 7}, {5, 7}, {5, 8}, {6, 7}, {6, 9}, {8, 9}, {8, 9}}], 1/4, 
  QQ*(1/(38880*ep^5) - 149/(933120*ep^4) + 1061/(2799360*ep^3) + 
     (-9617/33592320 - z3/25920)/ep^2 + (2153/16796160 - z3/3456 - z4/17280)/
      ep) + MM*(-1/(1620*ep^5) + 211/(155520*ep^4) + 
     (-817/466560 - z3/540)/ep^3 + (-8561/5598720 + (59*z3)/12960 - z4/360)/
      ep^2 + (-177481/8398080 + (1223*z3)/77760 + (59*z4)/8640 + (2*z5)/135)/
      ep)}, {"e12|e3|44|56|7|68|9|89|9||", 
  graph[{0, 1}, {{0, 1}, {0, 2}, {1, 3}, {2, 4}, {2, 4}, {3, 5}, {3, 6}, 
    {4, 7}, {5, 6}, {5, 8}, {6, 9}, {7, 8}, {7, 9}, {8, 9}}], 1/2, 
  QQ*(-1/(6480*ep^5) + 59/(103680*ep^4) - 283/(311040*ep^3) + 
     (3199/3732480 - z3/1728)/ep^2 + (6341/4199040 + z3/640 - z4/1152)/ep) + 
   MM*(1/(270*ep^5) - 71/(6480*ep^4) + (223/17280 - z3/360)/ep^3 + 
     (-1829/311040 + (5*z3)/216 - z4/240)/ep^2 + 
     (-171827/2799360 - (379*z3)/12960 + (5*z4)/144 + z5/120)/ep)}, 
 {"e12|e3|44|56|7|68|8|99|9||", graph[{0, 1}, {{0, 1}, {0, 2}, {1, 3}, 
    {2, 4}, {2, 4}, {3, 5}, {3, 6}, {4, 7}, {5, 6}, {5, 8}, {6, 8}, {7, 9}, 
    {7, 9}, {8, 9}}], 1/4, 
  QQ*(1/(12960*ep^5) - 17/(77760*ep^4) + 91/(699840*ep^3) + 
     (61/1679616 + z3/6480)/ep^2 + (743/25194240 - z3/2160 + z4/4320)/ep) + 
   MM*(-13/(4320*ep^5) + 163/(25920*ep^4) + (-67/233280 + z3/2160)/ep^3 + 
     (-6511/2799360 - (19*z3)/2592 + z4/1440)/ep^2 + 
     (-2839/933120 + (1117*z3)/77760 - (19*z4)/1728 + (7*z5)/2160)/ep)}, 
 {"e12|e3|44|56|7|67|8|9|99||", graph[{0, 1}, {{0, 1}, {0, 2}, {1, 3}, 
    {2, 4}, {2, 4}, {3, 5}, {3, 6}, {4, 7}, {5, 6}, {5, 7}, {6, 8}, {7, 9}, 
    {8, 9}, {8, 9}}], 1/2, 
  QQ*(1/(25920*ep^5) - 19/(103680*ep^4) + 223/(699840*ep^3) + 
     (-5071/33592320 + z3/25920)/ep^2 + (-11621/50388480 - (49*z3)/155520 + 
       z4/17280)/ep) + MM*(1/(4320*ep^5) + 173/(103680*ep^4) + 
     (-3301/466560 + z3/2160)/ep^3 + (4997/2239488 - (13*z3)/6480 + z4/1440)/
      ep^2 + (15187/1119744 + (55*z3)/7776 - (13*z4)/4320 - z5/720)/ep)}, 
 {"e12|e3|44|56|5|7|89|89|9||", graph[{0, 1}, {{0, 1}, {0, 2}, {1, 3}, 
    {2, 4}, {2, 4}, {3, 5}, {3, 6}, {4, 5}, {5, 7}, {6, 8}, {6, 9}, {7, 8}, 
    {7, 9}, {8, 9}}], 1/2, 
  QQ*(1/(38880*ep^5) - 11/(62208*ep^4) + 1367/(2799360*ep^3) + 
     (-15359/33592320 - z3/25920)/ep^2 + (-70837/100776960 - (13*z3)/155520 - 
       z4/17280)/ep) + MM*(7/(12960*ep^5) - 599/(311040*ep^4) + 
     (361/186624 - z3/160)/ep^3 + (-40093/11197440 + z3/180 + z4/960)/ep^2 + 
     (257629/33592320 + (479*z3)/25920 - (11*z4)/2880 + (7*z5)/1440)/ep)}, 
 {"e12|e3|44|56|5|7|88|99|9||", graph[{0, 1}, {{0, 1}, {0, 2}, {1, 3}, 
    {2, 4}, {2, 4}, {3, 5}, {3, 6}, {4, 5}, {5, 7}, {6, 8}, {6, 8}, {7, 9}, 
    {7, 9}, {8, 9}}], 1/4, QQ*(-1/(116640*ep^5) + 121/(2799360*ep^4) - 
     29/(466560*ep^3) + (-1133/100776960 + z3/77760)/ep^2 + 
     (23/207360 + (11*z3)/466560 + z4/51840)/ep) + 
   MM*(-11/(19440*ep^5) + 29/(31104*ep^4) + 47/(43740*ep^3) + 
     (-31507/16796160 + (11*z3)/12960)/ep^2 + 
     (3301/12597120 - (13*z3)/5184 + (11*z4)/8640)/ep)}, 
 {"e12|e3|44|56|5|7|78|9|99||", graph[{0, 1}, {{0, 1}, {0, 2}, {1, 3}, 
    {2, 4}, {2, 4}, {3, 5}, {3, 6}, {4, 5}, {5, 7}, {6, 7}, {6, 8}, {7, 9}, 
    {8, 9}, {8, 9}}], 1/2, 
  (19/(38880*ep^5) - 701/(466560*ep^4) + 11/(1920*ep^3) - 
     76693/(16796160*ep^2) - 941147/(50388480*ep))*MM + 
   (-1/(233280*ep^5) + 121/(2799360*ep^4) - 155/(839808*ep^3) + 
     5245/(20155392*ep^2) + 10577/(37791360*ep))*QQ}, 
 {"e12|e3|44|55|6|7|89|89|9||", graph[{0, 1}, {{0, 1}, {0, 2}, {1, 3}, 
    {2, 4}, {2, 4}, {3, 5}, {3, 5}, {4, 6}, {5, 7}, {6, 8}, {6, 9}, {7, 8}, 
    {7, 9}, {8, 9}}], 1/8, 
  QQ*(1/(12960*ep^5) - 17/(77760*ep^4) + 91/(699840*ep^3) + 
     (61/1679616 + z3/6480)/ep^2 + (743/25194240 - z3/2160 + z4/4320)/ep) + 
   MM*(-13/(4320*ep^5) + 163/(25920*ep^4) + (-67/233280 + z3/2160)/ep^3 + 
     (-6511/2799360 - (19*z3)/2592 + z4/1440)/ep^2 + 
     (-2839/933120 + (1117*z3)/77760 - (19*z4)/1728 + (7*z5)/2160)/ep)}, 
 {"e12|e3|44|55|6|7|88|99|9||", graph[{0, 1}, {{0, 1}, {0, 2}, {1, 3}, 
    {2, 4}, {2, 4}, {3, 5}, {3, 5}, {4, 6}, {5, 7}, {6, 8}, {6, 8}, {7, 9}, 
    {7, 9}, {8, 9}}], 1/16, 
  QQ*(-1/(38880*ep^5) + 11/(233280*ep^4) + 13/(1399680*ep^3) + 
     (-1/8398080 - z3/19440)/ep^2 + (-83/50388480 + (11*z3)/116640 - 
       z4/12960)/ep) + MM*(1/(720*ep^5) - 17/(12960*ep^4) - 
     127/(77760*ep^3) + (-43/31104 + z3/360)/ep^2 + 
     (-391/311040 - (17*z3)/6480 + z4/240)/ep)}, 
 {"e12|e3|44|55|6|7|78|9|99||", graph[{0, 1}, {{0, 1}, {0, 2}, {1, 3}, 
    {2, 4}, {2, 4}, {3, 5}, {3, 5}, {4, 6}, {5, 7}, {6, 7}, {6, 8}, {7, 9}, 
    {8, 9}, {8, 9}}], 1/8, MM*(-1/(12960*ep^5) - 121/(155520*ep^4) + 
     19/(25920*ep^3) + (4093/1866240 - z3/12960)/ep^2 + 
     (193/93312 - z3/320 - z4/8640)/ep) + 
   QQ*(-1/(77760*ep^5) + 11/(186624*ep^4) - 199/(2799360*ep^3) + 
     (-271/11197440 - z3/77760)/ep^2 + (-1051/33592320 + (11*z3)/93312 - 
       z4/51840)/ep)}, {"e12|e3|34|5|67|89|89|89|||", 
  graph[{0, 1}, {{0, 1}, {0, 2}, {1, 3}, {2, 3}, {2, 4}, {3, 5}, {4, 6}, 
    {4, 7}, {5, 8}, {5, 9}, {6, 8}, {6, 9}, {7, 8}, {7, 9}}], 1/4, 
  MM*(1/(180*ep^4) + (-79/2160 - z3/120)/ep^3 + 
     (13/810 - (11*z3)/240 + z4/120)/ep^2 + 
     (19/160 + (391*z3)/5184 + (47*z4)/2880 - (29*z5)/90)/ep) + 
   QQ*(1/(6480*ep^4) + (-43/25920 + z3/2160)/ep^3 + 
     (3391/466560 - (37*z3)/12960 - z4/2160)/ep^2 + 
     (-2009/139968 + (2443*z3)/466560 + (83*z4)/51840 - z5/1620)/ep)}, 
 {"e12|e3|34|5|67|89|88|99|||", graph[{0, 1}, {{0, 1}, {0, 2}, {1, 3}, 
    {2, 3}, {2, 4}, {3, 5}, {4, 6}, {4, 7}, {5, 8}, {5, 9}, {6, 8}, {6, 8}, 
    {7, 9}, {7, 9}}], 1/8, 
  (13/(25920*ep^5) - 37/(19440*ep^4) + 1873/(933120*ep^3) - 
     6533/(2799360*ep^2) - 26083/(16796160*ep))*MM + 
   (-1/(466560*ep^5) + 11/(466560*ep^4) - 2149/(16796160*ep^3) + 
     11879/(25194240*ep^2) - 55661/(50388480*ep))*QQ}, 
 {"e12|e3|34|5|67|89|78|9|9||", graph[{0, 1}, {{0, 1}, {0, 2}, {1, 3}, 
    {2, 3}, {2, 4}, {3, 5}, {4, 6}, {4, 7}, {5, 8}, {5, 9}, {6, 7}, {6, 8}, 
    {7, 9}, {8, 9}}], 1/2, 
  QQ*(-1/(25920*ep^5) + 17/(51840*ep^4) - 659/(466560*ep^3) + 
     (2651/559872 - z3/864)/ep^2 + (-90463/8398080 + (139*z3)/51840 + 
       z4/1152)/ep) + MM*(-1/(720*ep^5) + 7/(864*ep^4) + 
     (-341/12960 + z3/80)/ep^3 + (3283/38880 - (11*z3)/96 + (3*z4)/160)/
      ep^2 + (-354733/1866240 + (19*z3)/216 + z4/24 + z5/40)/ep)}, 
 {"e12|e3|34|5|67|68|9|89|9||", graph[{0, 1}, {{0, 1}, {0, 2}, {1, 3}, 
    {2, 3}, {2, 4}, {3, 5}, {4, 6}, {4, 7}, {5, 6}, {5, 8}, {6, 9}, {7, 8}, 
    {7, 9}, {8, 9}}], 1, QQ*(-1/(51840*ep^5) + 19/(103680*ep^4) - 
     269/(373248*ep^3) + (12059/11197440 + z3/960)/ep^2 + 
     (15199/33592320 - (223*z3)/51840 - z4/5760)/ep) + 
   MM*(-1/(1440*ep^5) + 41/(8640*ep^4) + (-241/12960 - z3/160)/ep^3 + 
     (18211/311040 + (53*z3)/576 + (7*z4)/320 - z5/6)/ep^2 + 
     (-10567/93312 - (233*z3)/1152 - z3^2/120 - (5*z4)/128 + (337*z5)/1440 + 
       (5*z6)/48)/ep)}, {"e12|e3|34|5|67|68|7|9|99||", 
  graph[{0, 1}, {{0, 1}, {0, 2}, {1, 3}, {2, 3}, {2, 4}, {3, 5}, {4, 6}, 
    {4, 7}, {5, 6}, {5, 8}, {6, 7}, {7, 9}, {8, 9}, {8, 9}}], 1, 
  QQ*(1/(103680*ep^5) - 23/(233280*ep^4) + 355/(746496*ep^3) + 
     (-23557/16796160 - z3/25920)/ep^2 + (85513/33592320 + (71*z3)/155520 - 
       z4/17280)/ep) + MM*(-1/(1920*ep^5) + 17/(51840*ep^4) + 
     (5203/622080 - z3/480)/ep^3 + (-1399/46656 + (13*z3)/576 - z4/320)/
      ep^2 + (345223/5598720 - (599*z3)/25920 - z4/576 - z5/240)/ep)}, 
 {"e12|e3|34|5|67|67|8|9|99||", graph[{0, 1}, {{0, 1}, {0, 2}, {1, 3}, 
    {2, 3}, {2, 4}, {3, 5}, {4, 6}, {4, 7}, {5, 6}, {5, 7}, {6, 8}, {7, 9}, 
    {8, 9}, {8, 9}}], 1/4, QQ*(1/(155520*ep^5) - 73/(933120*ep^4) + 
     2449/(5598720*ep^3) + (-43771/33592320 - z3/2880)/ep^2 + 
     (4241/2239488 + z3/640 + z4/17280)/ep) + 
   MM*(1/(4320*ep^5) + 7/(17280*ep^4) + (-323/51840 + z3/120)/ep^3 + 
     (36469/622080 - (23*z3)/480 + z4/80)/ep^2 + 
     (-82867/559872 + (2321*z3)/25920 - (7*z4)/2880 + (2*z5)/45)/ep)}, 
 {"e12|e3|34|5|66|78|9|89|9||", graph[{0, 1}, {{0, 1}, {0, 2}, {1, 3}, 
    {2, 3}, {2, 4}, {3, 5}, {4, 6}, {4, 6}, {5, 7}, {5, 8}, {6, 9}, {7, 8}, 
    {7, 9}, {8, 9}}], 1/2, QQ*(1/(51840*ep^5) - 127/(933120*ep^4) + 
     727/(1866240*ep^3) + (-17827/33592320 + z3/25920)/ep^2 + 
     (26591/100776960 + (5*z3)/15552 - z4/4320)/ep) + 
   MM*(1/(640*ep^5) - 229/(34560*ep^4) + (415/41472 - z3/480)/ep^3 + 
     (-121/1244160 + z3/80 - z4/320)/ep^2 + 
     (-56773/3732480 + (403*z3)/25920 - (7*z4)/360 + (7*z5)/720)/ep)}, 
 {"e12|e3|34|5|66|78|7|9|99||", graph[{0, 1}, {{0, 1}, {0, 2}, {1, 3}, 
    {2, 3}, {2, 4}, {3, 5}, {4, 6}, {4, 6}, {5, 7}, {5, 8}, {6, 7}, {7, 9}, 
    {8, 9}, {8, 9}}], 1/2, 
  MM*(1/(5760*ep^5) + 1/(5184*ep^4) - 439/(622080*ep^3) + 
     (-3823/933120 - z3/1440)/ep^2 + (82057/8398080 - (7*z3)/1728 - z4/960)/
      ep) + QQ*(-1/(311040*ep^5) + 11/(349920*ep^4) - 1403/(11197440*ep^3) + 
     (10529/50388480 + z3/77760)/ep^2 + (-11441/151165440 - (77*z3)/466560 + 
       z4/51840)/ep)}, {"e12|e3|34|5|66|77|8|9|99||", 
  graph[{0, 1}, {{0, 1}, {0, 2}, {1, 3}, {2, 3}, {2, 4}, {3, 5}, {4, 6}, 
    {4, 6}, {5, 7}, {5, 7}, {6, 8}, {7, 9}, {8, 9}, {8, 9}}], 1/8, 
  QQ*(-1/(155520*ep^5) + 11/(311040*ep^4) - 373/(5598720*ep^3) + 
     (317/6718464 - z3/77760)/ep^2 + (-157/33592320 - (11*z3)/233280 + 
       z4/12960)/ep) + MM*(-7/(8640*ep^5) + 101/(51840*ep^4) - 
     157/(311040*ep^3) + (-71/207360 - (7*z3)/4320)/ep^2 + 
     (-20117/5598720 - (47*z3)/12960 + (7*z4)/720)/ep)}, 
 {"e12|e3|34|5|56|7|89|89|9||", graph[{0, 1}, {{0, 1}, {0, 2}, {1, 3}, 
    {2, 3}, {2, 4}, {3, 5}, {4, 5}, {4, 6}, {5, 7}, {6, 8}, {6, 9}, {7, 8}, 
    {7, 9}, {8, 9}}], 1/2, QQ*(1/(155520*ep^5) - 41/(466560*ep^4) + 
     653/(1119744*ep^3) + (-1697/699840 - z3/6480)/ep^2 + 
     (114223/20155392 + (101*z3)/155520 + z4/17280)/ep) + 
   MM*(-11/(17280*ep^5) + 77/(17280*ep^4) + (-1211/69120 + z3/80)/ep^3 + 
     (23009/466560 - (13*z3)/1440 - z4/80)/ep^2 + 
     (-167519/2239488 + (313*z3)/8640 + (7*z4)/960 + (7*z5)/480)/ep)}, 
 {"e12|e3|34|5|56|7|88|99|9||", graph[{0, 1}, {{0, 1}, {0, 2}, {1, 3}, 
    {2, 3}, {2, 4}, {3, 5}, {4, 5}, {4, 6}, {5, 7}, {6, 8}, {6, 8}, {7, 9}, 
    {7, 9}, {8, 9}}], 1/4, QQ*(-1/(466560*ep^5) + 11/(466560*ep^4) - 
     1933/(16796160*ep^3) + (8441/25194240 + z3/19440)/ep^2 + 
     (-1657/2519424 - (11*z3)/51840 - z4/51840)/ep) + 
   MM*(13/(25920*ep^5) - 37/(19440*ep^4) + 3277/(933120*ep^3) + 
     (9631/2799360 - (13*z3)/1080)/ep^2 + 
     (-17561/3359232 + (389*z3)/25920 + (13*z4)/2880)/ep)}, 
 {"e12|e3|34|5|56|7|78|9|99||", graph[{0, 1}, {{0, 1}, {0, 2}, {1, 3}, 
    {2, 3}, {2, 4}, {3, 5}, {4, 5}, {4, 6}, {5, 7}, {6, 7}, {6, 8}, {7, 9}, 
    {8, 9}, {8, 9}}], 1/2, 
  (-17/(51840*ep^5) + 217/(155520*ep^4) - 4199/(373248*ep^3) + 
     33629/(1119744*ep^2) - 53905/(839808*ep))*MM + 
   (-1/(933120*ep^5) + 11/(559872*ep^4) - 1187/(6718464*ep^3) + 
     18665/(20155392*ep^2) - 59881/(25194240*ep))*QQ}}


==> anc/KRp3pt1l <==
{{"e12|e2|e|", graph[{0, 1, 2}, {{0, 1}, {0, 2}, {1, 2}}], 1, 1/(2*ep)}}


==> anc/KRp3pt2l <==
{{"e12|34|34|e|e|", graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 4}, {2, 3}, 
    {2, 4}}], 1/2, 1/(4*ep)}, {"e12|e3|34|4|e|", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 4}, {3, 4}}], 3, 
  -1/(8*ep^2) + 1/(16*ep)}, {"e12|e3|e4|44||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 2}, {1, 3}, {2, 4}, {3, 4}, {3, 4}}], 3/2, 
  1/(24*ep^2) - 7/(144*ep)}}


==> anc/KRp3pt3l <==
{{"e12|34|35|6|e5|6|e|", graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, 
    {2, 4}, {2, 6}, {3, 6}, {4, 5}, {5, 6}}], 3, -1/(18*ep) + z3/(6*ep)}, 
 {"e12|23|4|e5|56|6|e|", graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, 
    {2, 4}, {2, 6}, {3, 5}, {4, 6}, {5, 6}}], 3, 
  1/(24*ep^3) - 1/(48*ep^2) - 5/(96*ep)}, {"e12|23|4|e5|e6|66||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 4}, 
    {5, 6}, {5, 6}}], 3/2, -1/(72*ep^3) + 5/(432*ep^2) + 47/(2592*ep)}, 
 {"e12|34|35|6|e6|e6||", graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, 
    {2, 4}, {2, 5}, {3, 6}, {4, 6}, {5, 6}}], 1, 1/(6*ep)}, 
 {"e12|34|56|e5|e6|6||", graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, 
    {2, 3}, {2, 6}, {4, 5}, {4, 6}, {5, 6}}], 1, 
  -1/(24*ep^2) + 23/(144*ep) - z3/(6*ep)}, {"e12|23|4|56|56|e|e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, 
    {4, 6}, {5, 6}}], 3/2, -1/(24*ep^2) + 1/(48*ep)}, 
 {"e12|33|45|6|e6|e6||", graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 4}, 
    {2, 3}, {2, 5}, {4, 6}, {5, 6}, {5, 6}}], 3/2, 
  1/(72*ep^2) - 11/(432*ep)}, {"e12|e3|45|45|6|6|e|", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 6}, 
    {4, 5}, {4, 6}}], 3/2, -1/(12*ep^2) + 29/(144*ep) - z3/(6*ep)}, 
 {"e12|e3|44|55|6|6|e|", graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 5}, 
    {2, 6}, {3, 5}, {3, 5}, {4, 6}, {4, 6}}], 3/4, 
  1/(216*ep^3) - 7/(1296*ep^2) - 11/(2592*ep)}, 
 {"e12|e3|34|5|56|6|e|", graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 5}, 
    {2, 6}, {3, 4}, {3, 5}, {4, 6}, {5, 6}}], 3, 
  1/(48*ep^3) - 1/(32*ep^2) + 1/(16*ep)}, {"e12|e3|45|46|5|6|e|", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 6}, {4, 5}, 
    {4, 6}, {5, 6}}], 6, 1/(48*ep^3) - 1/(32*ep^2) - 1/(48*ep)}, 
 {"e12|e3|44|56|5|6|e|", graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 3}, 
    {2, 5}, {3, 5}, {4, 6}, {4, 6}, {5, 6}}], 3, 
  -1/(72*ep^3) + 5/(432*ep^2) + 47/(2592*ep)}, 
 {"e12|e3|34|5|e6|66||", graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 3}, 
    {2, 5}, {3, 4}, {4, 6}, {5, 6}, {5, 6}}], 3, 
  -1/(144*ep^3) + 17/(864*ep^2) - 5/(162*ep)}, 
 {"e12|e3|45|46|e|66||", graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 3}, 
    {2, 4}, {3, 5}, {4, 6}, {5, 6}, {5, 6}}], 3/2, 
  -1/(144*ep^3) + 17/(864*ep^2) - 11/(648*ep)}, 
 {"e12|e3|e4|56|56|6||", graph[{0, 1, 2}, {{0, 1}, {0, 2}, {1, 3}, {2, 4}, 
    {3, 5}, {3, 6}, {4, 5}, {4, 6}, {5, 6}}], 3/2, 
  -1/(72*ep^3) + 5/(144*ep^2) - 23/(864*ep)}, 
 {"e12|e3|e4|55|66|6||", graph[{0, 1, 2}, {{0, 1}, {0, 2}, {1, 3}, {2, 4}, 
    {3, 5}, {3, 5}, {4, 6}, {4, 6}, {5, 6}}], 3/4, 
  1/(216*ep^3) - 7/(1296*ep^2) - 11/(2592*ep)}, 
 {"e12|e3|e4|45|6|66||", graph[{0, 1, 2}, {{0, 1}, {0, 2}, {1, 3}, {2, 4}, 
    {3, 4}, {3, 5}, {4, 6}, {5, 6}, {5, 6}}], 3/2, 
  1/(432*ep^3) - 29/(2592*ep^2) + 19/(972*ep)}}


==> anc/KRp3pt4l <==
{{"e12|34|56|57|68|8|7|e|e|", graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 5}, 
    {1, 6}, {2, 7}, {2, 8}, {3, 5}, {3, 7}, {4, 6}, {4, 8}, {5, 8}, {6, 7}}], 
  1/2, -z3/(2*ep) + (5*z5)/(8*ep)}, {"e12|34|56|47|8|67|8|e|e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 5}, 
    {3, 7}, {4, 6}, {4, 8}, {5, 7}, {6, 8}}], 1/2, 
  1/(96*ep^3) - 23/(576*ep^2) + 115/(3456*ep) + z3/(24*ep^2) - 
   (7*z3)/(72*ep) + z4/(16*ep)}, {"e12|34|35|6|78|78|e7||e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 5}, 
    {3, 6}, {4, 7}, {4, 8}, {5, 7}, {6, 8}}], 3/2, 
  (5*z3)/(12*ep) - (5*z5)/(12*ep)}, {"e12|33|45|6|78|78|e7||e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 5}, 
    {3, 5}, {4, 7}, {4, 8}, {6, 7}, {6, 8}}], 3/4, 
  -5/(576*ep^3) + 25/(1728*ep^2) + 335/(20736*ep) - z3/(144*ep^2) + 
   (11*z3)/(864*ep) - z4/(96*ep)}, {"e12|33|44|5|6|e7|e8|88||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 5}, 
    {3, 5}, {4, 7}, {4, 7}, {6, 8}, {6, 8}}], 1/8, 
  1/(1728*ep^4) - 7/(10368*ep^3) - 11/(20736*ep^2) - 19/(41472*ep) + 
   z3/(864*ep)}, {"e12|23|4|56|78|e7|78||e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 4}, 
    {3, 5}, {4, 7}, {5, 8}, {6, 7}, {6, 8}}], 3, 
  1/(144*ep^2) + 19/(864*ep) - z3/(48*ep^2) + (11*z3)/(288*ep) - z4/(32*ep)}, 
 {"e12|23|4|45|6|e7|e8|88||", graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 5}, 
    {1, 6}, {2, 7}, {2, 8}, {3, 4}, {3, 5}, {4, 7}, {5, 7}, {6, 8}, {6, 8}}], 
  3/2, 1/(384*ep^4) - 7/(1728*ep^3) + 77/(41472*ep^2) - 85/(62208*ep)}, 
 {"e12|23|4|56|78|e6|7|8|e|", graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 5}, 
    {1, 6}, {2, 7}, {2, 8}, {3, 4}, {3, 5}, {4, 7}, {5, 6}, {6, 8}, {7, 8}}], 
  1, -1/(64*ep^4) + 1/(128*ep^3) + 5/(256*ep^2) + 13/(512*ep) - z3/(32*ep)}, 
 {"e12|23|4|56|57|e|78|8|e|", graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 5}, 
    {1, 6}, {2, 7}, {2, 8}, {3, 4}, {3, 5}, {4, 6}, {5, 7}, {6, 8}, {7, 8}}], 
  3/2, 1/(96*ep^3) - 1/(192*ep^2) - 17/(384*ep)}, 
 {"e12|23|4|56|57|8|e8|e8||", graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, 
    {1, 5}, {2, 6}, {2, 7}, {3, 8}, {4, 6}, {4, 8}, {5, 7}, {5, 8}, {6, 7}}], 
  3, -1/(48*ep^2) - 7/(288*ep) + z3/(24*ep)}, {"e12|34|35|6|e7|78|78||e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, 
    {4, 6}, {4, 7}, {5, 6}, {5, 8}, {7, 8}}], 6, 
  (-7*z3)/(24*ep) + (5*z5)/(12*ep)}, {"e12|33|45|6|e7|78|e8|8||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, 
    {4, 6}, {4, 6}, {5, 7}, {5, 8}, {7, 8}}], 3, 
  1/(384*ep^4) - 7/(1728*ep^3) - 67/(41472*ep^2) - 121/(62208*ep) + 
   z3/(144*ep)}, {"e12|23|4|56|57|8|e7|8|e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, 
    {4, 5}, {4, 6}, {5, 8}, {6, 7}, {7, 8}}], 6, 
  1/(144*ep^2) + 1/(864*ep) - z3/(48*ep^2) + (11*z3)/(288*ep) - z4/(32*ep)}, 
 {"e12|34|35|6|57|8|78|e|e|", graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, 
    {1, 5}, {2, 6}, {2, 7}, {3, 8}, {4, 5}, {4, 6}, {5, 7}, {6, 8}, {7, 8}}], 
  3, (5*z3)/(12*ep) - (5*z5)/(12*ep)}, {"e12|33|45|6|57|8|78|e|e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, 
    {4, 5}, {4, 6}, {5, 6}, {7, 8}, {7, 8}}], 3/2, 
  -1/(288*ep^3) + 17/(1728*ep^2) + 47/(10368*ep) - z3/(144*ep^2) + 
   (17*z3)/(864*ep) - z4/(96*ep)}, {"e12|23|4|56|57|e|e8|88||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 6}, 
    {4, 7}, {4, 8}, {5, 8}, {5, 8}, {6, 7}}], 3, 
  -1/(288*ep^3) + 7/(1728*ep^2) + 157/(10368*ep)}, 
 {"e12|34|56|e7|58|7|78||e|", graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, 
    {1, 5}, {2, 6}, {2, 7}, {3, 6}, {4, 7}, {4, 8}, {5, 7}, {5, 8}, {6, 8}}], 
  3, (5*z3)/(12*ep) - (5*z5)/(12*ep)}, {"e12|33|45|4|6|e7|e8|88||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 6}, 
    {4, 7}, {4, 7}, {5, 8}, {5, 8}, {6, 8}}], 3/2, 
  -1/(1152*ep^4) + 1/(432*ep^3) - 71/(41472*ep^2) - 35/(31104*ep)}, 
 {"e12|34|35|6|e7|78|e8|8||", graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, 
    {1, 5}, {2, 6}, {2, 7}, {3, 6}, {4, 6}, {4, 8}, {5, 7}, {5, 8}, {7, 8}}], 
  6, 1/(144*ep^2) - 35/(864*ep) - z3/(48*ep^2) + (11*z3)/(288*ep) - 
   z4/(32*ep)}, {"e12|33|45|6|e7|78|78||e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 6}, 
    {4, 6}, {4, 7}, {5, 8}, {5, 8}, {7, 8}}], 3, 
  -1/(432*ep^2) - 7/(2592*ep) + z3/(144*ep^2) - (23*z3)/(864*ep) + 
   z4/(96*ep)}, {"e12|23|4|56|78|e7|e8|8||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 6}, 
    {4, 5}, {4, 8}, {5, 8}, {6, 7}, {7, 8}}], 3, 
  1/(96*ep^3) - 13/(576*ep^2) - 163/(3456*ep) + z3/(48*ep^2) - 
   (5*z3)/(288*ep) + z4/(32*ep)}, {"e12|34|35|6|67|78|8|e|e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 6}, 
    {4, 5}, {4, 7}, {5, 8}, {6, 8}, {7, 8}}], 6, 
  (-7*z3)/(24*ep) + (5*z5)/(12*ep)}, {"e12|33|45|6|67|78|8|e|e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 6}, 
    {4, 5}, {4, 6}, {5, 8}, {7, 8}, {7, 8}}], 3, 
  -1/(432*ep^2) + 11/(2592*ep) + z3/(144*ep^2) - (23*z3)/(864*ep) + 
   z4/(96*ep)}, {"e12|23|4|e5|56|7|78|8|e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 4}, 
    {4, 8}, {5, 6}, {5, 8}, {6, 7}, {7, 8}}], 6, 
  -1/(128*ep^4) + 1/(96*ep^3) - 5/(1536*ep^2) - 5/(384*ep)}, 
 {"e12|23|4|e5|67|67|8|8|e|", graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, 
    {1, 5}, {2, 6}, {2, 7}, {3, 4}, {4, 8}, {5, 6}, {5, 7}, {6, 8}, {7, 8}}], 
  3, 5/(192*ep^3) - 19/(576*ep^2) - 599/(6912*ep) + z3/(48*ep^2) + 
   z3/(288*ep) + z4/(32*ep)}, {"e12|23|4|e5|66|77|8|8|e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 4}, 
    {4, 8}, {5, 6}, {5, 6}, {7, 8}, {7, 8}}], 3/2, 
  -1/(576*ep^4) + 17/(10368*ep^3) + 127/(62208*ep^2) + 215/(124416*ep) - 
   z3/(288*ep)}, {"e12|23|4|e5|67|88|e7|8||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 4}, 
    {4, 6}, {5, 8}, {5, 8}, {6, 7}, {7, 8}}], 3, 
  1/(192*ep^4) - 13/(3456*ep^3) - 139/(20736*ep^2) - 889/(124416*ep) + 
   z3/(96*ep)}, {"e12|23|4|e5|67|68|8|e8||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 4}, 
    {4, 6}, {5, 7}, {5, 8}, {6, 8}, {7, 8}}], 6, 
  -1/(128*ep^4) + 1/(96*ep^3) + 11/(1536*ep^2) + 11/(1152*ep) - z3/(48*ep)}, 
 {"e12|23|4|e5|56|7|e8|88||", graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, 
    {1, 5}, {2, 6}, {2, 7}, {3, 4}, {4, 6}, {5, 6}, {5, 8}, {7, 8}, {7, 8}}], 
  3, 1/(384*ep^4) - 11/(1728*ep^3) + 133/(41472*ep^2) + 637/(62208*ep)}, 
 {"e12|33|45|6|e6|77|8|8|e|", graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, 
    {1, 5}, {2, 4}, {2, 6}, {3, 7}, {4, 8}, {5, 8}, {5, 8}, {6, 7}, {6, 7}}], 
  3/4, 1/(864*ep^3) - 11/(5184*ep^2) - 113/(31104*ep)}, 
 {"e12|34|35|6|e7|67|8|8|e|", graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, 
    {1, 5}, {2, 4}, {2, 6}, {3, 7}, {4, 8}, {5, 7}, {5, 8}, {6, 7}, {6, 8}}], 
  3, -1/(24*ep) + z3/(8*ep)}, {"e12|34|56|e7|56|7|8|8|e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 7}, 
    {4, 8}, {5, 6}, {5, 8}, {6, 7}, {7, 8}}], 3, 
  (-7*z3)/(24*ep) + (5*z5)/(12*ep)}, {"e12|34|35|6|e7|68|7|8|e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 7}, 
    {4, 8}, {5, 6}, {5, 7}, {6, 8}, {7, 8}}], 3, 
  1/(24*ep) + (5*z3)/(12*ep) - (5*z5)/(12*ep)}, 
 {"e12|33|45|6|e7|88|e7|8||", graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, 
    {1, 5}, {2, 4}, {2, 6}, {3, 7}, {4, 8}, {5, 6}, {5, 6}, {7, 8}, {7, 8}}], 
  3/4, -1/(1152*ep^4) + 1/(432*ep^3) - 47/(41472*ep^2) - 41/(31104*ep)}, 
 {"e12|33|45|6|e7|67|8|8|e|", graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, 
    {1, 5}, {2, 4}, {2, 6}, {3, 7}, {4, 7}, {5, 7}, {5, 8}, {6, 8}, {6, 8}}], 
  3, 1/(144*ep^2) - 5/(864*ep) - z3/(72*ep)}, {"e12|34|35|6|e7|e8|78|8||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 7}, 
    {4, 7}, {5, 6}, {5, 8}, {6, 8}, {7, 8}}], 3, 
  -1/(48*ep^2) + 41/(288*ep) + (5*z3)/(24*ep) - (5*z5)/(12*ep)}, 
 {"e12|33|45|6|e7|68|7|8|e|", graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, 
    {1, 5}, {2, 4}, {2, 6}, {3, 6}, {4, 7}, {5, 8}, {5, 8}, {6, 7}, {7, 8}}], 
  3, -1/(432*ep^2) + 11/(2592*ep) + z3/(144*ep^2) - (23*z3)/(864*ep) + 
   z4/(96*ep)}, {"e12|34|56|e5|67|8|7|8|e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 6}, 
    {4, 7}, {5, 7}, {5, 8}, {6, 8}, {7, 8}}], 6, 
  1/(144*ep^2) - 53/(864*ep) - z3/(48*ep^2) + (11*z3)/(288*ep) - z4/(32*ep)}, 
 {"e12|34|35|6|e7|88|e7|8||", graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, 
    {1, 5}, {2, 4}, {2, 6}, {3, 6}, {4, 7}, {5, 6}, {5, 8}, {7, 8}, {7, 8}}], 
  3, -1/(432*ep^2) + 29/(2592*ep) + z3/(144*ep^2) - (23*z3)/(864*ep) + 
   z4/(96*ep)}, {"e12|34|56|e5|67|8|e|88||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 6}, 
    {4, 5}, {5, 7}, {6, 8}, {7, 8}, {7, 8}}], 3/2, 
  -1/(432*ep^2) + 47/(2592*ep) + z3/(144*ep^2) - (23*z3)/(864*ep) + 
   z4/(96*ep)}, {"e12|23|4|e5|67|68|7|8|e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 5}, 
    {4, 7}, {5, 8}, {6, 7}, {6, 8}, {7, 8}}], 6, 
  -1/(128*ep^4) + 1/(96*ep^3) + 11/(1536*ep^2) + 11/(1152*ep) - z3/(48*ep)}, 
 {"e12|23|4|e5|56|7|88|e8||", graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, 
    {1, 5}, {2, 4}, {2, 6}, {3, 5}, {4, 7}, {5, 7}, {6, 8}, {6, 8}, {7, 8}}], 
  3, 1/(384*ep^4) - 11/(1728*ep^3) + 133/(41472*ep^2) + 637/(62208*ep)}, 
 {"e12|23|4|e5|67|68|e|88||", graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, 
    {1, 5}, {2, 4}, {2, 6}, {3, 5}, {4, 7}, {5, 6}, {6, 8}, {7, 8}, {7, 8}}], 
  3, 1/(384*ep^4) - 11/(1728*ep^3) + 61/(41472*ep^2) + 457/(62208*ep)}, 
 {"e12|23|4|e5|66|78|7|8|e|", graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, 
    {1, 5}, {2, 4}, {2, 6}, {3, 5}, {4, 6}, {5, 7}, {6, 8}, {7, 8}, {7, 8}}], 
  3/2, 1/(192*ep^4) - 13/(3456*ep^3) - 139/(20736*ep^2) - 889/(124416*ep) + 
   z3/(96*ep)}, {"e12|23|4|e5|e6|78|78|8||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 4}, 
    {5, 7}, {5, 8}, {6, 7}, {6, 8}, {7, 8}}], 3/2, 
  1/(192*ep^4) - 37/(3456*ep^3) + 11/(20736*ep^2) + 1223/(124416*ep) + 
   z3/(96*ep)}, {"e12|23|4|e5|e6|77|88|8||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 4}, 
    {5, 7}, {5, 7}, {6, 8}, {6, 8}, {7, 8}}], 3/4, 
  -1/(576*ep^4) + 17/(10368*ep^3) + 127/(62208*ep^2) + 215/(124416*ep) - 
   z3/(288*ep)}, {"e12|23|4|e5|e6|67|8|88||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 4}, 
    {5, 6}, {5, 7}, {6, 8}, {7, 8}, {7, 8}}], 3/2, 
  -1/(1152*ep^4) + 1/(288*ep^3) - 103/(41472*ep^2) - 257/(31104*ep)}, 
 {"e12|34|56|e7|58|8|e7|8||", graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, 
    {1, 5}, {2, 4}, {2, 5}, {3, 6}, {4, 7}, {5, 8}, {6, 7}, {6, 8}, {7, 8}}], 
  1, -1/(48*ep^2) + 53/(288*ep) - (5*z3)/(24*ep)}, 
 {"e12|34|35|6|e7|e7|88|8||", graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, 
    {1, 5}, {2, 4}, {2, 5}, {3, 6}, {4, 6}, {5, 7}, {6, 8}, {7, 8}, {7, 8}}], 
  3/2, 1/(144*ep^2) - 35/(864*ep) + z3/(36*ep)}, 
 {"e12|34|56|e7|e8|78|78|||", graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, 
    {1, 5}, {2, 3}, {2, 6}, {4, 7}, {4, 8}, {5, 7}, {5, 8}, {6, 7}, {6, 8}}], 
  1/2, -1/(32*ep^2) + 23/(96*ep) - z3/(4*ep)}, 
 {"e12|33|45|6|e6|e7|8|88||", graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, 
    {1, 5}, {2, 3}, {2, 6}, {4, 7}, {4, 7}, {5, 7}, {5, 8}, {6, 8}, {6, 8}}], 
  3/4, 1/(864*ep^3) - 11/(5184*ep^2) - 113/(31104*ep)}, 
 {"e12|34|56|e5|e7|8|78|8||", graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, 
    {1, 5}, {2, 3}, {2, 6}, {4, 5}, {4, 7}, {5, 8}, {6, 7}, {6, 8}, {7, 8}}], 
  3, 1/(192*ep^3) - 1/(36*ep^2) + 403/(6912*ep) + z3/(48*ep^2) - 
   (23*z3)/(288*ep) + z4/(32*ep)}, {"e12|33|45|6|e7|e8|78|8||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 3}, {2, 6}, {4, 5}, 
    {4, 7}, {5, 7}, {6, 8}, {6, 8}, {7, 8}}], 3/2, 
  -1/(288*ep^3) + 17/(1728*ep^2) + 47/(10368*ep) - z3/(144*ep^2) + 
   (17*z3)/(864*ep) - z4/(96*ep)}, {"e12|34|56|e5|e6|7|8|88||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 3}, {2, 6}, {4, 5}, 
    {4, 6}, {5, 7}, {6, 8}, {7, 8}, {7, 8}}], 3/2, 
  -1/(576*ep^3) + 11/(864*ep^2) - 979/(20736*ep) - z3/(144*ep^2) + 
   (35*z3)/(864*ep) - z4/(96*ep)}, {"e12|34|34|5|6|78|78|e|e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 7}, 
    {4, 8}, {5, 7}, {5, 8}, {6, 7}, {6, 8}}], 3/4, 
  -1/(32*ep^2) + 13/(96*ep) - z3/(8*ep)}, {"e12|33|44|5|6|78|78|e|e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 7}, 
    {4, 8}, {5, 7}, {5, 7}, {6, 8}, {6, 8}}], 3/8, 
  1/(864*ep^3) - 11/(5184*ep^2) - 5/(31104*ep)}, 
 {"e12|23|4|45|6|78|78|e|e|", graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, 
    {1, 4}, {2, 5}, {2, 6}, {3, 7}, {4, 8}, {5, 6}, {5, 7}, {6, 8}, {7, 8}}], 
  3/2, 1/(192*ep^3) - 1/(96*ep^2) + 43/(768*ep)}, 
 {"e12|34|35|e|67|68|7|8|e|", graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, 
    {1, 4}, {2, 5}, {2, 6}, {3, 5}, {4, 7}, {5, 8}, {6, 7}, {6, 8}, {7, 8}}], 
  3, 1/(192*ep^3) - 1/(96*ep^2) - 5/(768*ep)}, 
 {"e12|33|45|4|6|78|78|e|e|", graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, 
    {1, 4}, {2, 5}, {2, 6}, {3, 5}, {4, 7}, {5, 7}, {6, 8}, {6, 8}, {7, 8}}], 
  3/2, -1/(576*ep^3) + 1/(144*ep^2) - 169/(6912*ep)}, 
 {"e12|23|4|55|67|8|e8|e8||", graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, 
    {1, 4}, {2, 5}, {2, 6}, {3, 5}, {4, 7}, {5, 6}, {6, 8}, {7, 8}, {7, 8}}], 
  3/2, -1/(288*ep^3) + 7/(1728*ep^2) + 49/(10368*ep)}, 
 {"e12|34|35|e|67|68|e|88||", graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, 
    {1, 4}, {2, 5}, {2, 6}, {3, 5}, {4, 6}, {5, 7}, {6, 8}, {7, 8}, {7, 8}}], 
  3/4, -1/(576*ep^3) + 1/(144*ep^2) - 97/(6912*ep)}, 
 {"e12|34|35|e|e6|78|78|8||", graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, 
    {1, 4}, {2, 3}, {2, 5}, {4, 6}, {5, 7}, {5, 8}, {6, 7}, {6, 8}, {7, 8}}], 
  3/2, -1/(288*ep^3) + 23/(1728*ep^2) - 265/(10368*ep)}, 
 {"e12|33|45|6|e7|e7|88|8||", graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, 
    {1, 4}, {2, 3}, {2, 5}, {4, 6}, {5, 7}, {5, 7}, {6, 8}, {6, 8}, {7, 8}}], 
  3/4, 1/(864*ep^3) - 11/(5184*ep^2) - 5/(31104*ep)}, 
 {"e12|34|35|e|e6|67|8|88||", graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, 
    {1, 4}, {2, 3}, {2, 5}, {4, 6}, {5, 6}, {5, 7}, {6, 8}, {7, 8}, {7, 8}}], 
  3/2, 1/(1728*ep^3) - 11/(2592*ep^2) + 907/(62208*ep)}, 
 {"e12|e3|45|45|6|7|78|8|e|", graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, 
    {2, 5}, {2, 6}, {3, 7}, {3, 8}, {4, 7}, {4, 8}, {5, 6}, {5, 7}, {6, 8}}], 
  3/2, 1/(96*ep^3) - 19/(576*ep^2) + 281/(3456*ep) + z3/(48*ep^2) - 
   (17*z3)/(288*ep) + z4/(32*ep)}, {"e12|e3|44|55|6|7|78|8|e|", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 7}, {3, 7}, 
    {4, 8}, {4, 8}, {5, 6}, {5, 7}, {6, 8}}], 3/4, 
  -1/(576*ep^4) + 17/(10368*ep^3) + 127/(62208*ep^2) + 215/(124416*ep) - 
   z3/(288*ep)}, {"e12|e3|44|56|5|7|88|e8||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, 
    {4, 8}, {4, 8}, {5, 8}, {6, 7}, {6, 7}}], 3/2, 
  -1/(1152*ep^4) + 1/(432*ep^3) - 71/(41472*ep^2) - 35/(31104*ep)}, 
 {"e12|e3|44|56|7|67|8|8|e|", graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, 
    {2, 5}, {2, 6}, {3, 5}, {3, 7}, {4, 8}, {4, 8}, {5, 7}, {6, 7}, {6, 8}}], 
  3, 1/(384*ep^4) - 7/(1728*ep^3) - 67/(41472*ep^2) - 121/(62208*ep) + 
   z3/(144*ep)}, {"e12|e3|44|56|5|7|78|8|e|", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, 
    {4, 8}, {4, 8}, {5, 6}, {6, 7}, {7, 8}}], 3, 
  1/(384*ep^4) - 7/(1728*ep^3) + 77/(41472*ep^2) - 85/(62208*ep)}, 
 {"e12|e3|45|46|7|67|8|8|e|", graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, 
    {2, 5}, {2, 6}, {3, 5}, {3, 7}, {4, 7}, {4, 8}, {5, 8}, {6, 7}, {6, 8}}], 
  6, 1/(48*ep^2) - 73/(864*ep) - z3/(16*ep^2) + (7*z3)/(288*ep) + 
   z4/(32*ep)}, {"e12|e3|45|46|5|7|88|e8||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, 
    {4, 7}, {4, 8}, {5, 7}, {6, 8}, {6, 8}}], 3, 
  1/(576*ep^4) - 13/(3456*ep^3) - 79/(20736*ep^2) + 1759/(124416*ep) - 
   z3/(288*ep)}, {"e12|e3|45|46|5|7|78|8|e|", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, 
    {4, 7}, {4, 8}, {5, 6}, {6, 8}, {7, 8}}], 6, 
  -1/(192*ep^4) + 1/(128*ep^3) + 11/(768*ep^2) - 115/(4608*ep) + z3/(96*ep)}, 
 {"e12|e3|45|67|67|68||8|e|", graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, 
    {2, 5}, {2, 6}, {3, 5}, {3, 7}, {4, 6}, {4, 8}, {5, 8}, {6, 7}, {7, 8}}], 
  3, 1/(48*ep^2) - 73/(864*ep) - z3/(16*ep^2) + (7*z3)/(288*ep) + 
   z4/(32*ep)}, {"e12|e3|45|67|56|8|7|8|e|", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, 
    {4, 6}, {4, 8}, {5, 7}, {6, 8}, {7, 8}}], 3, 
  -1/(192*ep^4) + 1/(128*ep^3) + 19/(768*ep^2) - 227/(4608*ep) + 
   (5*z3)/(96*ep)}, {"e12|e3|45|67|66|78||8|e|", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, 
    {4, 6}, {4, 8}, {5, 6}, {7, 8}, {7, 8}}], 3/2, 
  1/(576*ep^4) - 13/(3456*ep^3) - 43/(20736*ep^2) + 499/(124416*ep)}, 
 {"e12|e3|45|46|7|78|78||e|", graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, 
    {2, 5}, {2, 6}, {3, 5}, {3, 7}, {4, 6}, {4, 7}, {5, 8}, {6, 8}, {7, 8}}], 
  3, -1/(16*ep^2) + 73/(288*ep) + z3/(8*ep) - (5*z5)/(12*ep)}, 
 {"e12|e3|45|46|7|68|8|e8||", graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, 
    {2, 5}, {2, 6}, {3, 5}, {3, 7}, {4, 5}, {4, 8}, {6, 7}, {6, 8}, {7, 8}}], 
  3, 1/(96*ep^3) - 49/(576*ep^2) + 253/(1152*ep) + z3/(12*ep^2) - z3/(6*ep)}, 
 {"e12|e3|45|45|6|7|e8|88||", graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, 
    {2, 5}, {2, 6}, {3, 5}, {3, 7}, {4, 5}, {4, 7}, {6, 8}, {6, 8}, {7, 8}}], 
  3/2, -1/(288*ep^3) + 31/(1728*ep^2) - 53/(1152*ep) - z3/(144*ep^2) + 
   (29*z3)/(864*ep) - z4/(96*ep)}, {"e12|e3|45|67|56|7|8|8|e|", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 6}, 
    {4, 7}, {4, 8}, {5, 7}, {6, 8}, {7, 8}}], 3, 
  1/(96*ep^3) - 19/(576*ep^2) + 65/(3456*ep) + z3/(48*ep^2) - 
   (17*z3)/(288*ep) + z4/(32*ep)}, {"e12|e3|44|56|7|78|78||e|", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 6}, 
    {4, 7}, {4, 7}, {5, 8}, {6, 8}, {7, 8}}], 3/2, 
  -5/(576*ep^3) + 25/(1728*ep^2) + 335/(20736*ep) - z3/(144*ep^2) + 
   (11*z3)/(864*ep) - z4/(96*ep)}, {"e12|e3|45|46|7|78|88|e||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 6}, 
    {4, 5}, {4, 7}, {6, 8}, {7, 8}, {7, 8}}], 3, 
  -1/(288*ep^3) + 31/(1728*ep^2) - 41/(1152*ep) - z3/(144*ep^2) + 
   (29*z3)/(864*ep) - z4/(96*ep)}, {"e12|e3|44|56|7|68|8|e8||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 5}, 
    {4, 7}, {4, 8}, {6, 7}, {6, 8}, {7, 8}}], 3/2, 
  -1/(576*ep^4) + 41/(10368*ep^3) - 29/(20736*ep^2) - 467/(373248*ep) - 
   z3/(288*ep)}, {"e12|e3|44|55|6|7|e8|88||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 5}, 
    {4, 7}, {4, 7}, {6, 8}, {6, 8}, {7, 8}}], 3/4, 
  1/(1728*ep^4) - 7/(10368*ep^3) - 11/(20736*ep^2) - 19/(41472*ep) + 
   z3/(864*ep)}, {"e12|e3|44|56|7|78|88|e||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 5}, 
    {4, 6}, {4, 7}, {6, 8}, {7, 8}, {7, 8}}], 3/2, 
  1/(3456*ep^4) - 19/(15552*ep^3) + 469/(373248*ep^2) + 265/(186624*ep)}, 
 {"e12|e3|34|5|67|67|8|8|e|", graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, 
    {2, 5}, {2, 6}, {3, 4}, {3, 7}, {4, 8}, {5, 7}, {5, 8}, {6, 7}, {6, 8}}], 
  3/2, 1/(64*ep^3) - 1/(12*ep^2) + 1067/(6912*ep) + z3/(16*ep^2) - 
   (19*z3)/(288*ep) - z4/(32*ep)}, {"e12|e3|34|5|66|77|8|8|e|", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 4}, {3, 7}, 
    {4, 8}, {5, 7}, {5, 7}, {6, 8}, {6, 8}}], 3/4, 
  -1/(1728*ep^4) + 17/(10368*ep^3) - 61/(62208*ep^2) - 25/(13824*ep) + 
   z3/(288*ep)}, {"e12|e3|34|5|56|7|78|8|e|", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 4}, {3, 7}, 
    {4, 8}, {5, 6}, {5, 7}, {6, 8}, {7, 8}}], 3, 
  -1/(384*ep^4) + 1/(128*ep^3) - 17/(512*ep^2) + 21/(512*ep)}, 
 {"e12|e3|34|5|67|68|7|8|e|", graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, 
    {2, 5}, {2, 6}, {3, 4}, {3, 5}, {4, 7}, {5, 8}, {6, 7}, {6, 8}, {7, 8}}], 
  6, -1/(384*ep^4) + 1/(128*ep^3) - 1/(512*ep^2) - 59/(4608*ep) + 
   z3/(48*ep)}, {"e12|e3|34|5|56|7|e8|88||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 4}, {3, 5}, 
    {4, 7}, {5, 7}, {6, 8}, {6, 8}, {7, 8}}], 3, 
  1/(1152*ep^4) - 5/(1152*ep^3) + 217/(13824*ep^2) - 2795/(124416*ep)}, 
 {"e12|e3|34|5|66|78|7|8|e|", graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, 
    {2, 5}, {2, 6}, {3, 4}, {3, 5}, {4, 7}, {5, 6}, {6, 8}, {7, 8}, {7, 8}}], 
  3, 1/(576*ep^4) - 13/(3456*ep^3) - 7/(20736*ep^2) + 1183/(124416*ep) - 
   z3/(96*ep)}, {"e12|e3|34|5|67|68|e|88||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 4}, {3, 5}, 
    {4, 6}, {5, 7}, {6, 8}, {7, 8}, {7, 8}}], 3/2, 
  1/(1152*ep^4) - 5/(1152*ep^3) + 145/(13824*ep^2) - 1787/(124416*ep)}, 
 {"e12|e3|45|67|e8|67|8|8||", graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, 
    {2, 3}, {2, 5}, {3, 6}, {4, 7}, {4, 8}, {5, 7}, {5, 8}, {6, 7}, {6, 8}}], 
  3, 1/(64*ep^3) - 1/(12*ep^2) + 635/(6912*ep) + z3/(16*ep^2) - 
   (19*z3)/(288*ep) - z4/(32*ep)}, {"e12|e3|45|67|e8|66||88||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 6}, {4, 7}, 
    {4, 8}, {5, 7}, {5, 7}, {6, 8}, {6, 8}}], 3/2, 
  -1/(1728*ep^4) + 17/(10368*ep^3) - 25/(62208*ep^2) - 47/(41472*ep)}, 
 {"e12|e3|45|67|e8|68|7|8||", graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, 
    {2, 3}, {2, 5}, {3, 6}, {4, 7}, {4, 8}, {5, 6}, {5, 7}, {6, 8}, {7, 8}}], 
  6, -1/(384*ep^4) + 1/(128*ep^3) - 35/(1536*ep^2) + 293/(4608*ep) - 
   z3/(12*ep)}, {"e12|e3|44|56|5|7|e8|88||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 6}, {4, 7}, 
    {4, 7}, {5, 8}, {5, 8}, {6, 7}, {6, 8}}], 3/2, 
  -1/(1152*ep^4) + 1/(432*ep^3) - 71/(41472*ep^2) - 35/(31104*ep)}, 
 {"e12|e3|44|56|7|e7|88|8||", graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, 
    {2, 3}, {2, 5}, {3, 6}, {4, 7}, {4, 7}, {5, 7}, {5, 8}, {6, 8}, {6, 8}}], 
  3/2, -1/(1152*ep^4) + 1/(432*ep^3) - 47/(41472*ep^2) - 41/(31104*ep)}, 
 {"e12|e3|44|56|7|e8|78|8||", graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, 
    {2, 3}, {2, 5}, {3, 6}, {4, 7}, {4, 7}, {5, 6}, {5, 8}, {6, 8}, {7, 8}}], 
  3, 1/(384*ep^4) - 7/(1728*ep^3) - 67/(41472*ep^2) - 121/(62208*ep) + 
   z3/(144*ep)}, {"e12|e3|45|46|5|7|e8|88||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 6}, {4, 6}, 
    {4, 7}, {5, 8}, {5, 8}, {6, 7}, {7, 8}}], 3, 
  1/(576*ep^4) - 13/(3456*ep^3) - 79/(20736*ep^2) + 1759/(124416*ep) - 
   z3/(288*ep)}, {"e12|e3|45|46|7|e8|78|8||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 6}, {4, 6}, 
    {4, 7}, {5, 7}, {5, 8}, {6, 8}, {7, 8}}], 6, 
  -1/(384*ep^4) + 1/(128*ep^3) + 13/(1536*ep^2) - 27/(512*ep) + z3/(16*ep)}, 
 {"e12|e3|45|46|7|e7|88|8||", graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, 
    {2, 3}, {2, 5}, {3, 6}, {4, 6}, {4, 7}, {5, 6}, {5, 8}, {7, 8}, {7, 8}}], 
  3, 1/(1152*ep^4) - 5/(1152*ep^3) + 169/(13824*ep^2) - 1571/(124416*ep) + 
   z3/(144*ep)}, {"e12|e3|45|67|e6|78|8|8||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 6}, {4, 5}, 
    {4, 7}, {5, 8}, {6, 7}, {6, 8}, {7, 8}}], 6, 
  -1/(384*ep^4) + 1/(128*ep^3) + 13/(1536*ep^2) - 97/(1536*ep) + z3/(16*ep)}, 
 {"e12|e3|45|67|e6|88|7|8||", graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, 
    {2, 3}, {2, 5}, {3, 6}, {4, 5}, {4, 7}, {5, 7}, {6, 8}, {6, 8}, {7, 8}}], 
  3, 1/(576*ep^4) - 13/(3456*ep^3) - 115/(20736*ep^2) + 2587/(124416*ep) - 
   z3/(72*ep)}, {"e12|e3|45|67|e6|68||88||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 6}, {4, 5}, 
    {4, 7}, {5, 6}, {6, 8}, {7, 8}, {7, 8}}], 3, 
  1/(1152*ep^4) - 5/(1152*ep^3) + 169/(13824*ep^2) - 1355/(124416*ep) + 
   z3/(144*ep)}, {"e12|e3|45|46|7|e6|8|88||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 6}, {4, 5}, 
    {4, 6}, {5, 7}, {6, 8}, {7, 8}, {7, 8}}], 3, 
  1/(1152*ep^4) - 5/(1152*ep^3) + 97/(13824*ep^2) + 949/(124416*ep) - 
   z3/(72*ep)}, {"e12|e3|45|67|e5|8|78|8||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 5}, {4, 6}, 
    {4, 7}, {5, 8}, {6, 7}, {6, 8}, {7, 8}}], 3, 
  1/(192*ep^4) - 37/(3456*ep^3) + 11/(20736*ep^2) + 1223/(124416*ep) + 
   z3/(96*ep)}, {"e12|e3|45|67|e5|6|8|88||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 5}, {4, 6}, 
    {4, 7}, {5, 6}, {6, 8}, {7, 8}, {7, 8}}], 3, 
  -1/(1152*ep^4) + 1/(288*ep^3) - 103/(41472*ep^2) - 257/(31104*ep)}, 
 {"e12|e3|44|56|7|e6|8|88||", graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, 
    {2, 3}, {2, 5}, {3, 5}, {4, 6}, {4, 6}, {5, 7}, {6, 8}, {7, 8}, {7, 8}}], 
  3/2, -1/(576*ep^4) + 17/(10368*ep^3) + 127/(62208*ep^2) + 215/(124416*ep) - 
   z3/(288*ep)}, {"e12|e3|34|5|e6|78|78|8||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 4}, {4, 6}, 
    {5, 7}, {5, 8}, {6, 7}, {6, 8}, {7, 8}}], 3, 
  1/(576*ep^4) - 29/(3456*ep^3) + 403/(20736*ep^2) - 2813/(124416*ep) - 
   z3/(96*ep)}, {"e12|e3|34|5|e6|77|88|8||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 4}, {4, 6}, 
    {5, 7}, {5, 7}, {6, 8}, {6, 8}, {7, 8}}], 3/2, 
  -1/(1728*ep^4) + 17/(10368*ep^3) - 61/(62208*ep^2) - 25/(13824*ep) + 
   z3/(288*ep)}, {"e12|e3|34|5|e6|67|8|88||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 4}, {4, 6}, 
    {5, 6}, {5, 7}, {6, 8}, {7, 8}, {7, 8}}], 3, 
  -1/(3456*ep^4) + 25/(10368*ep^3) - 1171/(124416*ep^2) + 215/(13824*ep)}, 
 {"e12|e3|45|46|e|78|78|8||", graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, 
    {2, 3}, {2, 4}, {3, 5}, {4, 6}, {5, 7}, {5, 8}, {6, 7}, {6, 8}, {7, 8}}], 
  3/2, 1/(576*ep^4) - 29/(3456*ep^3) + 331/(20736*ep^2) - 1157/(124416*ep) - 
   z3/(96*ep)}, {"e12|e3|45|46|e|77|88|8||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 4}, {3, 5}, {4, 6}, 
    {5, 7}, {5, 7}, {6, 8}, {6, 8}, {7, 8}}], 3/4, 
  -1/(1728*ep^4) + 17/(10368*ep^3) + 11/(62208*ep^2) - 163/(41472*ep) + 
   z3/(288*ep)}, {"e12|e3|45|46|e|67|8|88||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 4}, {3, 5}, {4, 6}, 
    {5, 6}, {5, 7}, {6, 8}, {7, 8}, {7, 8}}], 3/2, 
  -1/(3456*ep^4) + 25/(10368*ep^3) - 1099/(124416*ep^2) + 469/(41472*ep)}, 
 {"e12|e3|e4|56|78|78|78|||", graph[{0, 1, 2}, {{0, 1}, {0, 2}, {1, 3}, 
    {2, 4}, {3, 5}, {3, 6}, {4, 7}, {4, 8}, {5, 7}, {5, 8}, {6, 7}, {6, 8}}], 
  3/4, -1/(96*ep^3) + 7/(144*ep^2) - 625/(10368*ep) - z3/(48*ep^2) + 
   z3/(32*ep) + z4/(96*ep)}, {"e12|e3|e4|56|78|77|88|||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 2}, {1, 3}, {2, 4}, {3, 5}, {3, 6}, {4, 7}, 
    {4, 8}, {5, 7}, {5, 7}, {6, 8}, {6, 8}}], 3/8, 
  1/(5184*ep^4) - 29/(31104*ep^3) + 373/(186624*ep^2) - 3157/(1119744*ep)}, 
 {"e12|e3|e4|56|78|67|8|8||", graph[{0, 1, 2}, {{0, 1}, {0, 2}, {1, 3}, 
    {2, 4}, {3, 5}, {3, 6}, {4, 7}, {4, 8}, {5, 6}, {5, 7}, {6, 8}, {7, 8}}], 
  3/2, 1/(288*ep^4) - 13/(1152*ep^3) + 23/(1152*ep^2) - 4645/(124416*ep) + 
   z3/(32*ep)}, {"e12|e3|e4|56|57|8|78|8||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 2}, {1, 3}, {2, 4}, {3, 5}, {3, 6}, {4, 5}, 
    {4, 7}, {5, 8}, {6, 7}, {6, 8}, {7, 8}}], 3, 
  1/(576*ep^4) - 1/(144*ep^3) + 17/(2304*ep^2) + 593/(62208*ep) - 
   z3/(48*ep)}, {"e12|e3|e4|56|57|6|8|88||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 2}, {1, 3}, {2, 4}, {3, 5}, {3, 6}, {4, 5}, 
    {4, 7}, {5, 6}, {6, 8}, {7, 8}, {7, 8}}], 3, 
  -1/(1152*ep^4) + 5/(1296*ep^3) - 877/(124416*ep^2) + 535/(93312*ep)}, 
 {"e12|e3|e4|56|56|7|8|88||", graph[{0, 1, 2}, {{0, 1}, {0, 2}, {1, 3}, 
    {2, 4}, {3, 5}, {3, 6}, {4, 5}, {4, 6}, {5, 7}, {6, 8}, {7, 8}, {7, 8}}], 
  3/4, -1/(1728*ep^4) + 1/(288*ep^3) - 175/(20736*ep^2) + 353/(62208*ep) + 
   z3/(144*ep)}, {"e12|e3|e4|55|67|8|78|8||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 2}, {1, 3}, {2, 4}, {3, 5}, {3, 5}, {4, 6}, 
    {4, 7}, {5, 8}, {6, 7}, {6, 8}, {7, 8}}], 3/2, 
  -1/(576*ep^4) + 41/(10368*ep^3) - 29/(20736*ep^2) - 467/(373248*ep) - 
   z3/(288*ep)}, {"e12|e3|e4|55|67|6|8|88||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 2}, {1, 3}, {2, 4}, {3, 5}, {3, 5}, {4, 6}, 
    {4, 7}, {5, 6}, {6, 8}, {7, 8}, {7, 8}}], 3/2, 
  1/(3456*ep^4) - 19/(15552*ep^3) + 469/(373248*ep^2) + 265/(186624*ep)}, 
 {"e12|e3|e4|55|66|7|8|88||", graph[{0, 1, 2}, {{0, 1}, {0, 2}, {1, 3}, 
    {2, 4}, {3, 5}, {3, 5}, {4, 6}, {4, 6}, {5, 7}, {6, 8}, {7, 8}, {7, 8}}], 
  3/8, 1/(1728*ep^4) - 7/(10368*ep^3) - 11/(20736*ep^2) - 19/(41472*ep) + 
   z3/(864*ep)}, {"e12|e3|e4|45|6|78|78|8||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 2}, {1, 3}, {2, 4}, {3, 4}, {3, 5}, {4, 6}, 
    {5, 7}, {5, 8}, {6, 7}, {6, 8}, {7, 8}}], 3/2, 
  -1/(1728*ep^4) + 41/(10368*ep^3) - 751/(62208*ep^2) + 6961/(373248*ep) + 
   z3/(288*ep)}, {"e12|e3|e4|45|6|77|88|8||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 2}, {1, 3}, {2, 4}, {3, 4}, {3, 5}, {4, 6}, 
    {5, 7}, {5, 7}, {6, 8}, {6, 8}, {7, 8}}], 3/4, 
  1/(5184*ep^4) - 29/(31104*ep^3) + 265/(186624*ep^2) - 745/(1119744*ep) - 
   z3/(864*ep)}, {"e12|e3|e4|45|6|67|8|88||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 2}, {1, 3}, {2, 4}, {3, 4}, {3, 5}, {4, 6}, 
    {5, 6}, {5, 7}, {6, 8}, {7, 8}, {7, 8}}], 3/2, 
  1/(10368*ep^4) - 31/(31104*ep^3) + 1771/(373248*ep^2) - 10831/(1119744*ep)}}


==> anc/KRp3pt5l <==
{{"e12|34|56|57|68|9|A|e8|9|A|e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 5}, {3, 9}, {4, 7}, 
    {4, 10}, {5, 10}, {6, 8}, {6, 9}, {7, 9}, {8, 10}}], 1, 
  ((9*z3^2)/10 - (203*z7)/160)/ep}, {"e12|34|56|45|7|8|9A|e9|eA|A||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 5}, 
    {3, 9}, {4, 7}, {4, 10}, {5, 9}, {6, 8}, {6, 10}, {7, 9}, {8, 10}}], 3, 
  (-1/720 + z3/240)/ep^3 + (7/864 - (11*z3)/1440 + z4/160)/ep^2 + 
   (-247/25920 + (119*z3)/1728 - (11*z4)/960 - (3*z5)/40)/ep}, 
 {"e12|34|35|6|78|79|8A|A|e|eA||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 5}, {3, 9}, {4, 7}, 
    {4, 9}, {5, 10}, {6, 8}, {6, 9}, {7, 10}, {8, 10}}], 3, 
  (-z3^2/5 - (7*z5)/12 + (147*z7)/160)/ep}, {"e12|34|35|4|6|78|e9|eA|9A|A||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 5}, 
    {3, 9}, {4, 7}, {4, 9}, {5, 9}, {6, 8}, {6, 10}, {7, 10}, {8, 10}}], 3, 
  1/(640*ep^5) - 1/(320*ep^4) + 1/(7680*ep^3) + (-1/1152 + z3/240)/ep^2 + 
   (-11/8640 - (11*z3)/1440 + z4/160)/ep}, {"e12|34|56|57|68|9|A|eA|e9|A||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 5}, 
    {3, 7}, {4, 9}, {4, 10}, {5, 9}, {6, 8}, {6, 10}, {7, 10}, {8, 9}}], 3, 
  ((-4*z3^2)/5 + (7*z7)/6)/ep}, {"e12|34|56|47|8|79|9A|A|e9||e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 5}, 
    {3, 7}, {4, 9}, {4, 10}, {5, 9}, {6, 8}, {6, 10}, {7, 9}, {8, 10}}], 3, 
  (-z3/24 + z5/24)/ep^2 + ((73*z3)/720 - (7*z3^2)/120 - z4/16 - (11*z5)/144 + 
     (5*z6)/48)/ep}, {"e12|34|35|6|78|9A|79|e|9A||e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 5}, 
    {3, 7}, {4, 9}, {4, 10}, {5, 9}, {6, 8}, {6, 9}, {7, 10}, {8, 10}}], 3, 
  ((7*z5)/6 - (7*z7)/6)/ep}, {"e12|34|56|57|78|9|8A|A|9|e|e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 5}, 
    {3, 7}, {4, 9}, {4, 10}, {5, 8}, {6, 9}, {6, 10}, {7, 9}, {8, 10}}], 3, 
  ((3*z3^2)/10 + z5/2 - (147*z7)/160)/ep}, {"e12|34|56|47|8|9A|9A|e9|eA|||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 5}, 
    {3, 7}, {4, 9}, {4, 10}, {5, 7}, {6, 9}, {6, 10}, {8, 9}, {8, 10}}], 1/2, 
  7/(960*ep^3) + (-23/576 + z3/24)/ep^2 + 
   (1003/34560 - (77*z3)/360 + z3^2/10 + z4/16)/ep}, 
 {"e12|33|45|6|78|79|8A|A|e|eA||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 5}, {3, 7}, {4, 9}, 
    {4, 9}, {5, 10}, {6, 8}, {6, 9}, {7, 10}, {8, 10}}], 3, 
  ((-7*z3)/720 + z5/72)/ep^2 + ((13*z3)/480 - z3^2/360 - (7*z4)/480 - z5/16 + 
     (5*z6)/144)/ep}, {"e12|33|45|4|6|78|e9|eA|9A|A||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 5}, 
    {3, 7}, {4, 9}, {4, 9}, {5, 9}, {6, 8}, {6, 10}, {7, 10}, {8, 10}}], 3, 
  -1/(1920*ep^5) + 1/(640*ep^4) - 49/(41472*ep^3) + 
   (-211/622080 - z3/1440)/ep^2 + (-73/233280 + z3/320 - z4/960)/ep}, 
 {"e12|33|45|6|67|89|8|eA|e|AA||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 5}, {3, 7}, {4, 9}, 
    {4, 9}, {5, 8}, {6, 10}, {6, 10}, {7, 10}, {8, 9}}], 3/4, 
  (-1/6480 + z3/2160)/ep^3 + (11/38880 - (23*z3)/12960 + z4/1440)/ep^2 + 
   (329/233280 + (127*z3)/77760 - (23*z4)/8640 - z5/270)/ep}, 
 {"e12|33|45|4|6|78|e7|9|eA|AA||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 5}, {3, 7}, {4, 9}, 
    {4, 9}, {5, 8}, {6, 10}, {6, 10}, {7, 9}, {8, 10}}], 3/4, 
  1/(5760*ep^5) - 1/(1440*ep^4) + 203/(207360*ep^3) - 161/(311040*ep^2) + 
   1079/(466560*ep)}, {"e12|33|45|6|78|9A|79|e|9A||e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 5}, 
    {3, 7}, {4, 9}, {4, 9}, {5, 8}, {6, 9}, {6, 10}, {7, 10}, {8, 10}}], 3, 
  (z3/72 - z5/72)/ep^2 + (-z3/720 - z3^2/72 + z4/48 + z5/48 - (5*z6)/144)/
    ep}, {"e12|33|45|6|57|8|79|e|eA|AA||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 5}, 
    {3, 7}, {4, 9}, {4, 9}, {5, 7}, {6, 9}, {6, 10}, {8, 10}, {8, 10}}], 3/4, 
  -1/(2880*ep^4) + (1/1152 - z3/2160)/ep^3 + 
   (23/34560 + (17*z3)/12960 - z4/1440)/ep^2 + 
   (-1169/622080 - (133*z3)/77760 + (17*z4)/8640 + z5/720)/ep}, 
 {"e12|33|45|6|78|79|89|A|e|A|e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 5}, {3, 7}, {4, 6}, 
    {4, 9}, {5, 10}, {6, 10}, {7, 10}, {8, 9}, {8, 9}}], 3, 
  ((-7*z3)/720 + z5/72)/ep^2 + ((-41*z3)/1440 + z3^2/72 - (7*z4)/480 - 
     z5/48 + (5*z6)/144)/ep}, {"e12|34|35|6|78|79|89|A|e|A|e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 5}, 
    {3, 7}, {4, 6}, {4, 9}, {5, 10}, {6, 10}, {7, 9}, {8, 9}, {8, 10}}], 6, 
  (-z3^2/5 - (7*z5)/12 + (147*z7)/160)/ep}, {"e12|34|35|6|67|89|A|e8|9|A|e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 5}, 
    {3, 7}, {4, 6}, {4, 9}, {5, 10}, {6, 9}, {7, 10}, {8, 9}, {8, 10}}], 6, 
  ((7*z3)/240 - z5/24)/ep^2 + (-z3/288 - z3^2/24 + (7*z4)/160 + (17*z5)/144 - 
     (5*z6)/48)/ep}, {"e12|33|45|6|67|89|A|e8|9|A|e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 5}, 
    {3, 7}, {4, 6}, {4, 9}, {5, 10}, {6, 9}, {7, 9}, {8, 10}, {8, 10}}], 3, 
  (1/2160 - z3/720)/ep^3 + (-23/12960 + (17*z3)/4320 - z4/480)/ep^2 + 
   (-233/77760 - (457*z3)/25920 + (17*z4)/2880 + (23*z5)/720)/ep}, 
 {"e12|34|56|57|78|9|9A|A|e9||e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 5}, {3, 7}, {4, 6}, 
    {4, 9}, {5, 10}, {6, 8}, {7, 10}, {8, 9}, {9, 10}}], 3, 
  (-z3^2/5 - (7*z5)/12 + (147*z7)/160)/ep}, {"e12|34|56|57|89|8|7A|9|A|e|e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 5}, 
    {3, 7}, {4, 6}, {4, 9}, {5, 10}, {6, 8}, {7, 9}, {8, 10}, {9, 10}}], 3, 
  ((9*z3^2)/10 - (203*z7)/160)/ep}, {"e12|34|56|47|8|79|8A|A|9|e|e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 5}, 
    {3, 7}, {4, 6}, {4, 9}, {5, 10}, {6, 7}, {8, 9}, {8, 10}, {9, 10}}], 3, 
  (z3/20 - z5/16)/ep^2 + ((-41*z3)/120 - (9*z3^2)/80 + (3*z4)/40 + 
     (59*z5)/96 - (5*z6)/32)/ep}, {"e12|34|35|6|78|79|8A|A|9|e|e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 5}, 
    {3, 7}, {4, 6}, {4, 9}, {5, 9}, {6, 10}, {7, 10}, {8, 9}, {8, 10}}], 6, 
  ((3*z3^2)/10 + z5/2 - (147*z7)/160)/ep}, {"e12|33|45|6|78|79|8A|A|9|e|e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 5}, 
    {3, 7}, {4, 6}, {4, 9}, {5, 9}, {6, 10}, {7, 9}, {8, 10}, {8, 10}}], 3, 
  (z3/72 - z5/72)/ep^2 + ((-7*z3)/720 + z3^2/360 + z4/48 + z5/144 - 
     (5*z6)/144)/ep}, {"e12|34|35|6|78|9A|79|A|e9||e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 5}, 
    {3, 7}, {4, 6}, {4, 9}, {5, 9}, {6, 8}, {7, 10}, {8, 10}, {9, 10}}], 3, 
  (-z3^2/5 - z5 + (161*z7)/120)/ep}, {"e12|33|45|6|78|9A|79|A|e9||e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 5}, 
    {3, 7}, {4, 6}, {4, 9}, {5, 9}, {6, 7}, {8, 10}, {8, 10}, {9, 10}}], 3/2, 
  (-z3/60 + z5/48)/ep^2 + (z3/40 + z3^2/240 - z4/40 - (19*z5)/288 + 
     (5*z6)/96)/ep}, {"e12|34|56|57|68|9|A|eA|9A|e||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 5}, 
    {3, 7}, {4, 6}, {4, 9}, {5, 8}, {6, 10}, {7, 10}, {8, 9}, {9, 10}}], 3, 
  ((3*z3^2)/10 + z5/2 - (147*z7)/160)/ep}, {"e12|34|56|57|68|9|A|e8|A|eA||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 5}, 
    {3, 7}, {4, 6}, {4, 9}, {5, 8}, {6, 10}, {7, 9}, {8, 10}, {9, 10}}], 3, 
  (-z3^2/5 - z5 + (161*z7)/120)/ep}, {"e12|34|35|6|57|8|9A|e9|eA|A||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 5}, 
    {3, 7}, {4, 6}, {4, 9}, {5, 8}, {6, 9}, {7, 10}, {8, 10}, {9, 10}}], 3, 
  (-z3/24 + z5/24)/ep^2 + ((11*z3)/144 - z3^2/120 - z4/16 - (17*z5)/144 + 
     (5*z6)/48)/ep}, {"e12|34|56|47|8|69|A|e9|eA|A||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 5}, 
    {3, 7}, {4, 6}, {4, 9}, {5, 7}, {6, 10}, {8, 9}, {8, 10}, {9, 10}}], 3, 
  -1/(640*ep^4) + (1/128 - z3/160)/ep^3 + 
   (-101/7680 + (7*z3)/320 - (3*z4)/320)/ep^2 + 
   (161/23040 - (11*z3)/640 + (21*z4)/640 - (11*z5)/480)/ep}, 
 {"e12|33|45|6|57|8|9A|e9|eA|A||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 5}, {3, 7}, {4, 6}, 
    {4, 9}, {5, 7}, {6, 9}, {8, 10}, {8, 10}, {9, 10}}], 3/2, 
  1/(960*ep^4) + (-19/5760 + z3/360)/ep^3 + (7/34560 - (31*z3)/4320 + z4/240)/
    ep^2 + (391/69120 + (251*z3)/25920 - (31*z4)/2880 - z5/120)/ep}, 
 {"e12|34|56|57|89|8|79|A|A|e|e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 5}, {3, 7}, {4, 6}, 
    {4, 8}, {5, 9}, {6, 10}, {7, 10}, {8, 9}, {9, 10}}], 3/2, 
  ((-4*z3^2)/5 + (7*z7)/6)/ep}, {"e12|34|56|57|78|9|89|A|e|A|e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 5}, 
    {3, 7}, {4, 6}, {4, 8}, {5, 9}, {6, 10}, {7, 9}, {8, 10}, {9, 10}}], 3/2, 
  ((7*z5)/6 - (7*z7)/6)/ep}, {"e12|34|35|6|78|79|89|e|A|A|e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 5}, 
    {3, 7}, {4, 6}, {4, 8}, {5, 9}, {6, 9}, {7, 10}, {8, 10}, {9, 10}}], 3/2, 
  ((7*z5)/6 - (7*z7)/6)/ep}, {"e12|34|56|57|88|9|7A|e|A|eA||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 5}, 
    {3, 7}, {4, 6}, {4, 8}, {5, 8}, {6, 9}, {7, 10}, {9, 10}, {9, 10}}], 3/2, 
  (-z3/60 + z5/48)/ep^2 + ((11*z3)/120 + z3^2/48 - z4/40 - (47*z5)/288 + 
     (5*z6)/96)/ep}, {"e12|34|56|47|8|79|8A|e|e|AA||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 5}, 
    {3, 7}, {4, 6}, {4, 8}, {5, 7}, {6, 9}, {8, 10}, {9, 10}, {9, 10}}], 3/2, 
  1/(1920*ep^4) + (-59/17280 + z3/480)/ep^3 + 
   (1853/207360 - (91*z3)/8640 + z4/320)/ep^2 + 
   (-3479/622080 + (1133*z3)/51840 - (91*z4)/5760 + z5/1440)/ep}, 
 {"e12|34|35|6|67|89|A|89|e|A|e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 5}, {3, 6}, {4, 9}, 
    {4, 10}, {5, 7}, {6, 9}, {7, 10}, {8, 9}, {8, 10}}], 6, 
  ((-3*z3)/10 - z5/2 + (147*z7)/160)/ep}, {"e12|33|45|6|67|89|A|89|e|A|e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 5}, 
    {3, 6}, {4, 9}, {4, 10}, {5, 7}, {6, 9}, {7, 9}, {8, 10}, {8, 10}}], 3, 
  ((-7*z3)/720 + z5/72)/ep^2 + ((79*z3)/1440 - z3^2/360 - (7*z4)/480 - 
     (13*z5)/144 + (5*z6)/144)/ep}, {"e12|34|35|6|78|79|eA|e|9A|A||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 5}, 
    {3, 6}, {4, 9}, {4, 10}, {5, 7}, {6, 8}, {7, 9}, {8, 10}, {9, 10}}], 3, 
  (-z3/24 + z5/24)/ep^2 + ((59*z3)/144 + (11*z3^2)/120 - z4/16 - 
     (95*z5)/144 + (5*z6)/48)/ep}, {"e12|34|34|5|6|e7|e8|9A|9A|A||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 5}, 
    {3, 6}, {4, 9}, {4, 10}, {5, 7}, {6, 7}, {8, 9}, {8, 10}, {9, 10}}], 3/4, 
  1/(320*ep^4) + (-71/8640 + z3/720)/ep^3 + (1/256 - z3/160 + z4/480)/ep^2 + 
   (-119/34560 + (221*z3)/8640 - (3*z4)/320 + (7*z5)/720)/ep}, 
 {"e12|33|45|6|78|79|8A|e|9|A|e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 5}, {3, 6}, {4, 9}, 
    {4, 9}, {5, 7}, {6, 10}, {7, 10}, {8, 9}, {8, 10}}], 3, 
  ((-7*z3)/720 + z5/72)/ep^2 + ((13*z3)/480 - z3^2/360 - (7*z4)/480 - z5/16 + 
     (5*z6)/144)/ep}, {"e12|33|45|6|67|78|9|e|AA|eA||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 5}, 
    {3, 6}, {4, 9}, {4, 9}, {5, 7}, {6, 10}, {7, 9}, {8, 10}, {8, 10}}], 3/2, 
  (-1/6480 + z3/2160)/ep^3 + (1/19440 - (23*z3)/12960 + z4/1440)/ep^2 + 
   (1/729 + (91*z3)/77760 - (23*z4)/8640 - z5/720)/ep}, 
 {"e12|33|45|6|78|79|89|e|A|A|e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 5}, {3, 6}, {4, 9}, 
    {4, 9}, {5, 7}, {6, 8}, {7, 10}, {8, 10}, {9, 10}}], 3/2, 
  (z3/72 - z5/72)/ep^2 + ((-29*z3)/720 - (11*z3^2)/360 + z4/48 + 
     (13*z5)/144 - (5*z6)/144)/ep}, {"e12|33|45|6|78|78|99|e|A|A|e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 5}, 
    {3, 6}, {4, 9}, {4, 9}, {5, 7}, {6, 7}, {8, 10}, {8, 10}, {9, 10}}], 3/8, 
  -1/(960*ep^4) + (13/8640 - z3/2160)/ep^3 + 
   (467/311040 + (11*z3)/12960 - z4/1440)/ep^2 + 
   (2057/933120 - (211*z3)/77760 + (11*z4)/8640 - (7*z5)/2160)/ep}, 
 {"e12|33|45|4|6|78|e9|9A|9A||e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 5}, {3, 6}, {4, 7}, 
    {4, 9}, {5, 10}, {6, 10}, {7, 10}, {8, 9}, {8, 9}}], 3/2, 
  1/(640*ep^4) + (-3/640 + z3/1440)/ep^3 + (853/207360 - z3/320 + z4/960)/
    ep^2 + (-1961/311040 + (101*z3)/5760 - (3*z4)/640 + (7*z5)/1440)/ep}, 
 {"e12|34|34|5|6|e7|89|8A|A|eA||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 5}, {3, 6}, {4, 7}, 
    {4, 9}, {5, 10}, {6, 10}, {7, 9}, {8, 9}, {8, 10}}], 3, 
  -3/(640*ep^4) + (49/5760 - z3/480)/ep^3 + 
   (79/13824 + (11*z3)/2880 - z4/320)/ep^2 + 
   (683/103680 - (181*z3)/17280 + (11*z4)/1920 - (7*z5)/480)/ep}, 
 {"e12|34|35|6|57|8|9A|e9|9A||e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 5}, {3, 6}, {4, 7}, 
    {4, 9}, {5, 9}, {6, 10}, {7, 10}, {8, 9}, {8, 10}}], 6, 
  (z3/5 + z3^2/10 - z5/3)/ep}, {"e12|33|45|6|57|8|9A|e9|9A||e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 5}, 
    {3, 6}, {4, 7}, {4, 9}, {5, 9}, {6, 10}, {7, 9}, {8, 10}, {8, 10}}], 3, 
  (1/2160 - z3/720)/ep^3 + (-7/6480 + (17*z3)/4320 - z4/480)/ep^2 + 
   (-8/1215 - (133*z3)/25920 + (17*z4)/2880 + (13*z5)/720)/ep}, 
 {"e12|34|35|6|78|79|eA|A|e9|A||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 5}, {3, 6}, {4, 7}, 
    {4, 9}, {5, 8}, {6, 10}, {7, 10}, {8, 9}, {9, 10}}], 6, 
  (z3/5 + z3^2/10 - z5/3)/ep}, {"e12|34|35|6|57|8|e9|eA|9A|A||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 5}, 
    {3, 6}, {4, 7}, {4, 9}, {5, 8}, {6, 10}, {7, 9}, {8, 10}, {9, 10}}], 6, 
  ((7*z3)/240 - z5/24)/ep^2 + ((-121*z3)/288 + (7*z3^2)/120 + (7*z4)/160 + 
     (65*z5)/144 - (5*z6)/48)/ep}, {"e12|34|35|6|67|89|A|e8|A|eA||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 5}, 
    {3, 6}, {4, 7}, {4, 9}, {5, 8}, {6, 9}, {7, 10}, {8, 10}, {9, 10}}], 6, 
  (-z3/10 + z3^2/10 + (11*z5)/12 - (147*z7)/160)/ep}, 
 {"e12|34|34|5|6|e7|e8|89|A|AA||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 5}, {3, 6}, {4, 7}, 
    {4, 9}, {5, 8}, {6, 8}, {7, 10}, {9, 10}, {9, 10}}], 3/4, 
  -1/(1920*ep^4) + (127/51840 - z3/4320)/ep^3 + 
   (-719/207360 + (11*z3)/5184 - z4/2880)/ep^2 + 
   (-1/17280 - (1577*z3)/155520 + (11*z4)/3456 - (7*z5)/4320)/ep}, 
 {"e12|34|35|6|78|9A|e7|9|eA|A||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 5}, {3, 6}, {4, 7}, 
    {4, 9}, {5, 7}, {6, 10}, {8, 9}, {8, 10}, {9, 10}}], 6, 
  (-z3/24 + z5/24)/ep^2 + ((23*z3)/144 - (7*z3^2)/120 - z4/16 - (23*z5)/144 + 
     (5*z6)/48)/ep}, {"e12|33|45|6|67|89|A|e8|A|eA||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 5}, 
    {3, 6}, {4, 7}, {4, 9}, {5, 7}, {6, 9}, {8, 10}, {8, 10}, {9, 10}}], 3, 
  (z3/72 - z5/72)/ep^2 + ((-7*z3)/240 + z3^2/360 + z4/48 + (5*z5)/144 - 
     (5*z6)/144)/ep}, {"e12|34|35|6|78|79|e8|e|A|AA||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 5}, 
    {3, 6}, {4, 7}, {4, 9}, {5, 7}, {6, 8}, {8, 10}, {9, 10}, {9, 10}}], 3, 
  (z3/72 - z5/72)/ep^2 + ((-73*z3)/720 - z3^2/72 + z4/48 + (7*z5)/48 - 
     (5*z6)/144)/ep}, {"e12|34|35|6|57|8|e9|9A|9A||e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 5}, 
    {3, 6}, {4, 7}, {4, 8}, {5, 9}, {6, 10}, {7, 9}, {8, 10}, {9, 10}}], 3/2, 
  ((2*z3)/5 - (3*z3^2)/10)/ep}, {"e12|34|34|5|6|e7|89|89|A|A|e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 5}, 
    {3, 6}, {4, 7}, {4, 8}, {5, 9}, {6, 9}, {7, 10}, {8, 10}, {9, 10}}], 3/4, 
  1/(60*ep^3) + (-29/720 + z3/30)/ep^2 + 
   (-269/17280 - (67*z3)/360 + z3^2/10 + z4/20)/ep}, 
 {"e12|34|35|6|77|89|e8|A|A|eA||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 5}, {3, 6}, {4, 7}, 
    {4, 8}, {5, 7}, {6, 9}, {8, 10}, {9, 10}, {9, 10}}], 3/2, 
  (z3/72 - z5/72)/ep^2 + ((-7*z3)/240 + z3^2/360 + z4/48 + (5*z5)/144 - 
     (5*z6)/144)/ep}, {"e12|34|34|5|6|78|9A|e9|9A||e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 5}, 
    {3, 6}, {4, 5}, {4, 9}, {6, 10}, {7, 9}, {7, 10}, {8, 9}, {8, 10}}], 3/2, 
  (1/180 - z3/60)/ep^2 + (-31/2160 + (23*z3)/144 - z3^2/10 - z4/40)/ep}, 
 {"e12|33|44|5|6|78|9A|e9|9A||e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 5}, {3, 6}, {4, 5}, 
    {4, 9}, {6, 10}, {7, 9}, {7, 9}, {8, 10}, {8, 10}}], 3/4, 
  (-1/6480 + z3/2160)/ep^3 + (-7/38880 - (23*z3)/12960 + z4/1440)/ep^2 + 
   (-121/233280 + (199*z3)/77760 - (23*z4)/8640 + (7*z5)/2160)/ep}, 
 {"e12|34|35|4|6|78|9A|e9|9A||e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 5}, {3, 6}, {4, 5}, 
    {4, 7}, {6, 9}, {7, 10}, {8, 9}, {8, 10}, {9, 10}}], 6, 
  (-1/1440 + z3/480)/ep^3 + (-7/8640 - (23*z3)/2880 + z4/320)/ep^2 + 
   (-19/51840 + (97*z3)/17280 - (23*z4)/1920 + (7*z5)/480)/ep}, 
 {"e12|33|45|4|6|78|9A|e9|9A||e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 5}, {3, 6}, {4, 5}, 
    {4, 7}, {6, 9}, {7, 9}, {8, 10}, {8, 10}, {9, 10}}], 3, 
  (1/4320 - z3/1440)/ep^3 + (-1/2880 + (13*z3)/2880 - z4/960)/ep^2 + 
   (83/17280 - (29*z3)/1152 + (13*z4)/1920 - (7*z5)/1440)/ep}, 
 {"e12|34|35|6|67|89|e|8A|e|AA||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 5}, {3, 6}, {4, 5}, 
    {4, 7}, {6, 8}, {7, 9}, {8, 10}, {9, 10}, {9, 10}}], 3/2, 
  (1/4320 - z3/1440)/ep^3 + (-1/2880 + (13*z3)/2880 - z4/960)/ep^2 + 
   (7/3456 - (97*z3)/5760 + (13*z4)/1920 - (7*z5)/1440)/ep}, 
 {"e12|33|44|5|6|e7|78|9|eA|AA||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 5}, {3, 5}, {4, 7}, 
    {4, 9}, {6, 10}, {6, 10}, {7, 10}, {8, 9}, {8, 9}}], 3/4, 
  -1/(8640*ep^5) + 31/(103680*ep^4) - 47/(311040*ep^3) + 
   (-373/3732480 - z3/8640)/ep^2 + (-1027/3732480 + (23*z3)/51840 - z4/5760)/
    ep}, {"e12|33|44|5|6|e7|89|8A|A|eA||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 5}, 
    {3, 5}, {4, 7}, {4, 9}, {6, 10}, {6, 10}, {7, 9}, {8, 9}, {8, 10}}], 3/2, 
  1/(2880*ep^5) - 19/(34560*ep^4) - 11/(62208*ep^3) + 
   (-733/3732480 + (7*z3)/8640)/ep^2 + 
   (-23/82944 - (13*z3)/10368 + (7*z4)/5760)/ep}, 
 {"e12|33|45|6|78|79|e8|A|9|A|e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 5}, {3, 5}, {4, 7}, 
    {4, 9}, {6, 9}, {6, 10}, {7, 10}, {8, 9}, {8, 10}}], 3, 
  (1/480 - z3/160)/ep^3 + (-23/5184 + (49*z3)/8640 + z4/960)/ep^2 + 
   (-209/17280 + (5*z3)/384 - (7*z4)/1920 + (3*z5)/160)/ep}, 
 {"e12|33|45|6|56|7|8|e9|eA|AA||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 5}, {3, 5}, {4, 7}, 
    {4, 9}, {6, 9}, {6, 10}, {7, 9}, {8, 10}, {8, 10}}], 3/2, 
  1/(4320*ep^5) - 17/(34560*ep^4) - 1/(2160*ep^3) + 
   (3911/3732480 + z3/8640)/ep^2 + (821/466560 - (7*z3)/10368 + z4/5760)/ep}, 
 {"e12|33|45|6|78|79|eA|A|e9|A||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 5}, {3, 5}, {4, 7}, 
    {4, 9}, {6, 8}, {6, 10}, {7, 10}, {8, 9}, {9, 10}}], 3/2, 
  (1/480 - z3/160)/ep^3 + (-23/5184 + (49*z3)/8640 + z4/960)/ep^2 + 
   (-209/17280 + (11*z3)/1152 - (7*z4)/1920 + z5/45)/ep}, 
 {"e12|33|45|6|57|8|e9|eA|9A|A||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 5}, {3, 5}, {4, 7}, 
    {4, 9}, {6, 8}, {6, 10}, {7, 9}, {8, 10}, {9, 10}}], 3/2, 
  -1/(1440*ep^5) + 37/(34560*ep^4) + 127/(51840*ep^3) + 
   (-3449/1244160 + z3/2880)/ep^2 + (-7067/1866240 + (109*z3)/17280 + 
     z4/1920 - z5/72)/ep}, {"e12|33|45|6|78|79|e8|A|A|eA||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 5}, 
    {3, 5}, {4, 7}, {4, 9}, {6, 8}, {6, 9}, {7, 10}, {8, 10}, {9, 10}}], 3/2, 
  -1/(160*ep^3) + (23/1728 + z3/240 - z5/72)/ep^2 + 
   (209/5760 - (13*z3)/1440 + z3^2/360 + z4/160 + z5/48 - (5*z6)/144)/ep}, 
 {"e12|33|45|6|78|9A|e7|9|eA|A||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 5}, {3, 5}, {4, 7}, 
    {4, 9}, {6, 7}, {6, 10}, {8, 9}, {8, 10}, {9, 10}}], 3/2, 
  7/(5760*ep^4) + (-143/17280 + (11*z3)/1440)/ep^3 + 
   (2149/207360 - (101*z3)/8640 + z4/960)/ep^2 + 
   (3641/124416 - (151*z3)/51840 - (31*z4)/5760 - (43*z5)/1440)/ep}, 
 {"e12|33|45|6|67|68||e9|eA|AA||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 5}, {3, 5}, {4, 7}, 
    {4, 9}, {6, 7}, {6, 9}, {8, 10}, {8, 10}, {9, 10}}], 3/4, 
  -7/(17280*ep^4) + (89/51840 - z3/2160)/ep^3 + 
   (-1081/622080 + z3/648 - z4/1440)/ep^2 + 
   (-12763/1866240 + (17*z3)/19440 + z4/432 + z5/270)/ep}, 
 {"e12|33|45|6|57|8|e9|9A|9A||e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 5}, {3, 5}, {4, 7}, 
    {4, 8}, {6, 9}, {6, 10}, {7, 9}, {8, 10}, {9, 10}}], 3/2, 
  7/(5760*ep^4) + (-53/17280 + z3/720)/ep^3 + 
   (-79/207360 - (7*z3)/2160 + z4/480)/ep^2 + 
   (1231/622080 - (49*z3)/12960 - (7*z4)/1440 + (7*z5)/720)/ep}, 
 {"e12|33|44|5|6|e7|89|89|A|A|e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 5}, {3, 5}, {4, 7}, 
    {4, 8}, {6, 9}, {6, 9}, {7, 10}, {8, 10}, {9, 10}}], 3/4, 
  -1/(960*ep^4) + (13/8640 - z3/2160)/ep^3 + 
   (467/311040 + (11*z3)/12960 - z4/1440)/ep^2 + 
   (2057/933120 - (211*z3)/77760 + (11*z4)/8640 - (7*z5)/2160)/ep}, 
 {"e12|33|45|6|77|89|e8|A|A|eA||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 5}, {3, 5}, {4, 7}, 
    {4, 8}, {6, 7}, {6, 9}, {8, 10}, {9, 10}, {9, 10}}], 3/2, 
  -7/(17280*ep^4) + (89/51840 - z3/2160)/ep^3 + 
   (-173/124416 + z3/648 - z4/1440)/ep^2 + 
   (-9199/1866240 + z3/2430 + z4/432 + z5/720)/ep}, 
 {"e12|33|44|5|6|e7|e8|9A|9A|A||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 5}, {3, 5}, {4, 7}, 
    {4, 7}, {6, 9}, {6, 10}, {8, 9}, {8, 10}, {9, 10}}], 3/8, 
  -1/(4320*ep^5) + 13/(25920*ep^4) - 5/(46656*ep^3) + 
   (-241/2799360 - z3/2160)/ep^2 + (-43/311040 + (7*z3)/6480 - z4/1440)/ep}, 
 {"e12|33|44|5|6|e7|e8|99|AA|A||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 5}, {3, 5}, {4, 7}, 
    {4, 7}, {6, 9}, {6, 9}, {8, 10}, {8, 10}, {9, 10}}], 3/16, 
  1/(12960*ep^5) - 7/(77760*ep^4) - 11/(155520*ep^3) + 
   (-19/311040 + z3/6480)/ep^2 + (-7/124416 - (7*z3)/38880 + z4/4320)/ep}, 
 {"e12|33|44|5|6|e7|e8|89|A|AA||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 5}, {3, 5}, {4, 7}, 
    {4, 7}, {6, 8}, {6, 9}, {8, 10}, {9, 10}, {9, 10}}], 3/8, 
  1/(25920*ep^5) - 47/(311040*ep^4) + 113/(933120*ep^3) + 
   (1373/11197440 + z3/25920)/ep^2 + (2153/11197440 - (17*z3)/51840 + 
     z4/17280)/ep}, {"e12|33|45|6|67|89|e|89|A|A|e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 5}, 
    {3, 5}, {4, 6}, {4, 9}, {6, 10}, {7, 9}, {7, 10}, {8, 9}, {8, 10}}], 3/4, 
  11/(5760*ep^4) + (-31/3456 + z3/160)/ep^3 + 
   (1909/207360 - (61*z3)/8640 - z4/960)/ep^2 + 
   (8257/622080 - (71*z3)/5760 + z4/640 - (7*z5)/1440)/ep}, 
 {"e12|33|44|5|6|67|8|e9|eA|AA||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 5}, {3, 5}, {4, 6}, 
    {4, 9}, {6, 10}, {7, 9}, {7, 9}, {8, 10}, {8, 10}}], 3/8, 
  -1/(12960*ep^5) + 13/(62208*ep^4) - 19/(466560*ep^3) + 
   (-967/3732480 + z3/8640)/ep^2 + (503/1866240 - z3/10368 + z4/5760)/ep}, 
 {"e12|33|45|6|67|89|e|8A|9|A|e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 5}, {3, 5}, {4, 6}, 
    {4, 7}, {6, 9}, {7, 10}, {8, 9}, {8, 10}, {9, 10}}], 3, 
  -1/(2880*ep^5) + 7/(6912*ep^4) - 1/(51840*ep^3) + 
   (-1681/1244160 + z3/1440)/ep^2 + (127/933120 - z3/960 + z4/960)/ep}, 
 {"e12|33|45|4|6|67|8|e9|eA|AA||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 5}, {3, 5}, {4, 6}, 
    {4, 7}, {6, 9}, {7, 9}, {8, 10}, {8, 10}, {9, 10}}], 3/2, 
  1/(8640*ep^5) - 19/(34560*ep^4) + 41/(25920*ep^3) - 5009/(3732480*ep^2) - 
   5399/(1866240*ep)}, {"e12|33|45|6|67|89|e|8A|e|AA||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 5}, 
    {3, 5}, {4, 6}, {4, 7}, {6, 8}, {7, 9}, {8, 10}, {9, 10}, {9, 10}}], 3/4, 
  1/(8640*ep^5) - 19/(34560*ep^4) + 11/(10368*ep^3) - 2489/(3732480*ep^2) - 
   1579/(933120*ep)}, {"e12|23|4|56|78|79|8A|A|9|e|e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 4}, 
    {3, 9}, {4, 10}, {5, 7}, {5, 9}, {6, 8}, {6, 10}, {7, 10}, {8, 9}}], 3/2, 
  (z3/20 - z5/16)/ep^2 + ((7*z3)/120 - z3^2/80 + (3*z4)/40 + z5/32 - 
     (5*z6)/32)/ep}, {"e12|23|4|56|78|69|A|89|A|e|e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 4}, 
    {3, 9}, {4, 10}, {5, 7}, {5, 9}, {6, 8}, {6, 10}, {7, 9}, {8, 10}}], 3/2, 
  -1/(320*ep^4) + (49/5760 - z3/120)/ep^3 + 
   (211/34560 + (19*z3)/1440 - z4/80)/ep^2 + 
   (-1147/41472 - (19*z3)/1728 + (19*z4)/960 + z5/40)/ep}, 
 {"e12|23|4|56|78|79|89|A|A|e|e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 4}, {3, 9}, {4, 10}, 
    {5, 7}, {5, 9}, {6, 8}, {6, 9}, {7, 10}, {8, 10}}], 3/2, 
  (-z3/24 + z5/24)/ep^2 + ((7*z3)/720 + (11*z3^2)/120 - z4/16 - (23*z5)/144 + 
     (5*z6)/48)/ep}, {"e12|23|4|56|57|8|9A|9A|e9||e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 4}, 
    {3, 9}, {4, 10}, {5, 7}, {5, 8}, {6, 9}, {6, 10}, {7, 9}, {8, 10}}], 3, 
  (-z3/24 + z5/24)/ep^2 + ((-17*z3)/720 - z3^2/120 - z4/16 + z5/144 + 
     (5*z6)/48)/ep}, {"e12|23|4|55|67|8|9A|9A|e9||e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 4}, 
    {3, 9}, {4, 10}, {5, 7}, {5, 8}, {6, 9}, {6, 9}, {7, 10}, {8, 10}}], 3/2, 
  1/(320*ep^4) + (-1/270 + z3/720)/ep^3 + (-131/20736 - z3/864 + z4/480)/
    ep^2 + (-1399/155520 + (29*z3)/5184 - z4/576 + (7*z5)/720)/ep}, 
 {"e12|23|4|45|6|78|9A|e9|9A||e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 4}, {3, 9}, {4, 10}, 
    {5, 7}, {5, 8}, {6, 7}, {6, 9}, {8, 10}, {9, 10}}], 3, 
  (-1/1440 + z3/480)/ep^3 + (-7/8640 - (23*z3)/2880 + z4/320)/ep^2 + 
   (-883/51840 + (961*z3)/17280 - (23*z4)/1920 + (7*z5)/480)/ep}, 
 {"e12|23|4|56|56|7|8|e9|eA|AA||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 4}, {3, 9}, {4, 10}, 
    {5, 7}, {5, 7}, {6, 9}, {6, 10}, {8, 9}, {8, 10}}], 3/4, 
  7/(5760*ep^4) + (-53/17280 + z3/720)/ep^3 + 
   (353/207360 - (7*z3)/2160 + z4/480)/ep^2 + 
   (8791/622080 - (49*z3)/12960 - (7*z4)/1440 - z5/90)/ep}, 
 {"e12|23|4|55|66|7|8|e9|eA|AA||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 4}, {3, 9}, {4, 10}, 
    {5, 7}, {5, 7}, {6, 9}, {6, 9}, {8, 10}, {8, 10}}], 3/8, 
  -1/(4320*ep^5) + 1/(4320*ep^4) + 1/(3888*ep^3) + 
   (17/77760 - z3/2160)/ep^2 + (31/155520 + z3/2160 - z4/1440)/ep}, 
 {"e12|23|4|45|6|67|8|e9|eA|AA||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 4}, {3, 9}, {4, 10}, 
    {5, 7}, {5, 7}, {6, 8}, {6, 9}, {8, 10}, {9, 10}}], 3/2, 
  -1/(2880*ep^5) + 7/(6912*ep^4) - 163/(51840*ep^3) + 715/(248832*ep^2) + 
   3587/(466560*ep)}, {"e12|23|4|56|78|79|8A|9|A|e|e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 4}, 
    {3, 9}, {4, 10}, {5, 6}, {5, 9}, {6, 10}, {7, 8}, {7, 9}, {8, 10}}], 1/2, 
  -1/(320*ep^4) + 1/(640*ep^3) + 17/(1280*ep^2) + 17/(2560*ep)}, 
 {"e12|23|4|56|57|8|89|9A|e|A|e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 4}, {3, 5}, {4, 9}, 
    {5, 10}, {6, 9}, {6, 10}, {7, 8}, {7, 9}, {8, 10}}], 6, 
  (-1/720 + z3/240)/ep^3 + (-1/432 - (11*z3)/1440 + z4/160)/ep^2 + 
   (31/3240 - (89*z3)/8640 - (11*z4)/960 - z5/80)/ep}, 
 {"e12|23|4|55|67|8|e9|9A|eA|A||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 4}, {3, 5}, {4, 9}, 
    {5, 10}, {6, 7}, {6, 10}, {7, 10}, {8, 9}, {8, 9}}], 3, 
  -1/(960*ep^5) + 17/(11520*ep^4) + 1/(1280*ep^3) + 
   (107/138240 - (7*z3)/2880)/ep^2 + 
   (451/414720 + (53*z3)/17280 - (7*z4)/1920)/ep}, 
 {"e12|23|4|56|78|e9|79|A|9A||e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 4}, {3, 5}, {4, 9}, 
    {5, 10}, {6, 7}, {6, 10}, {7, 9}, {8, 9}, {8, 10}}], 6, 
  ((7*z3)/240 - z5/24)/ep^2 + (-z3/288 + z3^2/120 + (7*z4)/160 + 
     (11*z5)/144 - (5*z6)/48)/ep}, {"e12|23|4|56|57|8|e8|9A|9|A|e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 4}, 
    {3, 5}, {4, 9}, {5, 10}, {6, 7}, {6, 10}, {7, 8}, {8, 9}, {9, 10}}], 3, 
  1/(240*ep^3) + (7/1440 - z3/120)/ep^2 + (-287/8640 + z3/144 - z4/80)/ep}, 
 {"e12|23|4|56|78|e7|89|9|A|A|e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 4}, {3, 5}, {4, 9}, 
    {5, 10}, {6, 7}, {6, 9}, {7, 10}, {8, 9}, {8, 10}}], 6, 
  (-z3/24 + z5/24)/ep^2 + ((-77*z3)/720 + z3^2/24 - z4/16 + (7*z5)/144 + 
     (5*z6)/48)/ep}, {"e12|23|4|56|78|e7|99|8|A|A|e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 4}, 
    {3, 5}, {4, 9}, {5, 10}, {6, 7}, {6, 9}, {7, 9}, {8, 10}, {8, 10}}], 3, 
  1/(960*ep^4) + (-37/17280 + z3/720)/ep^3 + 
   (-367/103680 - (11*z3)/4320 + z4/480)/ep^2 + 
   (679/124416 + (31*z3)/25920 - (11*z4)/2880 - z5/240)/ep}, 
 {"e12|23|4|56|57|8|e7|9|9A|A|e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 4}, {3, 5}, {4, 9}, 
    {5, 10}, {6, 7}, {6, 9}, {7, 8}, {8, 10}, {9, 10}}], 3, 
  (-1/720 + z3/240)/ep^3 + (-1/4320 - (11*z3)/1440 + z4/160)/ep^2 + 
   (73/5184 - (53*z3)/8640 - (11*z4)/960 - z5/30)/ep}, 
 {"e12|23|4|56|57|8|e9|9A|9A||e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 4}, {3, 5}, {4, 9}, 
    {5, 10}, {6, 7}, {6, 8}, {7, 9}, {8, 10}, {9, 10}}], 6, 
  ((7*z3)/240 - z5/24)/ep^2 + ((-25*z3)/288 + z3^2/120 + (7*z4)/160 + 
     (23*z5)/144 - (5*z6)/48)/ep}, {"e12|23|4|56|57|6|8|e9|eA|AA||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 4}, 
    {3, 5}, {4, 9}, {5, 10}, {6, 7}, {6, 7}, {8, 9}, {8, 10}, {9, 10}}], 3, 
  -1/(1440*ep^5) + 37/(34560*ep^4) + 91/(51840*ep^3) + 
   (-2513/1244160 - z3/2880)/ep^2 + (-8021/1866240 - z3/17280 - z4/1920)/ep}, 
 {"e12|23|4|45|6|e7|89|AA|e9|A||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 4}, {3, 5}, {4, 9}, 
    {5, 9}, {6, 10}, {6, 10}, {7, 8}, {7, 9}, {8, 10}}], 3, 
  -1/(960*ep^5) + 17/(11520*ep^4) + 1/(11520*ep^3) + 
   (-1/27648 - z3/960)/ep^2 + (-517/414720 + (11*z3)/5760 - z4/640)/ep}, 
 {"e12|23|4|45|6|e7|89|8A|A|eA||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 4}, {3, 5}, {4, 9}, 
    {5, 9}, {6, 7}, {6, 10}, {7, 10}, {8, 9}, {8, 10}}], 6, 
  1/(640*ep^5) - 1/(320*ep^4) + 3/(2560*ep^3) + (-1/1440 + z3/480)/ep^2 + 
   (-31/34560 - (11*z3)/2880 + z4/320)/ep}, {"e12|23|4|45|6|e7|78|9|eA|AA||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 4}, 
    {3, 5}, {4, 9}, {5, 9}, {6, 7}, {6, 10}, {7, 9}, {8, 10}, {8, 10}}], 3, 
  -1/(1920*ep^5) + 1/(640*ep^4) - 317/(207360*ep^3) + 329/(622080*ep^2) - 
   1565/(186624*ep)}, {"e12|23|4|45|6|e7|78|9|9A|A|e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 4}, 
    {3, 5}, {4, 9}, {5, 9}, {6, 7}, {6, 10}, {7, 8}, {8, 10}, {9, 10}}], 3, 
  1/(640*ep^5) - 1/(320*ep^4) + 17/(7680*ep^3) - 1/(1920*ep^2) + 
   47/(1920*ep)}, {"e12|23|4|45|6|e7|89|89|A|A|e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 4}, 
    {3, 5}, {4, 9}, {5, 9}, {6, 7}, {6, 8}, {7, 10}, {8, 10}, {9, 10}}], 3, 
  -3/(640*ep^4) + (49/5760 - z3/480)/ep^3 + 
   (-181/69120 + (11*z3)/2880 - z4/320)/ep^2 + 
   (3779/103680 - (757*z3)/17280 + (11*z4)/1920 - (7*z5)/480)/ep}, 
 {"e12|23|4|45|6|e7|88|99|A|A|e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 4}, {3, 5}, {4, 9}, 
    {5, 9}, {6, 7}, {6, 7}, {8, 10}, {8, 10}, {9, 10}}], 3/2, 
  1/(2880*ep^5) - 19/(34560*ep^4) + 17/(311040*ep^3) + 
   (-589/3732480 + z3/2880)/ep^2 + (115/248832 - (7*z3)/17280 + z4/1920)/ep}, 
 {"e12|23|4|55|67|8|e9|8A|e|AA||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 4}, {3, 5}, {4, 9}, 
    {5, 7}, {6, 10}, {6, 10}, {7, 10}, {8, 9}, {8, 9}}], 3/2, 
  1/(2880*ep^5) - 29/(34560*ep^4) + 29/(103680*ep^3) + 
   (707/1244160 + z3/2880)/ep^2 + (83/82944 - z3/640 + z4/1920)/ep}, 
 {"e12|23|4|56|57|8|e9|8A|e|AA||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 4}, {3, 5}, {4, 9}, 
    {5, 7}, {6, 10}, {6, 10}, {7, 9}, {8, 9}, {8, 10}}], 3, 
  (1/2160 - z3/720)/ep^3 + (1/3240 + (17*z3)/4320 - z4/480)/ep^2 + 
   (-121/38880 + (47*z3)/25920 + (17*z4)/2880 + z5/240)/ep}, 
 {"e12|23|4|56|78|e9|7A|A|99||e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 4}, {3, 5}, {4, 9}, 
    {5, 7}, {6, 10}, {6, 10}, {7, 8}, {8, 9}, {9, 10}}], 3/2, 
  1/(960*ep^4) - 17/(17280*ep^3) - 467/(103680*ep^2) - 37/(124416*ep)}, 
 {"e12|23|4|56|78|e7|9A|9|9A||e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 4}, {3, 5}, {4, 9}, 
    {5, 7}, {6, 9}, {6, 10}, {7, 10}, {8, 9}, {8, 10}}], 6, 
  ((7*z3)/240 - z5/24)/ep^2 + (-z3/288 + z3^2/120 + (7*z4)/160 + 
     (11*z5)/144 - (5*z6)/48)/ep}, {"e12|23|4|56|57|8|e7|9|eA|AA||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 4}, 
    {3, 5}, {4, 9}, {5, 7}, {6, 9}, {6, 10}, {7, 9}, {8, 10}, {8, 10}}], 3, 
  (1/2160 - z3/720)/ep^3 + (-1/2592 + (17*z3)/4320 - z4/480)/ep^2 + 
   (-79/15552 + (11*z3)/25920 + (17*z4)/2880 + z5/90)/ep}, 
 {"e12|23|4|56|78|e7|9A|8|9|A|e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 4}, {3, 5}, {4, 9}, 
    {5, 7}, {6, 9}, {6, 10}, {7, 8}, {8, 10}, {9, 10}}], 3, 
  -1/(320*ep^4) + (29/5760 - z3/240)/ep^3 + (479/34560 + z3/288 - z4/160)/
    ep^2 + (-1603/207360 - (5*z3)/1728 + z4/192 + z5/80)/ep}, 
 {"e12|23|4|56|78|e9|7A|9|9A||e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 4}, {3, 5}, {4, 9}, 
    {5, 7}, {6, 8}, {6, 10}, {7, 10}, {8, 9}, {9, 10}}], 6, 
  (-z3/24 + z5/24)/ep^2 + ((-59*z3)/720 - z3^2/120 - z4/16 + (13*z5)/144 + 
     (5*z6)/48)/ep}, {"e12|23|4|56|57|8|e9|9A|eA|A||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 4}, 
    {3, 5}, {4, 9}, {5, 7}, {6, 8}, {6, 10}, {7, 9}, {8, 10}, {9, 10}}], 6, 
  (-1/720 + z3/240)/ep^3 + (17/4320 - (11*z3)/1440 + z4/160)/ep^2 + 
   (491/25920 + (83*z3)/1728 - (11*z4)/960 - (23*z5)/240)/ep}, 
 {"e12|23|4|56|78|e7|89|A|A|eA||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 4}, {3, 5}, {4, 9}, 
    {5, 7}, {6, 8}, {6, 9}, {7, 10}, {8, 10}, {9, 10}}], 6, 
  ((7*z3)/240 - z5/24)/ep^2 + ((47*z3)/288 - z3^2/24 + (7*z4)/160 - 
     (7*z5)/144 - (5*z6)/48)/ep}, {"e12|23|4|55|67|6|8|e9|eA|AA||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 4}, 
    {3, 5}, {4, 9}, {5, 7}, {6, 8}, {6, 8}, {7, 10}, {9, 10}, {9, 10}}], 3/2, 
  1/(4320*ep^5) - 17/(34560*ep^4) - 1/(4320*ep^3) + 
   (3407/3732480 - z3/2880)/ep^2 + (-503/933120 + z3/1920 - z4/1920)/ep}, 
 {"e12|23|4|56|78|e9|9A|89|A||e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 4}, {3, 5}, {4, 9}, 
    {5, 7}, {6, 7}, {6, 10}, {8, 9}, {8, 10}, {9, 10}}], 6, 
  (-1/720 + z3/240)/ep^3 + (1/540 - (11*z3)/1440 + z4/160)/ep^2 + 
   (403/12960 + (91*z3)/8640 - (11*z4)/960 - (13*z5)/240)/ep}, 
 {"e12|23|4|56|78|e7|79||AA|eA||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 4}, {3, 5}, {4, 9}, 
    {5, 7}, {6, 7}, {6, 9}, {8, 10}, {8, 10}, {9, 10}}], 3, 
  (1/2160 - z3/720)/ep^3 + (1/3240 + (17*z3)/4320 - z4/480)/ep^2 + 
   (-211/38880 + (47*z3)/25920 + (17*z4)/2880 + z5/240)/ep}, 
 {"e12|23|4|55|67|8|e9|9A|9A||e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 4}, {3, 5}, {4, 9}, 
    {5, 7}, {6, 7}, {6, 8}, {8, 10}, {9, 10}, {9, 10}}], 3, 
  (1/2160 - z3/720)/ep^3 + (13/12960 + (17*z3)/4320 - z4/480)/ep^2 + 
   (163/77760 - (61*z3)/25920 + (17*z4)/2880 - (7*z5)/720)/ep}, 
 {"e12|23|4|56|78|e6|9|9A|9A||e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 4}, {3, 5}, {4, 9}, 
    {5, 6}, {6, 10}, {7, 9}, {7, 10}, {8, 9}, {8, 10}}], 3/2, 
  -3/(320*ep^4) + (5/576 - z3/240)/ep^3 + (779/34560 - z3/1440 - z4/160)/
    ep^2 + (4483/103680 - (35*z3)/1728 - z4/960 - (7*z5)/240)/ep}, 
 {"e12|23|4|55|67|8|e7|9|eA|AA||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 4}, {3, 5}, {4, 9}, 
    {5, 6}, {6, 10}, {7, 9}, {7, 9}, {8, 10}, {8, 10}}], 3/4, 
  1/(1440*ep^5) - 1/(1728*ep^4) - 133/(155520*ep^3) + 
   (-767/933120 + z3/720)/ep^2 + (-275/373248 - z3/864 + z4/480)/ep}, 
 {"e12|23|4|45|6|78|9A|e8|9|A|e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 4}, {3, 5}, {4, 9}, 
    {5, 6}, {6, 10}, {7, 8}, {7, 9}, {8, 10}, {9, 10}}], 3, 
  1/(320*ep^5) - 1/(256*ep^4) - 1/(1280*ep^3) + (7/5120 + z3/320)/ep^2 + 
   (41/5120 - z3/128 + (3*z4)/640)/ep}, {"e12|23|4|56|78|e9|AA|eA|99|||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 4}, 
    {3, 5}, {4, 7}, {5, 9}, {6, 10}, {6, 10}, {7, 10}, {8, 9}, {8, 9}}], 3/4, 
  -1/(2880*ep^4) + 5/(10368*ep^3) + 427/(311040*ep^2) - 1247/(1866240*ep)}, 
 {"e12|23|4|56|78|e9|9A|eA|9A|||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 4}, {3, 5}, {4, 7}, 
    {5, 9}, {6, 9}, {6, 10}, {7, 10}, {8, 9}, {8, 10}}], 3, 
  (1/240 - z3/80)/ep^2 + (61/1440 + (11*z3)/480 - (3*z4)/160)/ep}, 
 {"e12|23|4|56|57|8|e8|e9|A|AA||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 4}, {3, 5}, {4, 7}, 
    {5, 9}, {6, 9}, {6, 10}, {7, 9}, {8, 10}, {8, 10}}], 3, 
  -1/(720*ep^3) + (-1/4320 + z3/360)/ep^2 + 
   (353/25920 - (11*z3)/2160 + z4/240)/ep}, {"e12|23|4|56|78|e9|7A|9|eA|A||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 4}, 
    {3, 5}, {4, 7}, {5, 9}, {6, 8}, {6, 10}, {7, 10}, {8, 9}, {9, 10}}], 3, 
  ((7*z3)/240 - z5/24)/ep^2 + ((5*z3)/288 + z3^2/120 + (7*z4)/160 + z5/18 - 
     (5*z6)/48)/ep}, {"e12|23|4|56|57|8|e9|eA|9A|A||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 4}, 
    {3, 5}, {4, 7}, {5, 9}, {6, 8}, {6, 10}, {7, 9}, {8, 10}, {9, 10}}], 3, 
  1/(240*ep^3) + (-17/1440 - z3/40 + z5/24)/ep^2 + 
   (-761/8640 + (11*z3)/120 - z3^2/120 - (3*z4)/80 - (17*z5)/144 + (5*z6)/48)/
    ep}, {"e12|23|4|56|78|e9|79|A|eA|A||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 4}, 
    {3, 5}, {4, 7}, {5, 9}, {6, 8}, {6, 9}, {7, 10}, {8, 10}, {9, 10}}], 3, 
  (-1/240 - z3/24 + z5/24)/ep^2 + (-61/1440 - (17*z3)/720 - z3^2/120 - 
     z4/16 + (13*z5)/144 + (5*z6)/48)/ep}, {"e12|23|4|56|78|e9|77||eA|AA||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 4}, 
    {3, 5}, {4, 7}, {5, 9}, {6, 8}, {6, 8}, {7, 10}, {9, 10}, {9, 10}}], 3/4, 
  1/(4320*ep^5) - 17/(34560*ep^4) - 1/(2880*ep^3) + 559/(746496*ep^2) + 
   103/(233280*ep)}, {"e12|23|4|56|78|e7|9A|9|eA|A||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 4}, 
    {3, 5}, {4, 7}, {5, 8}, {6, 9}, {6, 10}, {7, 9}, {8, 10}, {9, 10}}], 6, 
  (-1/720 + z3/240)/ep^3 + (17/4320 - (11*z3)/1440 + z4/160)/ep^2 + 
   (1301/25920 - (161*z3)/8640 - (11*z4)/960 - (13*z5)/240)/ep}, 
 {"e12|23|4|56|78|e7|79||eA|AA||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 4}, {3, 5}, {4, 7}, 
    {5, 8}, {6, 9}, {6, 9}, {7, 10}, {8, 10}, {9, 10}}], 3, 
  (1/2160 - z3/720)/ep^3 + (1/3240 + (17*z3)/4320 - z4/480)/ep^2 + 
   (-211/38880 + (47*z3)/25920 + (17*z4)/2880 + z5/240)/ep}, 
 {"e12|23|4|56|78|e7|99|A|eA|A||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 4}, {3, 5}, {4, 7}, 
    {5, 8}, {6, 8}, {6, 9}, {7, 10}, {9, 10}, {9, 10}}], 3, 
  (1/2160 - z3/720)/ep^3 + (-1/2592 + (17*z3)/4320 - z4/480)/ep^2 + 
   (-683/77760 + (83*z3)/25920 + (17*z4)/2880 + z5/240)/ep}, 
 {"e12|23|4|56|78|e7|89|A|e|AA||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 4}, {3, 5}, {4, 7}, 
    {5, 8}, {6, 7}, {6, 9}, {8, 10}, {9, 10}, {9, 10}}], 3/2, 
  (1/2160 - z3/720)/ep^3 + (-7/6480 + (17*z3)/4320 - z4/480)/ep^2 + 
   (-29/1944 + (31*z3)/5184 + (17*z4)/2880 + z5/90)/ep}, 
 {"e12|23|4|45|6|e7|e8|9A|9A|A||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 4}, {3, 5}, {4, 7}, 
    {5, 7}, {6, 9}, {6, 10}, {8, 9}, {8, 10}, {9, 10}}], 3/2, 
  -1/(960*ep^5) + 31/(11520*ep^4) - 103/(51840*ep^3) + 
   (1673/1244160 - z3/960)/ep^2 + (-13501/1866240 + z3/1152 - z4/640)/ep}, 
 {"e12|23|4|45|6|e7|e8|99|AA|A||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 4}, {3, 5}, {4, 7}, 
    {5, 7}, {6, 9}, {6, 9}, {8, 10}, {8, 10}, {9, 10}}], 3/4, 
  1/(2880*ep^5) - 19/(34560*ep^4) + 17/(311040*ep^3) + 
   (-589/3732480 + z3/2880)/ep^2 + (115/248832 - (7*z3)/17280 + z4/1920)/ep}, 
 {"e12|23|4|45|6|e7|e8|89|A|AA||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 4}, {3, 5}, {4, 7}, 
    {5, 7}, {6, 8}, {6, 9}, {8, 10}, {9, 10}, {9, 10}}], 3/2, 
  1/(5760*ep^5) - 13/(17280*ep^4) + 113/(124416*ep^3) - 643/(1866240*ep^2) + 
   23689/(5598720*ep)}, {"e12|23|4|56|78|e6|9|eA|9A|A||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 4}, 
    {3, 5}, {4, 7}, {5, 6}, {6, 9}, {7, 10}, {8, 9}, {8, 10}, {9, 10}}], 6, 
  1/(320*ep^5) - 1/(256*ep^4) - 11/(3840*ep^3) + 
   (-29/9216 + (7*z3)/960)/ep^2 + (-677/138240 - (41*z3)/5760 + (7*z4)/640)/
    ep}, {"e12|23|4|56|78|e6|7|9|eA|AA||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 4}, 
    {3, 5}, {4, 7}, {5, 6}, {6, 9}, {7, 9}, {8, 10}, {8, 10}, {9, 10}}], 3, 
  -1/(960*ep^5) + 3/(1280*ep^4) - 41/(103680*ep^3) + 
   (-551/248832 - z3/960)/ep^2 + (-19703/3732480 + (31*z3)/5760 - z4/640)/
    ep}, {"e12|23|4|55|67|8|e7|9|9A|A|e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 4}, 
    {3, 5}, {4, 7}, {5, 6}, {6, 9}, {7, 8}, {8, 10}, {9, 10}, {9, 10}}], 3/2, 
  -1/(480*ep^5) + 1/(720*ep^4) + 23/(8640*ep^3) + (31/10368 - z3/240)/ep^2 + 
   (917/311040 + z3/360 - z4/160)/ep}, {"e12|23|4|56|78|e6|9|e9|AA|A||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 4}, 
    {3, 5}, {4, 7}, {5, 6}, {6, 8}, {7, 9}, {8, 10}, {9, 10}, {9, 10}}], 3/2, 
  -1/(960*ep^5) + 3/(1280*ep^4) - 1/(20736*ep^3) + 
   (-407/248832 - z3/960)/ep^2 + (-14051/3732480 + (31*z3)/5760 - z4/640)/
    ep}, {"e12|23|4|56|57|e|89|89|A|A|e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 4}, 
    {3, 5}, {4, 6}, {5, 9}, {6, 10}, {7, 9}, {7, 10}, {8, 9}, {8, 10}}], 3/2, 
  7/(960*ep^3) + (-1/64 + z3/80)/ep^2 + (-767/11520 + z3/480 + (3*z4)/160)/
    ep}, {"e12|23|4|56|57|e|88|99|A|A|e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 4}, 
    {3, 5}, {4, 6}, {5, 9}, {6, 10}, {7, 9}, {7, 9}, {8, 10}, {8, 10}}], 3/4, 
  -1/(2880*ep^4) + 5/(10368*ep^3) + 319/(311040*ep^2) + 
   (-491/1866240 - z3/480)/ep}, {"e12|23|4|45|6|78|79|e|9A|A|e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 4}, 
    {3, 5}, {4, 6}, {5, 9}, {6, 10}, {7, 8}, {7, 9}, {8, 10}, {9, 10}}], 3, 
  -1/(640*ep^4) + 1/(384*ep^3) - 13/(7680*ep^2) - 91/(7680*ep)}, 
 {"e12|23|4|56|57|e|89|8A|9|A|e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 4}, {3, 5}, {4, 6}, 
    {5, 7}, {6, 9}, {7, 10}, {8, 9}, {8, 10}, {9, 10}}], 6, 
  -1/(640*ep^4) + 1/(384*ep^3) + 7/(1536*ep^2) + (13/7680 - z3/80)/ep}, 
 {"e12|23|4|56|57|e|78|9|eA|AA||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 4}, {3, 5}, {4, 6}, 
    {5, 7}, {6, 9}, {7, 9}, {8, 10}, {8, 10}, {9, 10}}], 3, 
  1/(1920*ep^4) - 29/(17280*ep^3) + 19/(13824*ep^2) + 1889/(207360*ep)}, 
 {"e12|23|4|55|67|8|e8|9A|9|A|e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 4}, {3, 5}, {4, 6}, 
    {5, 7}, {6, 9}, {7, 8}, {8, 10}, {9, 10}, {9, 10}}], 3, 
  1/(960*ep^4) - 17/(17280*ep^3) - 359/(103680*ep^2) + 
   (-1373/622080 + z3/160)/ep}, {"e12|23|4|56|57|e|89|8A|e|AA||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 5}, {1, 6}, {2, 7}, {2, 8}, {3, 4}, 
    {3, 5}, {4, 6}, {5, 7}, {6, 8}, {7, 9}, {8, 10}, {9, 10}, {9, 10}}], 3/2, 
  1/(1920*ep^4) - 29/(17280*ep^3) + 23/(69120*ep^2) + 1529/(207360*ep)}, 
 {"e12|34|35|6|78|78|9A|9|A|e|e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, {4, 9}, {4, 10}, 
    {5, 9}, {5, 10}, {6, 8}, {6, 9}, {7, 8}, {7, 10}}], 3/2, 
  ((-2*z3)/5 + z5/2)/ep}, {"e12|33|45|6|78|78|9A|9|A|e|e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, 
    {4, 9}, {4, 10}, {5, 9}, {5, 10}, {6, 8}, {6, 8}, {7, 9}, {7, 10}}], 3/4, 
  -7/(2880*ep^3) + (91/8640 - z3/120)/ep^2 + (1949/103680 + z3/80 - z4/80)/
    ep}, {"e12|23|4|56|78|78|9A|9|A|e|e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, 
    {4, 9}, {4, 10}, {5, 9}, {5, 10}, {6, 7}, {6, 8}, {7, 9}, {8, 10}}], 3, 
  (-z3/24 + z5/24)/ep^2 + ((97*z3)/720 + z3^2/24 - z4/16 - (35*z5)/144 + 
     (5*z6)/48)/ep}, {"e12|33|45|6|e7|68|9|AA|9A|e||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, 
    {4, 9}, {4, 9}, {5, 10}, {5, 10}, {6, 8}, {6, 9}, {7, 8}, {7, 10}}], 3/4, 
  1/(2160*ep^3) + (-1/2592 - z3/1080)/ep^2 + 
   (-323/77760 + (17*z3)/6480 - z4/720)/ep}, 
 {"e12|33|45|6|e7|88|9A|99|A||e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, {4, 9}, {4, 9}, 
    {5, 10}, {5, 10}, {6, 8}, {6, 8}, {7, 9}, {7, 10}}], 3/8, 
  1/(8640*ep^4) - 11/(51840*ep^3) - 113/(311040*ep^2) + 239/(622080*ep)}, 
 {"e12|23|4|55|67|8|89|AA|e|eA||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, {4, 9}, {4, 9}, 
    {5, 10}, {5, 10}, {6, 7}, {6, 8}, {7, 9}, {8, 10}}], 3/2, 
  1/(2880*ep^5) - 29/(34560*ep^4) + 29/(103680*ep^3) + 
   (707/1244160 + z3/2880)/ep^2 + (83/82944 - z3/640 + z4/1920)/ep}, 
 {"e12|33|45|6|e6|78|9|9A|9A||e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, {4, 9}, {4, 9}, 
    {5, 9}, {5, 10}, {6, 8}, {6, 10}, {7, 8}, {7, 10}}], 3/2, 
  -7/(2880*ep^3) + (61/8640 - z3/240)/ep^2 + (1229/103680 + z3/96 - z4/160)/
    ep}, {"e12|33|44|5|6|78|79|e|eA|AA||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, 
    {4, 9}, {4, 9}, {5, 9}, {5, 10}, {6, 8}, {6, 8}, {7, 10}, {7, 10}}], 3/4, 
  1/(8640*ep^4) - 11/(51840*ep^3) - 77/(311040*ep^2) + 
   (-37/622080 + z3/1440)/ep}, {"e12|23|4|45|6|78|79|e|eA|AA||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, 
    {4, 9}, {4, 9}, {5, 9}, {5, 10}, {6, 7}, {6, 8}, {7, 10}, {8, 10}}], 3, 
  1/(1920*ep^4) - 19/(17280*ep^3) + 41/(41472*ep^2) - 1003/(622080*ep)}, 
 {"e12|33|45|6|e7|67|8|9|eA|AA||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, {4, 8}, {4, 9}, 
    {5, 10}, {5, 10}, {6, 8}, {6, 10}, {7, 9}, {7, 9}}], 3/2, 
  1/(2160*ep^3) + (-1/2592 - z3/1080)/ep^2 + 
   (-323/77760 + (17*z3)/6480 - z4/720)/ep}, 
 {"e12|33|45|6|e7|78|9A|9|9A||e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, {4, 8}, {4, 9}, 
    {5, 10}, {5, 10}, {6, 8}, {6, 9}, {7, 9}, {7, 10}}], 3, 
  (-1/720 + z3/240)/ep^2 + (-1/96 - (3*z3)/160 + z4/160)/ep}, 
 {"e12|23|4|55|67|8|79|A|e9|A|e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, {4, 8}, {4, 9}, 
    {5, 10}, {5, 10}, {6, 7}, {6, 9}, {7, 10}, {8, 9}}], 3, 
  -1/(960*ep^5) + 17/(11520*ep^4) + 1/(1280*ep^3) + 
   (107/138240 - (7*z3)/2880)/ep^2 + 
   (451/414720 + (53*z3)/17280 - (7*z4)/1920)/ep}, 
 {"e12|23|4|56|57|8|89|AA|e|eA||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, {4, 8}, {4, 9}, 
    {5, 10}, {5, 10}, {6, 7}, {6, 8}, {7, 9}, {9, 10}}], 3, 
  (1/2160 - z3/720)/ep^3 + (1/3240 + (17*z3)/4320 - z4/480)/ep^2 + 
   (-121/38880 + (47*z3)/25920 + (17*z4)/2880 + z5/240)/ep}, 
 {"e12|34|35|6|e7|78|9A|9|9A||e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, {4, 8}, {4, 9}, 
    {5, 9}, {5, 10}, {6, 8}, {6, 10}, {7, 9}, {7, 10}}], 6, 
  (z3/3 - z5/3)/ep}, {"e12|33|45|6|67|78|9|A|9A|e|e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, 
    {4, 8}, {4, 9}, {5, 9}, {5, 10}, {6, 8}, {6, 9}, {7, 10}, {7, 10}}], 3, 
  (-1/720 + z3/240)/ep^2 + (1/1440 - (3*z3)/160 + z4/160)/ep}, 
 {"e12|23|4|56|57|8|79|A|e9|A|e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, {4, 8}, {4, 9}, 
    {5, 9}, {5, 10}, {6, 7}, {6, 9}, {7, 10}, {8, 10}}], 6, 
  ((7*z3)/240 - z5/24)/ep^2 + (-z3/288 - z3^2/24 + (7*z4)/160 + (17*z5)/144 - 
     (5*z6)/48)/ep}, {"e12|23|4|56|78|67|9|A|9A|e|e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, 
    {4, 8}, {4, 9}, {5, 9}, {5, 10}, {6, 7}, {6, 8}, {7, 10}, {9, 10}}], 6, 
  (-1/720 + z3/240)/ep^3 + (17/4320 - (11*z3)/1440 + z4/160)/ep^2 + 
   (55/5184 - (593*z3)/8640 - (11*z4)/960 + (17*z5)/240)/ep}, 
 {"e12|34|34|5|6|78|79|A|eA|eA||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, {4, 8}, {4, 9}, 
    {5, 8}, {5, 10}, {6, 9}, {6, 10}, {7, 9}, {7, 10}}], 3/2, 
  -1/(60*ep^2) + (11/144 - z3/15)/ep}, {"e12|33|44|5|6|78|79|A|eA|eA||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, 
    {4, 8}, {4, 9}, {5, 8}, {5, 10}, {6, 9}, {6, 9}, {7, 10}, {7, 10}}], 3/4, 
  1/(2160*ep^3) + (-1/2592 - z3/1080)/ep^2 + 
   (109/77760 + (17*z3)/6480 - z4/720)/ep}, {"e12|23|4|45|6|78|79|A|eA|eA||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, 
    {4, 8}, {4, 9}, {5, 8}, {5, 10}, {6, 7}, {6, 9}, {7, 10}, {9, 10}}], 3, 
  1/(480*ep^3) + (-1/576 - z3/240)/ep^2 + (871/17280 + (17*z3)/1440 - z4/160)/
    ep}, {"e12|33|45|6|e7|89|7A|8|9|A|e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, 
    {4, 6}, {4, 9}, {5, 10}, {5, 10}, {6, 10}, {7, 8}, {7, 9}, {8, 9}}], 3, 
  (1/2160 - z3/720)/ep^3 + (-23/12960 + (17*z3)/4320 - z4/480)/ep^2 + 
   (-863/77760 + (119*z3)/25920 + (17*z4)/2880 + (13*z5)/720)/ep}, 
 {"e12|33|45|6|e7|68|9|8A|A|eA||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, {4, 6}, {4, 9}, 
    {5, 10}, {5, 10}, {6, 9}, {7, 8}, {7, 10}, {8, 9}}], 3, 
  -1/(720*ep^3) + (23/4320 + z3/120 - z5/72)/ep^2 + 
   (443/25920 - (13*z3)/270 + z3^2/360 + z4/80 + (11*z5)/144 - (5*z6)/144)/
    ep}, {"e12|33|45|4|6|e7|89|8A|A|eA||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, 
    {4, 6}, {4, 9}, {5, 10}, {5, 10}, {6, 9}, {7, 8}, {7, 9}, {8, 10}}], 3, 
  -1/(1920*ep^5) + 1/(640*ep^4) - 49/(41472*ep^3) + 
   (-211/622080 - z3/1440)/ep^2 + (-73/233280 + z3/320 - z4/960)/ep}, 
 {"e12|33|45|6|e7|88|79|9|A|A|e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, {4, 6}, {4, 9}, 
    {5, 10}, {5, 10}, {6, 9}, {7, 8}, {7, 8}, {9, 10}}], 3/2, 
  -1/(2880*ep^4) + (1/1152 - z3/2160)/ep^3 + 
   (23/34560 + (17*z3)/12960 - z4/1440)/ep^2 + 
   (-1169/622080 - (133*z3)/77760 + (17*z4)/8640 + z5/720)/ep}, 
 {"e12|33|45|6|e7|89|8A|89||A|e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, {4, 6}, {4, 9}, 
    {5, 10}, {5, 10}, {6, 8}, {7, 9}, {7, 10}, {8, 9}}], 3, 
  ((-7*z3)/720 + z5/72)/ep^2 + ((29*z3)/1440 - z3^2/360 - (7*z4)/480 - 
     z5/18 + (5*z6)/144)/ep}, {"e12|33|45|4|6|e7|78|9|eA|AA||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, 
    {4, 6}, {4, 9}, {5, 10}, {5, 10}, {6, 8}, {7, 9}, {7, 9}, {8, 10}}], 3/2, 
  1/(5760*ep^5) - 1/(1440*ep^4) + 203/(207360*ep^3) - 161/(311040*ep^2) + 
   1079/(466560*ep)}, {"e12|33|45|6|e7|89|78|9|A|A|e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, 
    {4, 6}, {4, 9}, {5, 10}, {5, 10}, {6, 8}, {7, 8}, {7, 9}, {9, 10}}], 3, 
  (z3/72 - z5/72)/ep^2 + (-z3/720 - z3^2/72 + z4/48 + z5/48 - (5*z6)/144)/
    ep}, {"e12|23|4|55|67|8|e9|AA|e9|A||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, 
    {4, 6}, {4, 9}, {5, 10}, {5, 10}, {6, 7}, {7, 10}, {8, 9}, {8, 9}}], 3/2, 
  1/(2880*ep^5) - 29/(34560*ep^4) + 17/(103680*ep^3) + 
   (611/1244160 + z3/2880)/ep^2 + (953/1244160 - z3/640 + z4/1920)/ep}, 
 {"e12|23|4|45|6|e7|78|9|AA|eA||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, {4, 6}, {4, 9}, 
    {5, 10}, {5, 10}, {6, 7}, {7, 9}, {8, 9}, {8, 10}}], 3, 
  -1/(1920*ep^5) + 1/(640*ep^4) - 317/(207360*ep^3) + 329/(622080*ep^2) - 
   1565/(186624*ep)}, {"e12|23|4|56|57|8|e7|9|AA|eA||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, 
    {4, 6}, {4, 9}, {5, 10}, {5, 10}, {6, 7}, {7, 8}, {8, 9}, {9, 10}}], 3, 
  (1/2160 - z3/720)/ep^3 + (-1/2592 + (17*z3)/4320 - z4/480)/ep^2 + 
   (-79/15552 + (11*z3)/25920 + (17*z4)/2880 + z5/90)/ep}, 
 {"e12|34|35|6|78|79|7A||e9|A|e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, {4, 6}, {4, 9}, 
    {5, 9}, {5, 10}, {6, 10}, {7, 8}, {7, 10}, {8, 9}}], 6, 
  (-z3^2/5 - (7*z5)/12 + (147*z7)/160)/ep}, {"e12|34|56|e7|58|9|78|9|A|A|e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, 
    {4, 6}, {4, 9}, {5, 9}, {5, 10}, {6, 10}, {7, 8}, {7, 9}, {8, 10}}], 6, 
  ((3*z3^2)/10 + z5/2 - (147*z7)/160)/ep}, {"e12|33|45|6|78|79|8A|9|e|A|e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, 
    {4, 6}, {4, 9}, {5, 9}, {5, 10}, {6, 10}, {7, 8}, {7, 8}, {9, 10}}], 3, 
  1/(1920*ep^4) + (-13/5760 + z3/720)/ep^3 + (49/23040 - z3/216 + z4/480)/
    ep^2 + (967/207360 + (83*z3)/12960 - z4/144 - z5/240)/ep}, 
 {"e12|34|56|e7|58|8|79|9|A|A|e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, {4, 6}, {4, 9}, 
    {5, 9}, {5, 10}, {6, 9}, {7, 8}, {7, 10}, {8, 10}}], 6, 
  (-1/720 + z3/240)/ep^3 + (11/1080 - (11*z3)/1440 + z4/160)/ep^2 + 
   (-77/3240 - (1241*z3)/8640 - (11*z4)/960 + (47*z5)/240)/ep}, 
 {"e12|33|45|6|78|79|7A||e9|A|e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, {4, 6}, {4, 9}, 
    {5, 9}, {5, 10}, {6, 8}, {7, 10}, {7, 10}, {8, 9}}], 3, 
  ((-7*z3)/720 + z5/72)/ep^2 + ((23*z3)/480 - z3^2/360 - (7*z4)/480 - z5/12 + 
     (5*z6)/144)/ep}, {"e12|34|56|e7|58|9|79|8|A|A|e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, 
    {4, 6}, {4, 9}, {5, 9}, {5, 10}, {6, 8}, {7, 9}, {7, 10}, {8, 10}}], 6, 
  (-z3^2/5 - (7*z5)/12 + (147*z7)/160)/ep}, {"e12|34|35|6|78|79|8A|9|e|A|e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, 
    {4, 6}, {4, 9}, {5, 9}, {5, 10}, {6, 8}, {7, 8}, {7, 10}, {9, 10}}], 6, 
  (-z3/24 + z5/24)/ep^2 + ((211*z3)/720 + z3^2/24 - z4/16 - (65*z5)/144 + 
     (5*z6)/48)/ep}, {"e12|23|4|56|78|e9|78|9|A|A|e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, 
    {4, 6}, {4, 9}, {5, 9}, {5, 10}, {6, 7}, {7, 10}, {8, 9}, {8, 10}}], 6, 
  ((7*z3)/240 - z5/24)/ep^2 + ((-19*z3)/288 + z3^2/120 + (7*z4)/160 + 
     (5*z5)/36 - (5*z6)/48)/ep}, {"e12|23|4|45|6|e7|89|8A|e|AA||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, 
    {4, 6}, {4, 9}, {5, 9}, {5, 10}, {6, 7}, {7, 9}, {8, 10}, {8, 10}}], 3, 
  -1/(1920*ep^5) + 1/(640*ep^4) - 281/(207360*ep^3) + 293/(622080*ep^2) - 
   8027/(1866240*ep)}, {"e12|23|4|56|78|e7|89|A|9|A|e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, 
    {4, 6}, {4, 9}, {5, 9}, {5, 10}, {6, 7}, {7, 8}, {8, 10}, {9, 10}}], 6, 
  (-1/720 + z3/240)/ep^3 + (13/2160 - (11*z3)/1440 + z4/160)/ep^2 + 
   (277/12960 + (307*z3)/8640 - (11*z4)/960 - (3*z5)/40)/ep}, 
 {"e12|33|45|6|e6|78|9|89|A|A|e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, {4, 6}, {4, 9}, 
    {5, 9}, {5, 9}, {6, 10}, {7, 8}, {7, 10}, {8, 10}}], 3, 
  1/(1920*ep^4) - 19/(17280*ep^3) - 227/(207360*ep^2) + 
   (-71/124416 + z3/240)/ep}, {"e12|33|45|4|6|78|79|e|AA|eA||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, 
    {4, 6}, {4, 9}, {5, 9}, {5, 9}, {6, 8}, {7, 10}, {7, 10}, {8, 10}}], 3/2, 
  -1/(5760*ep^4) + 11/(17280*ep^3) - 167/(207360*ep^2) - 533/(622080*ep)}, 
 {"e12|23|4|55|67|8|e8|99|A|A|e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, {4, 6}, {4, 9}, 
    {5, 9}, {5, 9}, {6, 7}, {7, 10}, {8, 10}, {8, 10}}], 3/2, 
  -1/(2880*ep^4) + 5/(10368*ep^3) + 319/(311040*ep^2) + 
   (1669/1866240 - z3/480)/ep}, {"e12|34|35|6|e7|89|78|9|A|A|e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, 
    {4, 6}, {4, 9}, {5, 8}, {5, 10}, {6, 10}, {7, 9}, {7, 10}, {8, 9}}], 6, 
  (-z3/10 + z3^2/10 + (11*z5)/12 - (147*z7)/160)/ep}, 
 {"e12|33|45|4|6|78|e9|89|A|A|e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, {4, 6}, {4, 9}, 
    {5, 8}, {5, 10}, {6, 10}, {7, 9}, {7, 9}, {8, 10}}], 3, 
  -1/(1920*ep^5) + 1/(640*ep^4) - 49/(41472*ep^3) + 
   (-211/622080 - z3/1440)/ep^2 + (-73/233280 + z3/320 - z4/960)/ep}, 
 {"e12|34|35|6|e7|89|8A|89||A|e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, {4, 6}, {4, 9}, 
    {5, 8}, {5, 10}, {6, 10}, {7, 8}, {7, 9}, {9, 10}}], 6, 
  ((-3*z3)/10 - z5/2 + (147*z7)/160)/ep}, {"e12|33|45|6|57|8|79|A|eA|eA||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, 
    {4, 6}, {4, 9}, {5, 8}, {5, 10}, {6, 9}, {7, 10}, {7, 10}, {8, 9}}], 3, 
  -1/(720*ep^3) + (23/4320 + z3/120 - z5/72)/ep^2 + 
   (227/25920 - (13*z3)/270 + z3^2/360 + z4/80 + (11*z5)/144 - (5*z6)/144)/
    ep}, {"e12|34|35|4|6|e7|89|8A|A|eA||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, 
    {4, 6}, {4, 9}, {5, 8}, {5, 10}, {6, 9}, {7, 9}, {7, 10}, {8, 10}}], 6, 
  1/(640*ep^5) - 1/(320*ep^4) + 1/(7680*ep^3) + (-1/1152 + z3/240)/ep^2 + 
   (-11/8640 - (11*z3)/1440 + z4/160)/ep}, {"e12|34|35|6|e7|68|9|8A|A|eA||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, 
    {4, 6}, {4, 9}, {5, 8}, {5, 10}, {6, 9}, {7, 8}, {7, 10}, {9, 10}}], 6, 
  (1/240 - z3/80)/ep^2 + (-7/288 + (227*z3)/480 - (3*z4)/160 + (3*z5)/8 - 
     (147*z7)/160)/ep}, {"e12|34|35|6|e7|89|7A|8|9|A|e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, 
    {4, 6}, {4, 9}, {5, 8}, {5, 10}, {6, 8}, {7, 9}, {7, 10}, {9, 10}}], 6, 
  ((7*z3)/240 - z5/24)/ep^2 + ((-49*z3)/288 - z3^2/24 + (7*z4)/160 + 
     (41*z5)/144 - (5*z6)/48)/ep}, {"e12|23|4|56|57|8|e9|8A|9|A|e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, 
    {4, 6}, {4, 9}, {5, 8}, {5, 10}, {6, 7}, {7, 10}, {8, 9}, {9, 10}}], 6, 
  (-1/240 - z3/24 + z5/24)/ep^2 + (-13/1440 + (151*z3)/720 - z3^2/120 - 
     z4/16 - (35*z5)/144 + (5*z6)/48)/ep}, {"e12|23|4|45|6|e7|89|8A|9|A|e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, 
    {4, 6}, {4, 9}, {5, 8}, {5, 10}, {6, 7}, {7, 9}, {8, 10}, {9, 10}}], 6, 
  1/(640*ep^5) - 1/(320*ep^4) + 3/(2560*ep^3) + (-1/1440 + z3/480)/ep^2 + 
   (-31/34560 - (11*z3)/2880 + z4/320)/ep}, {"e12|23|4|56|78|e7|99|A|9A||e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, 
    {4, 6}, {4, 9}, {5, 8}, {5, 10}, {6, 7}, {7, 8}, {9, 10}, {9, 10}}], 3, 
  (1/2160 - z3/720)/ep^3 + (-7/6480 + (17*z3)/4320 - z4/480)/ep^2 + 
   (-7/2430 - (97*z3)/25920 + (17*z4)/2880 + z5/240)/ep}, 
 {"e12|34|35|6|e7|78|89|9|A|A|e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, {4, 6}, {4, 9}, 
    {5, 8}, {5, 9}, {6, 10}, {7, 9}, {7, 10}, {8, 10}}], 6, 
  ((-3*z3)/10 - z5/2 + (147*z7)/160)/ep}, {"e12|34|35|6|e7|78|89|A|A|eA||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, 
    {4, 6}, {4, 9}, {5, 8}, {5, 9}, {6, 10}, {7, 8}, {7, 10}, {9, 10}}], 6, 
  ((4*z3)/15 + z3^2/10 + z5/2 - (147*z7)/160)/ep}, 
 {"e12|33|45|6|57|8|79|A|e9|A|e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, {4, 6}, {4, 9}, 
    {5, 8}, {5, 9}, {6, 9}, {7, 10}, {7, 10}, {8, 10}}], 3, 
  (1/2160 - z3/720)/ep^3 + (-23/12960 + (17*z3)/4320 - z4/480)/ep^2 + 
   (-17/77760 + (551*z3)/25920 + (17*z4)/2880 - (17*z5)/720)/ep}, 
 {"e12|33|45|6|67|89|8|e9|A|A|e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, {4, 6}, {4, 9}, 
    {5, 8}, {5, 9}, {6, 8}, {7, 10}, {7, 10}, {9, 10}}], 3, 
  ((-7*z3)/720 + z5/72)/ep^2 + ((13*z3)/480 + z3^2/72 - (7*z4)/480 - 
     (11*z5)/144 + (5*z6)/144)/ep}, {"e12|23|4|56|57|8|e9|89|A|A|e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, 
    {4, 6}, {4, 9}, {5, 8}, {5, 9}, {6, 7}, {7, 10}, {8, 10}, {9, 10}}], 6, 
  (1/240 - z3/80)/ep^2 + (13/1440 + (11*z3)/480 - (3*z4)/160)/ep}, 
 {"e12|34|56|e7|58|9|8A|89||A|e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, {4, 6}, {4, 9}, 
    {5, 7}, {5, 10}, {6, 10}, {7, 9}, {8, 9}, {8, 10}}], 3, 
  (-z3^2/5 - z5 + (161*z7)/120)/ep}, {"e12|34|56|e7|58|6|9|8A|A|eA||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, 
    {4, 6}, {4, 9}, {5, 7}, {5, 10}, {6, 9}, {7, 10}, {8, 9}, {8, 10}}], 3, 
  1/(240*ep^3) + (-41/1440 - z3/24 + z5/12)/ep^2 + 
   (493/8640 + (343*z3)/720 - z3^2/60 - z4/16 - (53*z5)/72 + (5*z6)/24)/ep}, 
 {"e12|34|35|4|6|78|e9|e9|AA|A||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, {4, 6}, {4, 9}, 
    {5, 7}, {5, 10}, {6, 9}, {7, 9}, {8, 10}, {8, 10}}], 3, 
  -1/(1920*ep^5) + 1/(640*ep^4) - 209/(207360*ep^3) + 
   (-247/622080 - z3/1440)/ep^2 + (-737/1866240 + z3/320 - z4/960)/ep}, 
 {"e12|34|56|e7|56|8|9|8A|A|eA||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, {4, 6}, {4, 9}, 
    {5, 7}, {5, 10}, {6, 8}, {7, 10}, {8, 9}, {9, 10}}], 6, 
  ((7*z3)/240 - z5/24)/ep^2 + ((-115*z3)/288 + (7*z3^2)/120 + (7*z4)/160 + 
     (31*z5)/72 - (5*z6)/48)/ep}, {"e12|34|56|e7|58|9|8A|8A||eA||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, 
    {4, 6}, {4, 9}, {5, 7}, {5, 10}, {6, 8}, {7, 9}, {8, 10}, {9, 10}}], 6, 
  ((7*z5)/6 - (7*z7)/6)/ep}, {"e12|34|35|6|78|9A|79|e|AA|e||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, 
    {4, 6}, {4, 9}, {5, 7}, {5, 10}, {6, 8}, {7, 8}, {9, 10}, {9, 10}}], 3/2, 
  (z3/72 - z5/72)/ep^2 + (-z3/16 + z3^2/360 + z4/48 + (11*z5)/144 - 
     (5*z6)/144)/ep}, {"e12|23|4|56|78|e9|7A|A|e9|A||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, 
    {4, 6}, {4, 9}, {5, 7}, {5, 10}, {6, 7}, {8, 9}, {8, 10}, {9, 10}}], 3, 
  1/(240*ep^3) + (-23/1440 + z3/60)/ep^2 + (-803/8640 + (17*z3)/720 + z4/40)/
    ep}, {"e12|34|35|6|78|79|7A||eA|eA||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, 
    {4, 6}, {4, 9}, {5, 7}, {5, 9}, {6, 10}, {7, 10}, {8, 9}, {8, 10}}], 3, 
  ((7*z5)/6 - (7*z7)/6)/ep}, {"e12|34|56|e7|88|67|9|A|A|eA||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, 
    {4, 6}, {4, 9}, {5, 7}, {5, 9}, {6, 9}, {7, 10}, {8, 10}, {8, 10}}], 3, 
  (1/2160 - z3/720)/ep^3 + (-1/405 + (17*z3)/4320 - z4/480)/ep^2 + 
   (77/38880 + (587*z3)/25920 + (17*z4)/2880 - (17*z5)/720)/ep}, 
 {"e12|34|56|e7|58|9|78|A|A|eA||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, {4, 6}, {4, 9}, 
    {5, 7}, {5, 9}, {6, 8}, {7, 10}, {8, 10}, {9, 10}}], 6, 
  (-z3^2/5 - (7*z5)/12 + (147*z7)/160)/ep}, {"e12|23|4|56|57|8|e9|e9|AA|A||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, 
    {4, 6}, {4, 9}, {5, 7}, {5, 9}, {6, 7}, {8, 10}, {8, 10}, {9, 10}}], 3/2, 
  -1/(720*ep^3) + (7/2160 - z3/720)/ep^2 + (17/648 - (37*z3)/4320 - z4/480)/
    ep}, {"e12|34|56|e7|58|9|7A|8|9|A|e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, 
    {4, 6}, {4, 9}, {5, 6}, {5, 10}, {7, 9}, {7, 10}, {8, 9}, {8, 10}}], 3, 
  ((7*z5)/6 - (7*z7)/6)/ep}, {"e12|33|45|4|6|78|e9|e9|AA|A||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, 
    {4, 6}, {4, 9}, {5, 6}, {5, 10}, {7, 9}, {7, 9}, {8, 10}, {8, 10}}], 3/2, 
  1/(5760*ep^5) - 1/(1440*ep^4) + 191/(207360*ep^3) - 107/(311040*ep^2) + 
   1751/(1866240*ep)}, {"e12|34|56|e7|58|9|7A|9|9A||e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, 
    {4, 6}, {4, 9}, {5, 6}, {5, 10}, {7, 8}, {7, 9}, {8, 10}, {9, 10}}], 6, 
  (-z3^2/5 - (7*z5)/12 + (147*z7)/160)/ep}, {"e12|33|45|6|78|9A|79|e|AA|e||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, 
    {4, 6}, {4, 9}, {5, 6}, {5, 10}, {7, 8}, {7, 8}, {9, 10}, {9, 10}}], 3/4, 
  -1/(5760*ep^4) + (53/51840 - z3/2160)/ep^3 + 
   (-1193/622080 + (13*z3)/6480 - z4/1440)/ep^2 + 
   (-7063/1866240 - (49*z3)/19440 + (13*z4)/4320 + z5/270)/ep}, 
 {"e12|33|45|6|78|79|7A||eA|eA||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, {4, 6}, {4, 9}, 
    {5, 6}, {5, 9}, {7, 10}, {7, 10}, {8, 9}, {8, 10}}], 3/2, 
  (z3/72 - z5/72)/ep^2 + ((-59*z3)/720 - z3^2/72 + z4/48 + (17*z5)/144 - 
     (5*z6)/144)/ep}, {"e12|34|56|e7|88|79|7A||9|A|e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, 
    {4, 6}, {4, 9}, {5, 6}, {5, 9}, {7, 9}, {7, 10}, {8, 10}, {8, 10}}], 3/2, 
  (z3/72 - z5/72)/ep^2 + ((-59*z3)/720 - z3^2/72 + z4/48 + (17*z5)/144 - 
     (5*z6)/144)/ep}, {"e12|34|56|e7|89|78|7A||9|A|e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, 
    {4, 6}, {4, 9}, {5, 6}, {5, 9}, {7, 8}, {7, 10}, {8, 10}, {9, 10}}], 3, 
  (-z3/24 + z5/24)/ep^2 + ((409*z3)/720 + (17*z3^2)/120 - z4/16 - 
     (131*z5)/144 + (5*z6)/48)/ep}, {"e12|33|45|6|67|78|9|A|eA|eA||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, 
    {4, 6}, {4, 8}, {5, 9}, {5, 10}, {6, 9}, {7, 10}, {7, 10}, {8, 9}}], 3, 
  (1/720 + z3/72 - z5/72)/ep^2 + (-1/1440 - (77*z3)/720 + z3^2/360 + z4/48 + 
     (17*z5)/144 - (5*z6)/144)/ep}, {"e12|34|35|6|e7|89|7A|8|A|eA||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, 
    {4, 6}, {4, 8}, {5, 9}, {5, 10}, {6, 9}, {7, 9}, {7, 10}, {8, 10}}], 6, 
  ((4*z3)/15 + z3^2/10 + z5/2 - (147*z7)/160)/ep}, 
 {"e12|34|35|6|e7|89|8A|9A|e|A||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, {4, 6}, {4, 8}, 
    {5, 9}, {5, 10}, {6, 9}, {7, 8}, {7, 10}, {9, 10}}], 6, 
  ((7*z3)/240 - z5/24)/ep^2 + ((-97*z3)/288 + z3^2/120 + (7*z4)/160 + 
     (59*z5)/144 - (5*z6)/48)/ep}, {"e12|34|35|4|6|e7|e8|9A|9A|A||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, 
    {4, 6}, {4, 8}, {5, 9}, {5, 10}, {6, 8}, {7, 9}, {7, 10}, {9, 10}}], 3, 
  -1/(960*ep^5) + 31/(11520*ep^4) - 67/(51840*ep^3) + 
   (-487/1244160 - (7*z3)/2880)/ep^2 + 
   (-1/1866240 + (41*z3)/5760 - (7*z4)/1920)/ep}, 
 {"e12|23|4|56|78|e9|79|8|A|A|e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, {4, 6}, {4, 8}, 
    {5, 9}, {5, 10}, {6, 7}, {7, 9}, {8, 10}, {9, 10}}], 6, 
  1/(240*ep^3) + (-17/1440 - z3/40 + z5/24)/ep^2 + 
   (-109/1728 + (11*z3)/120 - z3^2/120 - (3*z4)/80 - (17*z5)/144 + (5*z6)/48)/
    ep}, {"e12|33|45|6|e7|78|89|A|A|eA||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, 
    {4, 6}, {4, 8}, {5, 9}, {5, 9}, {6, 10}, {7, 9}, {7, 10}, {8, 10}}], 3, 
  (1/720 + z3/72 - z5/72)/ep^2 + (1/96 - (7*z3)/240 + z3^2/360 + z4/48 + 
     z5/144 - (5*z6)/144)/ep}, {"e12|33|45|6|e7|78|89|9|A|A|e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, 
    {4, 6}, {4, 8}, {5, 9}, {5, 9}, {6, 10}, {7, 8}, {7, 10}, {9, 10}}], 3, 
  ((-7*z3)/720 + z5/72)/ep^2 + ((13*z3)/480 - z3^2/360 - (7*z4)/480 - z5/16 + 
     (5*z6)/144)/ep}, {"e12|33|45|6|e7|78|79||AA|eA||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, 
    {4, 6}, {4, 8}, {5, 9}, {5, 9}, {6, 9}, {7, 10}, {7, 10}, {8, 10}}], 3/2, 
  (-1/6480 + z3/2160)/ep^3 + (1/19440 - (23*z3)/12960 + z4/1440)/ep^2 + 
   (1/729 + (91*z3)/77760 - (23*z4)/8640 - z5/720)/ep}, 
 {"e12|33|45|6|e7|78|99|8|A|A|e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, {4, 6}, {4, 8}, 
    {5, 9}, {5, 9}, {6, 8}, {7, 10}, {7, 10}, {9, 10}}], 3/2, 
  1/(2880*ep^5) - 19/(34560*ep^4) - 11/(62208*ep^3) + 
   (-733/3732480 + (7*z3)/8640)/ep^2 + 
   (-23/82944 - (13*z3)/10368 + (7*z4)/5760)/ep}, 
 {"e12|23|4|56|57|8|e8|99|A|A|e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, {4, 6}, {4, 8}, 
    {5, 9}, {5, 9}, {6, 7}, {7, 10}, {8, 10}, {9, 10}}], 3, 
  -1/(720*ep^3) + (-1/4320 + z3/360)/ep^2 + 
   (353/25920 - (11*z3)/2160 + z4/240)/ep}, {"e12|34|35|4|6|78|79|A|eA|eA||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, 
    {4, 6}, {4, 8}, {5, 8}, {5, 9}, {6, 10}, {7, 9}, {7, 10}, {9, 10}}], 6, 
  1/(480*ep^3) + (-1/576 - z3/240)/ep^2 + (7/17280 + (17*z3)/1440 - z4/160)/
    ep}, {"e12|33|45|4|6|78|79|A|eA|eA||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, 
    {4, 6}, {4, 8}, {5, 8}, {5, 9}, {6, 9}, {7, 10}, {7, 10}, {9, 10}}], 3, 
  -1/(1440*ep^3) + (7/2880 + z3/720)/ep^2 + 
   (-103/5760 - (11*z3)/1440 + z4/480)/ep}, {"e12|23|4|55|67|8|e9|89|A|A|e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, 
    {4, 6}, {4, 8}, {5, 8}, {5, 9}, {6, 7}, {7, 10}, {9, 10}, {9, 10}}], 3, 
  -1/(720*ep^3) + (-1/4320 + z3/360)/ep^2 + 
   (-79/25920 - (11*z3)/2160 + z4/240)/ep}, {"e12|34|35|6|e7|89|78|A|A|eA||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, 
    {4, 6}, {4, 8}, {5, 7}, {5, 9}, {6, 10}, {7, 10}, {8, 9}, {9, 10}}], 6, 
  (-z3/15 - z5 + (7*z7)/6)/ep}, {"e12|34|35|6|e7|68|9|9A|eA|A||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, 
    {4, 6}, {4, 8}, {5, 7}, {5, 9}, {6, 10}, {7, 9}, {8, 10}, {9, 10}}], 6, 
  (-1/240 - z3/24 + z5/24)/ep^2 + (7/288 + (319*z3)/720 - z3^2/120 - z4/16 - 
     (83*z5)/144 + (5*z6)/48)/ep}, {"e12|34|35|6|e7|89|78|A|e|AA||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, 
    {4, 6}, {4, 8}, {5, 7}, {5, 9}, {6, 10}, {7, 8}, {9, 10}, {9, 10}}], 3, 
  ((-7*z3)/720 + z5/72)/ep^2 + ((53*z3)/480 - z3^2/360 - (7*z4)/480 - 
     (7*z5)/48 + (5*z6)/144)/ep}, {"e12|34|35|6|e7|89|8A|8A||eA||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, 
    {4, 6}, {4, 8}, {5, 7}, {5, 9}, {6, 9}, {7, 10}, {8, 10}, {9, 10}}], 6, 
  (-z3/10 + z3^2/10 + (11*z5)/12 - (147*z7)/160)/ep}, 
 {"e12|34|35|4|6|e7|e8|89|A|AA||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, {4, 6}, {4, 8}, 
    {5, 7}, {5, 9}, {6, 8}, {7, 10}, {9, 10}, {9, 10}}], 3, 
  1/(5760*ep^5) - 13/(17280*ep^4) + 493/(622080*ep^3) + 
   (181/373248 + z3/4320)/ep^2 + (2647/5598720 - (11*z3)/5184 + z4/2880)/ep}, 
 {"e12|23|4|56|78|e9|9A|e9|AA|||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, {4, 6}, {4, 8}, 
    {5, 7}, {5, 9}, {6, 7}, {8, 10}, {9, 10}, {9, 10}}], 3, 
  -1/(720*ep^3) + (7/2160 - z3/720)/ep^2 + (29/1620 - (37*z3)/4320 - z4/480)/
    ep}, {"e12|34|35|6|e6|78|9|e9|AA|A||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, 
    {4, 6}, {4, 8}, {5, 7}, {5, 8}, {6, 9}, {7, 10}, {9, 10}, {9, 10}}], 3/2, 
  -1/(1440*ep^3) + (7/2880 + z3/720)/ep^2 + 
   (-11/1152 - (11*z3)/1440 + z4/480)/ep}, {"e12|33|45|6|67|89|8|eA|A|eA||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, 
    {4, 6}, {4, 8}, {5, 6}, {5, 9}, {7, 10}, {7, 10}, {8, 9}, {9, 10}}], 3, 
  ((-7*z3)/720 + z5/72)/ep^2 + ((13*z3)/480 + z3^2/72 - (7*z4)/480 - 
     (11*z5)/144 + (5*z6)/144)/ep}, {"e12|34|35|6|e7|78|9A|9|eA|A||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, 
    {4, 6}, {4, 8}, {5, 6}, {5, 9}, {7, 9}, {7, 10}, {8, 10}, {9, 10}}], 6, 
  ((7*z3)/240 - z5/24)/ep^2 + (-z3/288 - (11*z3^2)/120 + (7*z4)/160 + 
     (23*z5)/144 - (5*z6)/48)/ep}, {"e12|34|35|6|e7|78|89|A|e|AA||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, 
    {4, 6}, {4, 8}, {5, 6}, {5, 9}, {7, 8}, {7, 10}, {9, 10}, {9, 10}}], 3, 
  ((-7*z3)/720 + z5/72)/ep^2 + ((79*z3)/1440 + z3^2/72 - (7*z4)/480 - 
     (5*z5)/48 + (5*z6)/144)/ep}, {"e12|34|35|6|78|78|e9|9|A|A|e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, 
    {4, 6}, {4, 7}, {5, 9}, {5, 10}, {6, 9}, {7, 10}, {8, 9}, {8, 10}}], 3, 
  ((2*z3)/5 - (3*z3^2)/10)/ep}, {"e12|34|34|5|6|e7|89|8A|e|AA||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, 
    {4, 6}, {4, 7}, {5, 9}, {5, 10}, {6, 9}, {7, 9}, {8, 10}, {8, 10}}], 3/2, 
  1/(640*ep^4) + (-3/640 + z3/1440)/ep^3 + (113/41472 - z3/320 + z4/960)/
    ep^2 + (-197/311040 + (53*z3)/5760 - (3*z4)/640 + (7*z5)/1440)/ep}, 
 {"e12|34|35|6|78|79|e8|9|A|A|e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, {4, 6}, {4, 7}, 
    {5, 9}, {5, 10}, {6, 8}, {7, 9}, {8, 10}, {9, 10}}], 6, 
  ((7*z3)/240 - z5/24)/ep^2 + ((-145*z3)/288 + (7*z3^2)/120 + (7*z4)/160 + 
     (77*z5)/144 - (5*z6)/48)/ep}, {"e12|33|45|4|6|e7|89|89|A|A|e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, 
    {4, 6}, {4, 7}, {5, 9}, {5, 9}, {6, 10}, {7, 10}, {8, 9}, {8, 10}}], 3/2, 
  1/(640*ep^4) + (-3/640 + z3/1440)/ep^3 + (853/207360 - z3/320 + z4/960)/
    ep^2 + (-1961/311040 + (101*z3)/5760 - (3*z4)/640 + (7*z5)/1440)/ep}, 
 {"e12|33|45|6|e7|88|79|A|A|eA||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, {4, 6}, {4, 7}, 
    {5, 9}, {5, 9}, {6, 9}, {7, 10}, {8, 10}, {8, 10}}], 3/2, 
  (-1/6480 + z3/2160)/ep^3 + (11/38880 - (23*z3)/12960 + z4/1440)/ep^2 + 
   (437/233280 + (11*z3)/15552 - (23*z4)/8640 - z5/720)/ep}, 
 {"e12|33|45|6|e7|68|9|89|A|A|e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, {4, 6}, {4, 7}, 
    {5, 9}, {5, 9}, {6, 8}, {7, 10}, {8, 10}, {9, 10}}], 3, 
  ((-7*z3)/720 + z5/72)/ep^2 + ((79*z3)/1440 - z3^2/360 - (7*z4)/480 - 
     (13*z5)/144 + (5*z6)/144)/ep}, {"e12|34|34|5|6|e7|89|8A|9|A|e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, 
    {4, 6}, {4, 7}, {5, 8}, {5, 9}, {6, 10}, {7, 10}, {8, 9}, {9, 10}}], 3, 
  -3/(640*ep^4) + (49/5760 - z3/480)/ep^3 + 
   (79/13824 + (11*z3)/2880 - z4/320)/ep^2 + 
   (683/103680 - (181*z3)/17280 + (11*z4)/1920 - (7*z5)/480)/ep}, 
 {"e12|34|35|6|e7|68|9|89|A|A|e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, {4, 6}, {4, 7}, 
    {5, 8}, {5, 9}, {6, 9}, {7, 10}, {8, 10}, {9, 10}}], 6, 
  (-z3/2 - z5/4 + (147*z7)/160)/ep}, {"e12|34|35|6|e7|88|79|A|A|eA||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, 
    {4, 6}, {4, 7}, {5, 8}, {5, 9}, {6, 8}, {7, 10}, {9, 10}, {9, 10}}], 3, 
  ((-7*z3)/720 + z5/72)/ep^2 + ((119*z3)/1440 - z3^2/360 - (7*z4)/480 - 
     (17*z5)/144 + (5*z6)/144)/ep}, {"e12|34|35|6|78|79|eA|8|A|eA||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, 
    {4, 6}, {4, 7}, {5, 6}, {5, 9}, {7, 10}, {8, 9}, {8, 10}, {9, 10}}], 6, 
  ((7*z3)/240 - z5/24)/ep^2 + (-z3/288 - (11*z3^2)/120 + (7*z4)/160 + 
     (23*z5)/144 - (5*z6)/48)/ep}, {"e12|34|35|6|57|8|e9|e9|AA|A||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, 
    {4, 6}, {4, 7}, {5, 6}, {5, 9}, {7, 9}, {8, 10}, {8, 10}, {9, 10}}], 3, 
  ((-7*z3)/720 + z5/72)/ep^2 + ((13*z3)/480 + z3^2/72 - (7*z4)/480 - 
     (11*z5)/144 + (5*z6)/144)/ep}, {"e12|34|35|6|78|9A|e7|9|AA|e||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, 
    {4, 6}, {4, 7}, {5, 6}, {5, 9}, {7, 8}, {8, 10}, {9, 10}, {9, 10}}], 3, 
  ((-7*z3)/720 + z5/72)/ep^2 + ((79*z3)/1440 + z3^2/72 - (7*z4)/480 - 
     (5*z5)/48 + (5*z6)/144)/ep}, {"e12|34|35|6|e7|78|99|A|eA|A||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, 
    {4, 6}, {4, 7}, {5, 6}, {5, 8}, {7, 9}, {8, 10}, {9, 10}, {9, 10}}], 3, 
  ((-7*z3)/720 + z5/72)/ep^2 + ((-41*z3)/1440 + (11*z3^2)/360 - (7*z4)/480 - 
     (5*z5)/144 + (5*z6)/144)/ep}, {"e12|33|45|6|e7|89|eA|89|A|A||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, 
    {4, 6}, {4, 6}, {5, 9}, {5, 10}, {7, 9}, {7, 10}, {8, 9}, {8, 10}}], 3/2, 
  11/(5760*ep^4) + (-31/3456 + z3/160)/ep^3 + 
   (1477/207360 - (61*z3)/8640 - z4/960)/ep^2 + 
   (1993/622080 - (7*z3)/1152 + z4/640 + z5/180)/ep}, 
 {"e12|33|44|5|6|e7|89|8A|e|AA||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, {4, 6}, {4, 6}, 
    {5, 9}, {5, 10}, {7, 9}, {7, 9}, {8, 10}, {8, 10}}], 3/4, 
  -1/(8640*ep^5) + 31/(103680*ep^4) - 7/(62208*ep^3) + 
   (-421/3732480 - z3/8640)/ep^2 + (-229/1244160 + (23*z3)/51840 - z4/5760)/
    ep}, {"e12|33|45|6|e7|89|e8|9A|A|A||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, 
    {4, 6}, {4, 6}, {5, 9}, {5, 10}, {7, 8}, {7, 9}, {8, 10}, {9, 10}}], 3, 
  -1/(2880*ep^5) + 7/(6912*ep^4) + 7/(10368*ep^3) + 
   (-653/248832 + z3/720)/ep^2 + (-1159/186624 + (11*z3)/4320 + z4/480 - 
     z5/144)/ep}, {"e12|33|44|5|6|e7|78|9|AA|eA||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, 
    {4, 6}, {4, 6}, {5, 9}, {5, 9}, {7, 10}, {7, 10}, {8, 9}, {8, 10}}], 3/4, 
  -1/(8640*ep^5) + 31/(103680*ep^4) - 47/(311040*ep^3) + 
   (-373/3732480 - z3/8640)/ep^2 + (-1027/3732480 + (23*z3)/51840 - z4/5760)/
    ep}, {"e12|33|45|6|e7|88|e9|AA|9|A||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, 
    {4, 6}, {4, 6}, {5, 9}, {5, 9}, {7, 9}, {7, 10}, {8, 10}, {8, 10}}], 3/4, 
  -1/(12960*ep^5) + 13/(62208*ep^4) - 1/(466560*ep^3) - 907/(3732480*ep^2) - 
   47/(1866240*ep)}, {"e12|33|45|6|e7|68|8|99|A|A|e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, 
    {4, 6}, {4, 6}, {5, 9}, {5, 9}, {7, 8}, {7, 10}, {8, 10}, {9, 10}}], 3/2, 
  1/(4320*ep^5) - 17/(34560*ep^4) - 1/(2160*ep^3) + 
   (3911/3732480 + z3/8640)/ep^2 + (821/466560 - (7*z3)/10368 + z4/5760)/ep}, 
 {"e12|33|44|5|6|e7|89|8A|9|A|e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, {4, 6}, {4, 6}, 
    {5, 8}, {5, 9}, {7, 10}, {7, 10}, {8, 9}, {9, 10}}], 3/2, 
  1/(2880*ep^5) - 19/(34560*ep^4) - 11/(62208*ep^3) + 
   (-733/3732480 + (7*z3)/8640)/ep^2 + 
   (-23/82944 - (13*z3)/10368 + (7*z4)/5760)/ep}, 
 {"e12|33|45|6|e7|78|e9|A|9A|A||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, {4, 6}, {4, 6}, 
    {5, 8}, {5, 9}, {7, 9}, {7, 10}, {8, 10}, {9, 10}}], 3, 
  -1/(2880*ep^5) + 7/(6912*ep^4) - 127/(51840*ep^3) + 
   (4583/1244160 - z3/288)/ep^2 + (419/46656 + (67*z3)/8640 - z4/192)/ep}, 
 {"e12|33|45|6|e7|78|e8|9|A|AA||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, {4, 6}, {4, 6}, 
    {5, 8}, {5, 9}, {7, 8}, {7, 10}, {9, 10}, {9, 10}}], 3/2, 
  1/(8640*ep^5) - 19/(34560*ep^4) + 7/(5184*ep^3) + 
   (-3857/3732480 + z3/2160)/ep^2 + (-1271/1866240 - z3/648 + z4/1440)/ep}, 
 {"e12|33|45|6|e7|89|eA|8A|9|A||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, {4, 6}, {4, 6}, 
    {5, 7}, {5, 9}, {7, 10}, {8, 9}, {8, 10}, {9, 10}}], 3, 
  -1/(2880*ep^5) + 7/(6912*ep^4) + 7/(10368*ep^3) + 
   (-3697/1244160 + z3/720)/ep^2 + (-8549/933120 + z3/2160 + z4/480)/ep}, 
 {"e12|33|45|6|e7|88|e9|9A|A|A||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, {4, 6}, {4, 6}, 
    {5, 7}, {5, 9}, {7, 9}, {8, 10}, {8, 10}, {9, 10}}], 3/2, 
  1/(4320*ep^5) - 17/(34560*ep^4) - 1/(1728*ep^3) + 
   (4811/3732480 - z3/4320)/ep^2 + (493/233280 - (7*z3)/25920 - z4/2880)/ep}, 
 {"e12|33|45|6|e7|89|e8|8A||AA||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, {4, 6}, {4, 6}, 
    {5, 7}, {5, 9}, {7, 8}, {8, 10}, {9, 10}, {9, 10}}], 3/2, 
  1/(8640*ep^5) - 19/(34560*ep^4) + 43/(51840*ep^3) + 
   (35/746496 - z3/4320)/ep^2 + (385/186624 - (5*z3)/5184 - z4/2880)/ep}, 
 {"e12|33|45|6|e7|78|e9|9|AA|A||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, {4, 6}, {4, 6}, 
    {5, 7}, {5, 8}, {7, 9}, {8, 10}, {9, 10}, {9, 10}}], 3/2, 
  1/(8640*ep^5) - 19/(34560*ep^4) + 7/(5184*ep^3) + 
   (-3641/3732480 + z3/2160)/ep^2 + (-551/1866240 - (13*z3)/6480 + z4/1440)/
    ep}, {"e12|33|45|6|57|8|79|A|9A|e|e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, 
    {4, 5}, {4, 9}, {5, 10}, {6, 8}, {6, 9}, {7, 10}, {7, 10}, {8, 9}}], 3, 
  (1/2160 - z3/720)/ep^3 + (-1/405 + (17*z3)/4320 - z4/480)/ep^2 + 
   (-19/9720 + (83*z3)/25920 + (17*z4)/2880 + z5/240)/ep}, 
 {"e12|34|35|6|57|8|79|A|9A|e|e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, {4, 5}, {4, 9}, 
    {5, 10}, {6, 8}, {6, 9}, {7, 9}, {7, 10}, {8, 10}}], 6, 
  (z3/5 + z3^2/10 - z5/3)/ep}, {"e12|34|35|6|57|8|9A|89|A|e|e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, 
    {4, 5}, {4, 9}, {5, 10}, {6, 8}, {6, 9}, {7, 8}, {7, 10}, {9, 10}}], 3, 
  ((2*z3)/5 - (3*z3^2)/10)/ep}, {"e12|33|45|6|57|8|9A|89|A|e|e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, 
    {4, 5}, {4, 9}, {5, 10}, {6, 8}, {6, 8}, {7, 9}, {7, 10}, {9, 10}}], 3/2, 
  1/(1920*ep^4) + (-13/5760 + z3/720)/ep^3 + (49/23040 - z3/216 + z4/480)/
    ep^2 + (967/207360 - (97*z3)/12960 - z4/144 + (7*z5)/720)/ep}, 
 {"e12|23|4|56|57|8|79|A|9A|e|e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, {4, 5}, {4, 9}, 
    {5, 10}, {6, 7}, {6, 9}, {7, 10}, {8, 9}, {8, 10}}], 3, 
  (-z3/24 + z5/24)/ep^2 + ((11*z3)/144 - z3^2/120 - z4/16 - (17*z5)/144 + 
     (5*z6)/48)/ep}, {"e12|23|4|56|57|8|89|9A|A|e|e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, 
    {4, 5}, {4, 9}, {5, 10}, {6, 7}, {6, 8}, {7, 9}, {8, 10}, {9, 10}}], 6, 
  ((7*z3)/240 - z5/24)/ep^2 + ((-49*z3)/288 + z3^2/120 + (7*z4)/160 + 
     (35*z5)/144 - (5*z6)/48)/ep}, {"e12|34|35|4|6|78|9A|89|A|e|e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, 
    {4, 5}, {4, 9}, {5, 9}, {6, 8}, {6, 10}, {7, 9}, {7, 10}, {8, 10}}], 3, 
  -1/(640*ep^4) + (5/1152 - z3/480)/ep^3 + (19/13824 + (17*z3)/2880 - z4/320)/
    ep^2 + (361/207360 - (103*z3)/17280 + (17*z4)/1920 - (7*z5)/480)/ep}, 
 {"e12|34|34|5|6|78|9A|e9|eA|A||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, {4, 5}, {4, 9}, 
    {5, 9}, {6, 8}, {6, 10}, {7, 8}, {7, 10}, {9, 10}}], 3/2, 
  7/(960*ep^3) + (-17/576 + (7*z3)/240)/ep^2 + 
   (379/34560 - (55*z3)/288 + z3^2/10 + (7*z4)/160)/ep}, 
 {"e12|33|45|4|6|78|9A|89|A|e|e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, {4, 5}, {4, 9}, 
    {5, 9}, {6, 8}, {6, 9}, {7, 10}, {7, 10}, {8, 10}}], 3/2, 
  1/(1920*ep^4) + (-13/5760 + z3/1440)/ep^3 + 
   (55/13824 - (11*z3)/2880 + z4/960)/ep^2 + 
   (-1501/207360 + (37*z3)/1920 - (11*z4)/1920 + (7*z5)/1440)/ep}, 
 {"e12|33|44|5|6|78|9A|e9|eA|A||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, {4, 5}, {4, 9}, 
    {5, 9}, {6, 8}, {6, 8}, {7, 10}, {7, 10}, {9, 10}}], 3/4, 
  -1/(2880*ep^4) + (1/1152 - z3/2160)/ep^3 + 
   (11/34560 + (17*z3)/12960 - z4/1440)/ep^2 + 
   (523/622080 - (151*z3)/77760 + (17*z4)/8640 - (7*z5)/2160)/ep}, 
 {"e12|23|4|55|67|8|79|A|9A|e|e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, {4, 5}, {4, 9}, 
    {5, 9}, {6, 7}, {6, 9}, {7, 10}, {8, 10}, {8, 10}}], 3/2, 
  1/(960*ep^4) + (-37/17280 + z3/720)/ep^3 + 
   (-259/103680 - (11*z3)/4320 + z4/480)/ep^2 + 
   (-2113/622080 + (49*z3)/25920 - (11*z4)/2880 + (7*z5)/720)/ep}, 
 {"e12|23|4|45|6|78|9A|e9|eA|A||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, {4, 5}, {4, 9}, 
    {5, 9}, {6, 7}, {6, 8}, {7, 10}, {8, 10}, {9, 10}}], 3, 
  -1/(640*ep^4) + (5/1152 - z3/480)/ep^3 + 
   (-337/69120 + (17*z3)/2880 - z4/320)/ep^2 + 
   (6193/207360 - (751*z3)/17280 + (17*z4)/1920 - (7*z5)/480)/ep}, 
 {"e12|34|34|5|6|78|79|A|e9|A|e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, {4, 5}, {4, 8}, 
    {5, 9}, {6, 9}, {6, 10}, {7, 9}, {7, 10}, {8, 10}}], 3, 
  (1/180 - z3/60)/ep^2 + (-67/2160 + (23*z3)/144 - z3^2/10 - z4/40)/ep}, 
 {"e12|33|44|5|6|78|79|A|e9|A|e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, {4, 5}, {4, 8}, 
    {5, 9}, {6, 9}, {6, 9}, {7, 10}, {7, 10}, {8, 10}}], 3/2, 
  (-1/6480 + z3/2160)/ep^3 + (11/38880 - (23*z3)/12960 + z4/1440)/ep^2 + 
   (-103/233280 + (127*z3)/77760 - (23*z4)/8640 + (7*z5)/2160)/ep}, 
 {"e12|34|35|4|6|78|79|A|9A|e|e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, {4, 5}, {4, 8}, 
    {5, 9}, {6, 8}, {6, 10}, {7, 9}, {7, 10}, {9, 10}}], 6, 
  (-1/1440 + z3/480)/ep^3 + (11/8640 - (23*z3)/2880 + z4/320)/ep^2 + 
   (-1/51840 + (5*z3)/3456 - (23*z4)/1920 + (7*z5)/480)/ep}, 
 {"e12|33|45|4|6|78|79|A|9A|e|e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, {4, 5}, {4, 8}, 
    {5, 9}, {6, 8}, {6, 9}, {7, 10}, {7, 10}, {9, 10}}], 3, 
  (1/4320 - z3/1440)/ep^3 + (-1/960 + (13*z3)/2880 - z4/960)/ep^2 + 
   (113/17280 - (137*z3)/5760 + (13*z4)/1920 - (7*z5)/1440)/ep}, 
 {"e12|23|4|45|6|78|79|A|e9|A|e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, {4, 5}, {4, 8}, 
    {5, 9}, {6, 7}, {6, 9}, {7, 10}, {8, 10}, {9, 10}}], 6, 
  (-1/1440 + z3/480)/ep^3 + (11/8640 - (23*z3)/2880 + z4/320)/ep^2 + 
   (-173/10368 + (889*z3)/17280 - (23*z4)/1920 + (7*z5)/480)/ep}, 
 {"e12|23|4|55|67|8|89|9A|A|e|e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, {4, 5}, {4, 8}, 
    {5, 9}, {6, 7}, {6, 8}, {7, 10}, {9, 10}, {9, 10}}], 3, 
  (1/2160 - z3/720)/ep^3 + (-1/2592 + (17*z3)/4320 - z4/480)/ep^2 + 
   (37/77760 + (11*z3)/25920 + (17*z4)/2880 - (7*z5)/720)/ep}, 
 {"e12|34|35|6|67|78|9|A|e9|A|e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, {4, 5}, {4, 6}, 
    {5, 9}, {6, 10}, {7, 9}, {7, 10}, {8, 9}, {8, 10}}], 6, 
  ((-3*z3)/10 - z5/2 + (147*z7)/160)/ep}, {"e12|33|45|6|67|88|9|eA|A|eA||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, 
    {4, 5}, {4, 6}, {5, 9}, {6, 10}, {7, 9}, {7, 9}, {8, 10}, {8, 10}}], 3/2, 
  (-1/6480 + z3/2160)/ep^3 + (1/1944 - (23*z3)/12960 + z4/1440)/ep^2 + 
   (23/23328 + (19*z3)/77760 - (23*z4)/8640 - z5/720)/ep}, 
 {"e12|34|35|6|67|89|8|9A|A|e|e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, {4, 5}, {4, 6}, 
    {5, 9}, {6, 10}, {7, 8}, {7, 10}, {8, 9}, {9, 10}}], 6, 
  (-z3/10 + z3^2/10 + (11*z5)/12 - (147*z7)/160)/ep}, 
 {"e12|34|56|e5|78|9|78|9|A|A|e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, {4, 5}, {4, 6}, 
    {5, 9}, {6, 10}, {7, 8}, {7, 9}, {8, 10}, {9, 10}}], 6, 
  (z3/5 + z3^2/10 - z5/3)/ep}, {"e12|33|45|6|77|89|8A|9|e|A|e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, 
    {4, 5}, {4, 6}, {5, 9}, {6, 10}, {7, 8}, {7, 8}, {9, 10}, {9, 10}}], 3/2, 
  -1/(5760*ep^4) + (53/51840 - z3/2160)/ep^3 + 
   (-1193/622080 + (13*z3)/6480 - z4/1440)/ep^2 + 
   (-7063/1866240 - z3/4860 + (13*z4)/4320 + z5/720)/ep}, 
 {"e12|33|45|6|67|78|9|A|e9|A|e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, {4, 5}, {4, 6}, 
    {5, 9}, {6, 9}, {7, 10}, {7, 10}, {8, 9}, {8, 10}}], 3, 
  ((-7*z3)/720 + z5/72)/ep^2 + ((119*z3)/1440 - z3^2/360 - (7*z4)/480 - 
     (17*z5)/144 + (5*z6)/144)/ep}, {"e12|34|35|6|67|88|9|eA|A|eA||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, 
    {4, 5}, {4, 6}, {5, 9}, {6, 9}, {7, 9}, {7, 10}, {8, 10}, {8, 10}}], 3, 
  ((-7*z3)/720 + z5/72)/ep^2 + ((79*z3)/1440 - z3^2/360 - (7*z4)/480 - 
     (13*z5)/144 + (5*z6)/144)/ep}, {"e12|34|56|e5|78|9|79|8|A|A|e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, 
    {4, 5}, {4, 6}, {5, 9}, {6, 9}, {7, 8}, {7, 10}, {8, 10}, {9, 10}}], 6, 
  ((7*z3)/240 - z5/24)/ep^2 + ((-145*z3)/288 + (7*z3^2)/120 + (7*z4)/160 + 
     (77*z5)/144 - (5*z6)/48)/ep}, {"e12|33|45|6|67|89|8|9A|A|e|e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, 
    {4, 5}, {4, 6}, {5, 9}, {6, 8}, {7, 10}, {7, 10}, {8, 9}, {9, 10}}], 3, 
  (z3/72 - z5/72)/ep^2 + (-z3/16 + z3^2/360 + z4/48 + (11*z5)/144 - 
     (5*z6)/144)/ep}, {"e12|34|56|e5|67|8|9|8A|A|eA||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, 
    {4, 5}, {4, 6}, {5, 9}, {6, 8}, {7, 9}, {7, 10}, {8, 10}, {9, 10}}], 6, 
  (-z3/24 + z5/24)/ep^2 + ((187*z3)/720 - (7*z3^2)/120 - z4/16 - 
     (41*z5)/144 + (5*z6)/48)/ep}, {"e12|34|35|6|77|89|8A|9|e|A|e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, 
    {4, 5}, {4, 6}, {5, 9}, {6, 8}, {7, 8}, {7, 10}, {9, 10}, {9, 10}}], 3, 
  (z3/72 - z5/72)/ep^2 + (-z3/16 + z3^2/360 + z4/48 + (11*z5)/144 - 
     (5*z6)/144)/ep}, {"e12|23|4|56|78|e9|7A|8|9|A|e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, 
    {4, 5}, {4, 6}, {5, 9}, {6, 7}, {7, 10}, {8, 9}, {8, 10}, {9, 10}}], 6, 
  (-1/720 + z3/240)/ep^3 + (13/2160 - (11*z3)/1440 + z4/160)/ep^2 + 
   (277/12960 - (25*z3)/1728 - (11*z4)/960 - z5/80)/ep}, 
 {"e12|23|4|56|57|8|e9|AA|e9|A||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, {4, 5}, {4, 6}, 
    {5, 9}, {6, 7}, {7, 9}, {8, 10}, {8, 10}, {9, 10}}], 3, 
  (1/2160 - z3/720)/ep^3 + (-7/6480 + (17*z3)/4320 - z4/480)/ep^2 + 
   (-11/1944 + (119*z3)/25920 + (17*z4)/2880 + z5/240)/ep}, 
 {"e12|23|4|56|78|e7|9A|9|AA|e||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, {4, 5}, {4, 6}, 
    {5, 9}, {6, 7}, {7, 8}, {8, 10}, {9, 10}, {9, 10}}], 3, 
  (1/2160 - z3/720)/ep^3 + (-23/12960 + (17*z3)/4320 - z4/480)/ep^2 + 
   (-97/15552 + (47*z3)/25920 + (17*z4)/2880 + z5/240)/ep}, 
 {"e12|33|45|4|6|78|79|A|e9|A|e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, {4, 5}, {4, 6}, 
    {5, 8}, {6, 9}, {7, 10}, {7, 10}, {8, 9}, {9, 10}}], 3, 
  (1/4320 - z3/1440)/ep^3 + (-1/960 + (13*z3)/2880 - z4/960)/ep^2 + 
   (113/17280 - (137*z3)/5760 + (13*z4)/1920 - (7*z5)/1440)/ep}, 
 {"e12|34|35|4|6|78|79|A|e9|A|e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, {4, 5}, {4, 6}, 
    {5, 8}, {6, 9}, {7, 9}, {7, 10}, {8, 10}, {9, 10}}], 6, 
  (-1/1440 + z3/480)/ep^3 + (11/8640 - (23*z3)/2880 + z4/320)/ep^2 + 
   (-1/51840 + (5*z3)/3456 - (23*z4)/1920 + (7*z5)/480)/ep}, 
 {"e12|34|35|6|e5|7|89|8A|e|AA||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, {4, 5}, {4, 6}, 
    {5, 8}, {6, 9}, {7, 8}, {7, 10}, {9, 10}, {9, 10}}], 3, 
  (1/4320 - z3/1440)/ep^3 + (-1/960 + (13*z3)/2880 - z4/960)/ep^2 + 
   (13/3456 - (89*z3)/5760 + (13*z4)/1920 - (7*z5)/1440)/ep}, 
 {"e12|23|4|55|67|8|e9|8A|9|A|e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, {4, 5}, {4, 6}, 
    {5, 8}, {6, 7}, {7, 9}, {8, 10}, {9, 10}, {9, 10}}], 3, 
  (1/2160 - z3/720)/ep^3 + (-1/2592 + (17*z3)/4320 - z4/480)/ep^2 + 
   (37/77760 + (11*z3)/25920 + (17*z4)/2880 - (7*z5)/720)/ep}, 
 {"e12|34|56|e5|78|9|7A|8|9|A|e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, {4, 5}, {4, 6}, 
    {5, 7}, {6, 9}, {7, 10}, {8, 9}, {8, 10}, {9, 10}}], 3, 
  (-z3/24 + z5/24)/ep^2 + ((367*z3)/720 + (11*z3^2)/120 - z4/16 - 
     (113*z5)/144 + (5*z6)/48)/ep}, {"e12|34|35|6|57|8|99|eA|eA|A||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, 
    {4, 5}, {4, 6}, {5, 7}, {6, 9}, {7, 9}, {8, 10}, {8, 10}, {9, 10}}], 3/2, 
  (z3/72 - z5/72)/ep^2 + ((-53*z3)/720 - (11*z3^2)/360 + z4/48 + 
     (19*z5)/144 - (5*z6)/144)/ep}, {"e12|34|56|e5|67|8|9|AA|9A|e||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, 
    {4, 5}, {4, 6}, {5, 7}, {6, 8}, {7, 9}, {8, 10}, {9, 10}, {9, 10}}], 3, 
  (z3/72 - z5/72)/ep^2 + ((-97*z3)/720 - z3^2/72 + z4/48 + (3*z5)/16 - 
     (5*z6)/144)/ep}, {"e12|34|56|e5|78|6|9|8A|A|eA||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, 
    {4, 5}, {4, 6}, {5, 6}, {7, 9}, {7, 10}, {8, 9}, {8, 10}, {9, 10}}], 3/2, 
  1/(960*ep^4) + (-73/17280 + z3/720)/ep^3 + 
   (539/103680 - (11*z3)/1440 + z4/480)/ep^2 + 
   (-2989/622080 + (233*z3)/8640 - (11*z4)/960 + (7*z5)/720)/ep}, 
 {"e12|33|45|6|57|8|99|eA|eA|A||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, {4, 5}, {4, 6}, 
    {5, 6}, {7, 9}, {7, 9}, {8, 10}, {8, 10}, {9, 10}}], 3/4, 
  -1/(2880*ep^4) + (1/1152 - z3/2160)/ep^3 + 
   (11/34560 + (17*z3)/12960 - z4/1440)/ep^2 + 
   (523/622080 - (151*z3)/77760 + (17*z4)/8640 - (7*z5)/2160)/ep}, 
 {"e12|34|56|e5|78|6|9|9A|AA|e||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 8}, {4, 5}, {4, 6}, 
    {5, 6}, {7, 8}, {7, 9}, {8, 10}, {9, 10}, {9, 10}}], 3/2, 
  -1/(5760*ep^4) + (61/51840 - z3/4320)/ep^3 + 
   (-365/124416 + (61*z3)/25920 - z4/2880)/ep^2 + 
   (3613/1866240 - (367*z3)/31104 + (61*z4)/17280 - (7*z5)/4320)/ep}, 
 {"e12|33|45|6|78|9A|79|e|eA|A||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 6}, {4, 8}, {4, 9}, 
    {5, 8}, {5, 10}, {6, 9}, {7, 10}, {7, 10}, {8, 9}}], 3, 
  (1/2160 - z3/720)/ep^3 + (-1/405 + (17*z3)/4320 - z4/480)/ep^2 + 
   (-19/9720 - (349*z3)/25920 + (17*z4)/2880 + z5/40)/ep}, 
 {"e12|34|35|6|78|9A|79|e|eA|A||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 6}, {4, 8}, {4, 9}, 
    {5, 8}, {5, 10}, {6, 9}, {7, 9}, {7, 10}, {8, 10}}], 6, 
  ((7*z3)/240 - z5/24)/ep^2 + ((-97*z3)/288 + z3^2/120 + (7*z4)/160 + 
     (59*z5)/144 - (5*z6)/48)/ep}, {"e12|34|56|e7|58|9|7A|9|eA|A||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 6}, 
    {4, 8}, {4, 9}, {5, 8}, {5, 10}, {6, 9}, {7, 8}, {7, 10}, {9, 10}}], 6, 
  (z3/5 + z3^2/10 - z5/3)/ep}, {"e12|34|56|e7|58|7|9A|9|eA|A||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 6}, 
    {4, 8}, {4, 9}, {5, 8}, {5, 10}, {6, 8}, {7, 9}, {7, 10}, {9, 10}}], 3, 
  (-z3/24 + z5/24)/ep^2 + ((77*z3)/144 + z3^2/24 - z4/16 - (107*z5)/144 + 
     (5*z6)/48)/ep}, {"e12|23|4|56|78|e7|e9|A|9A|A||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 6}, 
    {4, 8}, {4, 9}, {5, 8}, {5, 10}, {6, 7}, {7, 9}, {8, 10}, {9, 10}}], 6, 
  -1/(640*ep^4) + (7/1152 - z3/240)/ep^3 + (-113/69120 + (7*z3)/720 - z4/160)/
    ep^2 + (-6049/207360 - z3/540 + (7*z4)/480 + z5/80)/ep}, 
 {"e12|23|4|56|78|e7|e8|9|A|AA||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 6}, {4, 8}, {4, 9}, 
    {5, 8}, {5, 10}, {6, 7}, {7, 8}, {9, 10}, {9, 10}}], 3/2, 
  1/(1920*ep^4) + (-49/17280 + z3/720)/ep^3 + (737/207360 - z3/216 + z4/480)/
    ep^2 + (14467/622080 - (5*z3)/2592 - z4/144 - z5/90)/ep}, 
 {"e12|34|35|6|78|9A|78|9|A|e|e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 6}, {4, 8}, {4, 9}, 
    {5, 8}, {5, 9}, {6, 10}, {7, 8}, {7, 10}, {9, 10}}], 3, 
  ((2*z3)/5 - (3*z3^2)/10)/ep}, {"e12|33|45|6|78|9A|78|9|A|e|e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 6}, 
    {4, 8}, {4, 9}, {5, 8}, {5, 9}, {6, 8}, {7, 10}, {7, 10}, {9, 10}}], 3/2, 
  (z3/72 - z5/72)/ep^2 + ((-59*z3)/720 - z3^2/72 + z4/48 + (17*z5)/144 - 
     (5*z6)/144)/ep}, {"e12|23|4|56|78|e9|eA|9A|9A|||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 6}, 
    {4, 8}, {4, 9}, {5, 8}, {5, 9}, {6, 7}, {7, 10}, {8, 10}, {9, 10}}], 3/2, 
  7/(960*ep^3) + (-5/192 + z3/40)/ep^2 + 
   (-1327/11520 + (7*z3)/240 + (3*z4)/80)/ep}, 
 {"e12|33|45|6|e7|68|7|9|eA|AA||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 6}, {4, 8}, {4, 8}, 
    {5, 9}, {5, 10}, {6, 9}, {7, 10}, {7, 10}, {8, 9}}], 3/2, 
  (-1/6480 + z3/2160)/ep^3 + (11/38880 - (23*z3)/12960 + z4/1440)/ep^2 + 
   (329/233280 + (127*z3)/77760 - (23*z4)/8640 - z5/270)/ep}, 
 {"e12|33|45|6|e7|89|7A|8|A|eA||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 6}, {4, 8}, {4, 8}, 
    {5, 9}, {5, 10}, {6, 9}, {7, 9}, {7, 10}, {8, 10}}], 3, 
  ((-7*z3)/720 + z5/72)/ep^2 + ((13*z3)/480 - z3^2/360 - (7*z4)/480 - z5/16 + 
     (5*z6)/144)/ep}, {"e12|33|45|6|e7|89|8A|9A|e|A||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 6}, 
    {4, 8}, {4, 8}, {5, 9}, {5, 10}, {6, 9}, {7, 8}, {7, 10}, {9, 10}}], 3, 
  (1/2160 - z3/720)/ep^3 + (-23/12960 + (17*z3)/4320 - z4/480)/ep^2 + 
   (-863/77760 + (119*z3)/25920 + (17*z4)/2880 + (13*z5)/720)/ep}, 
 {"e12|33|45|4|6|e7|e8|9A|9A|A||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 6}, {4, 8}, {4, 8}, 
    {5, 9}, {5, 10}, {6, 8}, {7, 9}, {7, 10}, {9, 10}}], 3/2, 
  1/(2880*ep^5) - 43/(34560*ep^4) + 229/(155520*ep^3) + 
   (-2429/3732480 + z3/2880)/ep^2 + (9787/5598720 - (7*z3)/5760 + z4/1920)/
    ep}, {"e12|23|4|56|78|e7|e9|8|A|AA||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 6}, 
    {4, 8}, {4, 8}, {5, 9}, {5, 10}, {6, 7}, {7, 9}, {8, 10}, {9, 10}}], 3, 
  1/(960*ep^4) + (-37/17280 + z3/720)/ep^3 + 
   (-367/103680 - (11*z3)/4320 + z4/480)/ep^2 + 
   (679/124416 + (31*z3)/25920 - (11*z4)/2880 - z5/240)/ep}, 
 {"e12|33|45|6|e7|68|9|AA|e9|A||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 6}, {4, 8}, {4, 8}, 
    {5, 9}, {5, 9}, {6, 10}, {7, 8}, {7, 10}, {9, 10}}], 3/2, 
  (-1/6480 + z3/2160)/ep^3 + (1/19440 - (23*z3)/12960 + z4/1440)/ep^2 + 
   (1/729 + (91*z3)/77760 - (23*z4)/8640 - z5/720)/ep}, 
 {"e12|33|45|4|6|e7|e8|99|AA|A||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 6}, {4, 8}, {4, 8}, 
    {5, 9}, {5, 9}, {6, 8}, {7, 10}, {7, 10}, {9, 10}}], 3/4, 
  -1/(8640*ep^5) + 31/(103680*ep^4) - 47/(311040*ep^3) + 
   (-373/3732480 - z3/8640)/ep^2 + (-1027/3732480 + (23*z3)/51840 - z4/5760)/
    ep}, {"e12|23|4|56|78|e9|eA|99|AA|||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 6}, 
    {4, 8}, {4, 8}, {5, 9}, {5, 9}, {6, 7}, {7, 10}, {8, 10}, {9, 10}}], 3/4, 
  -1/(2880*ep^4) + 5/(10368*ep^3) + 427/(311040*ep^2) - 1247/(1866240*ep)}, 
 {"e12|33|45|6|e6|78|9|eA|9A|A||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 6}, {4, 8}, {4, 8}, 
    {5, 8}, {5, 9}, {6, 10}, {7, 9}, {7, 10}, {9, 10}}], 3, 
  1/(1920*ep^4) - 19/(17280*ep^3) - 227/(207360*ep^2) + 
   (-71/124416 + z3/240)/ep}, {"e12|33|45|4|6|78|79|e|eA|AA||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 6}, 
    {4, 8}, {4, 8}, {5, 8}, {5, 9}, {6, 9}, {7, 10}, {7, 10}, {9, 10}}], 3/2, 
  -1/(5760*ep^4) + 11/(17280*ep^3) - 167/(207360*ep^2) - 533/(622080*ep)}, 
 {"e12|23|4|55|67|8|e8|e9|A|AA||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 6}, {4, 8}, {4, 8}, 
    {5, 8}, {5, 9}, {6, 7}, {7, 10}, {9, 10}, {9, 10}}], 3/2, 
  -1/(2880*ep^4) + 5/(10368*ep^3) + 319/(311040*ep^2) + 
   (1669/1866240 - z3/480)/ep}, {"e12|34|56|e7|58|9|9A|9A|eA|||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 6}, 
    {4, 7}, {4, 8}, {5, 9}, {5, 10}, {6, 9}, {7, 10}, {8, 9}, {8, 10}}], 6, 
  ((-3*z3)/10 - z5/2 + (147*z7)/160)/ep}, {"e12|34|35|6|78|79|8A|e|e|AA||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 6}, 
    {4, 7}, {4, 8}, {5, 9}, {5, 10}, {6, 9}, {7, 9}, {8, 10}, {8, 10}}], 3, 
  ((-7*z3)/720 + z5/72)/ep^2 + ((79*z3)/1440 + z3^2/72 - (7*z4)/480 - 
     (5*z5)/48 + (5*z6)/144)/ep}, {"e12|34|56|e7|58|6|9|9A|eA|A||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 6}, 
    {4, 7}, {4, 8}, {5, 9}, {5, 10}, {6, 9}, {7, 8}, {8, 10}, {9, 10}}], 6, 
  (-1/720 + z3/240)/ep^3 + (11/1080 - (11*z3)/1440 + z4/160)/ep^2 + 
   (-77/3240 + (155*z3)/1728 - (11*z4)/960 - (3*z5)/40)/ep}, 
 {"e12|34|56|e7|58|9|8A|9A|e|A||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 6}, {4, 7}, {4, 8}, 
    {5, 9}, {5, 10}, {6, 8}, {7, 9}, {8, 10}, {9, 10}}], 6, 
  (-z3/24 + z5/24)/ep^2 + ((41*z3)/144 - (13*z3^2)/120 - z4/16 - 
     (35*z5)/144 + (5*z6)/48)/ep}, {"e12|23|4|56|57|e|e8|9A|9A|A||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 6}, 
    {4, 7}, {4, 8}, {5, 9}, {5, 10}, {6, 7}, {8, 9}, {8, 10}, {9, 10}}], 3, 
  1/(960*ep^4) - 53/(17280*ep^3) - 1/(103680*ep^2) + 
   (8111/622080 + z3/160)/ep}, {"e12|33|45|6|e7|89|78|A|A|eA||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 6}, 
    {4, 7}, {4, 8}, {5, 9}, {5, 9}, {6, 10}, {7, 10}, {8, 9}, {8, 10}}], 3, 
  ((-7*z3)/720 + z5/72)/ep^2 + ((-41*z3)/1440 + z3^2/72 - (7*z4)/480 - 
     z5/48 + (5*z6)/144)/ep}, {"e12|33|45|6|e7|89|78|A|e|AA||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 6}, 
    {4, 7}, {4, 8}, {5, 9}, {5, 9}, {6, 10}, {7, 9}, {8, 10}, {8, 10}}], 3/2, 
  (-1/6480 + z3/2160)/ep^3 + (1/1944 - (23*z3)/12960 + z4/1440)/ep^2 + 
   (77/23328 - (17*z3)/77760 - (23*z4)/8640 - z5/270)/ep}, 
 {"e12|33|45|6|e7|68|9|9A|eA|A||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 6}, {4, 7}, {4, 8}, 
    {5, 9}, {5, 9}, {6, 10}, {7, 8}, {8, 10}, {9, 10}}], 3, 
  (1/2160 - z3/720)/ep^3 + (-23/12960 + (17*z3)/4320 - z4/480)/ep^2 + 
   (-233/77760 - (457*z3)/25920 + (17*z4)/2880 + (23*z5)/720)/ep}, 
 {"e12|33|45|4|6|e7|e8|89|A|AA||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 6}, {4, 7}, {4, 8}, 
    {5, 9}, {5, 9}, {6, 9}, {7, 10}, {8, 10}, {8, 10}}], 3/2, 
  -1/(17280*ep^5) + 1/(3240*ep^4) - 347/(622080*ep^3) + 89/(233280*ep^2) - 
   4879/(5598720*ep)}, {"e12|33|45|6|e7|89|8A|8A||eA||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 6}, 
    {4, 7}, {4, 8}, {5, 9}, {5, 9}, {6, 8}, {7, 10}, {8, 10}, {9, 10}}], 3, 
  (z3/72 - z5/72)/ep^2 + ((-7*z3)/720 + z3^2/360 + z4/48 + z5/144 - 
     (5*z6)/144)/ep}, {"e12|23|4|56|57|e|e8|99|AA|A||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 6}, 
    {4, 7}, {4, 8}, {5, 9}, {5, 9}, {6, 7}, {8, 10}, {8, 10}, {9, 10}}], 3/2, 
  -1/(2880*ep^4) + 5/(10368*ep^3) + 319/(311040*ep^2) + 
   (-491/1866240 - z3/480)/ep}, {"e12|34|35|6|78|79|8A|e|A|eA||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 6}, 
    {4, 7}, {4, 8}, {5, 8}, {5, 9}, {6, 10}, {7, 10}, {8, 9}, {9, 10}}], 6, 
  ((7*z3)/240 - z5/24)/ep^2 + ((-49*z3)/288 - z3^2/24 + (7*z4)/160 + 
     (41*z5)/144 - (5*z6)/48)/ep}, {"e12|34|56|e7|89|78|8A|A||eA||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 6}, 
    {4, 7}, {4, 8}, {5, 8}, {5, 9}, {6, 10}, {7, 9}, {8, 10}, {9, 10}}], 6, 
  (z3/5 + z3^2/10 - z5/3)/ep}, {"e12|34|56|e7|89|67|8|A|e|AA||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 6}, 
    {4, 7}, {4, 8}, {5, 8}, {5, 9}, {6, 10}, {7, 8}, {9, 10}, {9, 10}}], 3, 
  (1/2160 - z3/720)/ep^3 + (-41/12960 + (17*z3)/4320 - z4/480)/ep^2 + 
   (541/77760 + (227*z3)/25920 + (17*z4)/2880 - z5/60)/ep}, 
 {"e12|34|56|e7|58|9|79|A|eA|A||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 6}, {4, 7}, {4, 8}, 
    {5, 8}, {5, 9}, {6, 9}, {7, 10}, {8, 10}, {9, 10}}], 6, 
  (-z3/10 + z3^2/10 + (11*z5)/12 - (147*z7)/160)/ep}, 
 {"e12|34|56|e7|58|7|89|A|e|AA||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 6}, {4, 7}, {4, 8}, 
    {5, 8}, {5, 9}, {6, 8}, {7, 10}, {9, 10}, {9, 10}}], 3, 
  (z3/72 - z5/72)/ep^2 + ((-103*z3)/720 + z3^2/360 + z4/48 + (25*z5)/144 - 
     (5*z6)/144)/ep}, {"e12|23|4|56|57|e|e8|89|A|AA||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 6}, 
    {4, 7}, {4, 8}, {5, 8}, {5, 9}, {6, 7}, {8, 10}, {9, 10}, {9, 10}}], 3, 
  -1/(5760*ep^4) + 17/(17280*ep^3) - 145/(124416*ep^2) - 13237/(1866240*ep)}, 
 {"e12|33|45|6|e6|78|9|e9|AA|A||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 6}, {4, 7}, {4, 8}, 
    {5, 8}, {5, 8}, {6, 9}, {7, 10}, {9, 10}, {9, 10}}], 3/2, 
  -1/(5760*ep^4) + 11/(17280*ep^3) - 19/(41472*ep^2) - 749/(622080*ep)}, 
 {"e12|34|56|e7|89|78|9A|A|e|A||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 6}, {4, 7}, {4, 8}, 
    {5, 7}, {5, 9}, {6, 10}, {8, 9}, {8, 10}, {9, 10}}], 3, 
  (-z3/24 + z5/24)/ep^2 + ((-119*z3)/720 + (17*z3^2)/120 - z4/16 - 
     (11*z5)/144 + (5*z6)/48)/ep}, {"e12|34|56|e7|58|9|78|A|e|AA||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 6}, 
    {4, 7}, {4, 8}, {5, 7}, {5, 9}, {6, 8}, {8, 10}, {9, 10}, {9, 10}}], 3, 
  (z3/72 - z5/72)/ep^2 + ((-19*z3)/720 - z3^2/72 + z4/48 + z5/16 - 
     (5*z6)/144)/ep}, {"e12|34|56|e7|89|78|7A||e|AA||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 6}, 
    {4, 7}, {4, 8}, {5, 7}, {5, 8}, {6, 9}, {8, 10}, {9, 10}, {9, 10}}], 3/2, 
  (z3/72 - z5/72)/ep^2 + ((-3*z3)/80 - (17*z3^2)/360 + z4/48 + (17*z5)/144 - 
     (5*z6)/144)/ep}, {"e12|33|45|6|e7|68|e|9A|9A|A||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 6}, 
    {4, 7}, {4, 7}, {5, 8}, {5, 9}, {6, 10}, {8, 9}, {8, 10}, {9, 10}}], 3/2, 
  1/(4320*ep^5) - 109/(103680*ep^4) + 119/(62208*ep^3) + 
   (-3367/3732480 - z3/2880)/ep^2 + (-33989/11197440 + z3/5760 - z4/1920)/
    ep}, {"e12|33|45|6|e7|68|e|89|A|AA||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 6}, 
    {4, 7}, {4, 7}, {5, 8}, {5, 9}, {6, 8}, {8, 10}, {9, 10}, {9, 10}}], 3/2, 
  -1/(25920*ep^5) + 31/(103680*ep^4) - 19/(19440*ep^3) + 
   9701/(11197440*ep^2) + 8789/(5598720*ep)}, 
 {"e12|33|45|6|e7|68|e|99|AA|A||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 6}, {4, 7}, {4, 7}, 
    {5, 8}, {5, 8}, {6, 9}, {8, 10}, {9, 10}, {9, 10}}], 3/4, 
  -1/(12960*ep^5) + 13/(62208*ep^4) - 19/(466560*ep^3) + 
   (-967/3732480 + z3/8640)/ep^2 + (503/1866240 - z3/10368 + z4/5760)/ep}, 
 {"e12|34|35|6|e7|89|eA|89|A|A||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 6}, {4, 6}, {4, 8}, 
    {5, 9}, {5, 10}, {7, 9}, {7, 10}, {8, 9}, {8, 10}}], 3, 
  (1/180 - z3/60)/ep^2 + (-139/2160 + (23*z3)/144 - z3^2/10 - z4/40)/ep}, 
 {"e12|33|45|6|78|79|8A|e|e|AA||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 6}, {4, 6}, {4, 8}, 
    {5, 9}, {5, 10}, {7, 9}, {7, 9}, {8, 10}, {8, 10}}], 3/2, 
  (-1/6480 + z3/2160)/ep^3 + (1/1944 - (23*z3)/12960 + z4/1440)/ep^2 + 
   (7/116640 + (47*z3)/15552 - (23*z4)/8640 - z5/720)/ep}, 
 {"e12|34|35|6|e7|89|e8|9A|A|A||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 6}, {4, 6}, {4, 8}, 
    {5, 9}, {5, 10}, {7, 8}, {7, 9}, {8, 10}, {9, 10}}], 6, 
  (-1/1440 + z3/480)/ep^3 + (47/8640 - (23*z3)/2880 + z4/320)/ep^2 + 
   (-209/10368 + (673*z3)/17280 - (23*z4)/1920 - z5/160)/ep}, 
 {"e12|33|45|6|e7|78|79||eA|AA||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 6}, {4, 6}, {4, 8}, 
    {5, 9}, {5, 9}, {7, 10}, {7, 10}, {8, 9}, {8, 10}}], 3/2, 
  (-1/6480 + z3/2160)/ep^3 + (1/19440 - (23*z3)/12960 + z4/1440)/ep^2 + 
   (1/729 + (91*z3)/77760 - (23*z4)/8640 - z5/720)/ep}, 
 {"e12|33|45|6|e7|78|89|A|e|AA||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 6}, {4, 6}, {4, 8}, 
    {5, 9}, {5, 9}, {7, 9}, {7, 10}, {8, 10}, {8, 10}}], 3/2, 
  (-1/6480 + z3/2160)/ep^3 + (11/38880 - (23*z3)/12960 + z4/1440)/ep^2 + 
   (437/233280 + (11*z3)/15552 - (23*z4)/8640 - z5/720)/ep}, 
 {"e12|33|45|6|e7|78|9A|9|eA|A||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 6}, {4, 6}, {4, 8}, 
    {5, 9}, {5, 9}, {7, 8}, {7, 10}, {8, 10}, {9, 10}}], 3, 
  (1/2160 - z3/720)/ep^3 + (-7/6480 + (17*z3)/4320 - z4/480)/ep^2 + 
   (-8/1215 - (133*z3)/25920 + (17*z4)/2880 + (13*z5)/720)/ep}, 
 {"e12|33|45|6|78|79|8A|e|A|eA||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 6}, {4, 6}, {4, 8}, 
    {5, 8}, {5, 9}, {7, 10}, {7, 10}, {8, 9}, {9, 10}}], 3, 
  (1/2160 - z3/720)/ep^3 + (-23/12960 + (17*z3)/4320 - z4/480)/ep^2 + 
   (-17/77760 + (551*z3)/25920 + (17*z4)/2880 - (17*z5)/720)/ep}, 
 {"e12|34|35|6|e7|78|e9|A|9A|A||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 6}, {4, 6}, {4, 8}, 
    {5, 8}, {5, 9}, {7, 9}, {7, 10}, {8, 10}, {9, 10}}], 6, 
  (-1/1440 + z3/480)/ep^3 + (47/8640 - (23*z3)/2880 + z4/320)/ep^2 + 
   (-209/10368 - (499*z3)/3456 - (23*z4)/1920 + (97*z5)/480)/ep}, 
 {"e12|34|35|6|e7|78|e8|9|A|AA||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 6}, {4, 6}, {4, 8}, 
    {5, 8}, {5, 9}, {7, 8}, {7, 10}, {9, 10}, {9, 10}}], 3, 
  (1/4320 - z3/1440)/ep^3 + (-7/2880 + (13*z3)/2880 - z4/960)/ep^2 + 
   (49/3456 + z3/384 + (13*z4)/1920 - (47*z5)/1440)/ep}, 
 {"e12|34|35|6|e7|89|eA|8A|9|A||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 6}, {4, 6}, {4, 8}, 
    {5, 7}, {5, 9}, {7, 10}, {8, 9}, {8, 10}, {9, 10}}], 6, 
  (-1/1440 + z3/480)/ep^3 + (47/8640 - (23*z3)/2880 + z4/320)/ep^2 + 
   (-209/10368 + (2401*z3)/17280 - (23*z4)/1920 - (21*z5)/160)/ep}, 
 {"e12|34|35|6|e7|88|e9|9A|A|A||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 6}, {4, 6}, {4, 8}, 
    {5, 7}, {5, 9}, {7, 9}, {8, 10}, {8, 10}, {9, 10}}], 3, 
  (1/2160 - z3/720)/ep^3 + (-1/405 + (17*z3)/4320 - z4/480)/ep^2 + 
   (37/7776 - (853*z3)/25920 + (17*z4)/2880 + (23*z5)/720)/ep}, 
 {"e12|34|35|6|e7|89|e8|8A||AA||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 6}, {4, 6}, {4, 8}, 
    {5, 7}, {5, 9}, {7, 8}, {8, 10}, {9, 10}, {9, 10}}], 3, 
  (1/4320 - z3/1440)/ep^3 + (-7/2880 + (13*z3)/2880 - z4/960)/ep^2 + 
   (49/3456 - (257*z3)/5760 + (13*z4)/1920 + (11*z5)/480)/ep}, 
 {"e12|34|35|6|e7|78|e9|9|AA|A||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 6}, {4, 6}, {4, 8}, 
    {5, 7}, {5, 8}, {7, 9}, {8, 10}, {9, 10}, {9, 10}}], 3, 
  (1/4320 - z3/1440)/ep^3 + (-7/2880 + (13*z3)/2880 - z4/960)/ep^2 + 
   (49/3456 - (9*z3)/640 + (13*z4)/1920 - (17*z5)/1440)/ep}, 
 {"e12|34|35|6|e7|68|e|9A|9A|A||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 6}, {4, 6}, {4, 7}, 
    {5, 8}, {5, 9}, {7, 10}, {8, 9}, {8, 10}, {9, 10}}], 3, 
  (1/2160 - z3/720)/ep^3 + (-1/1440 + (13*z3)/1440 - z4/480)/ep^2 + 
   (19/5184 - (281*z3)/8640 + (13*z4)/960 - (7*z5)/720)/ep}, 
 {"e12|34|35|6|e7|68|e|89|A|AA||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 6}, {4, 6}, {4, 7}, 
    {5, 8}, {5, 9}, {7, 8}, {8, 10}, {9, 10}, {9, 10}}], 3, 
  (-1/12960 + z3/4320)/ep^3 + (37/77760 - (67*z3)/25920 + z4/2880)/ep^2 + 
   (-911/466560 + (2309*z3)/155520 - (67*z4)/17280 + (7*z5)/4320)/ep}, 
 {"e12|33|45|6|e7|78|99|A|eA|A||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 6}, {4, 6}, {4, 7}, 
    {5, 8}, {5, 8}, {7, 9}, {8, 10}, {9, 10}, {9, 10}}], 3/2, 
  (-1/6480 + z3/2160)/ep^3 + (-7/38880 - (23*z3)/12960 + z4/1440)/ep^2 + 
   (-121/233280 + (199*z3)/77760 - (23*z4)/8640 + (7*z5)/2160)/ep}, 
 {"e12|34|35|6|67|89|A|8A|e|eA||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 6}, {4, 5}, {4, 8}, 
    {5, 9}, {6, 10}, {7, 8}, {7, 10}, {8, 9}, {9, 10}}], 6, 
  (-z3/2 - z5/4 + (147*z7)/160)/ep}, {"e12|34|56|e5|78|9|7A|9|eA|A||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 6}, 
    {4, 5}, {4, 8}, {5, 9}, {6, 10}, {7, 8}, {7, 9}, {8, 10}, {9, 10}}], 3, 
  ((2*z3)/5 - (3*z3^2)/10)/ep}, {"e12|33|45|6|77|89|8A|A|e|eA||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 6}, 
    {4, 5}, {4, 8}, {5, 9}, {6, 10}, {7, 8}, {7, 8}, {9, 10}, {9, 10}}], 3/2, 
  (-1/6480 + z3/2160)/ep^3 + (29/38880 - (23*z3)/12960 + z4/1440)/ep^2 + 
   (131/233280 + (91*z3)/77760 - (23*z4)/8640 - z5/720)/ep}, 
 {"e12|33|45|6|67|89|A|8A|e|eA||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 6}, {4, 5}, {4, 8}, 
    {5, 9}, {6, 8}, {7, 10}, {7, 10}, {8, 9}, {9, 10}}], 3, 
  ((-7*z3)/720 + z5/72)/ep^2 + ((119*z3)/1440 - z3^2/360 - (7*z4)/480 - 
     (17*z5)/144 + (5*z6)/144)/ep}, {"e12|34|56|e5|67|8|9|eA|9A|A||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 6}, 
    {4, 5}, {4, 8}, {5, 9}, {6, 8}, {7, 9}, {7, 10}, {8, 10}, {9, 10}}], 6, 
  ((7*z3)/240 - z5/24)/ep^2 + ((-169*z3)/288 + (7*z3^2)/120 + (7*z4)/160 + 
     (89*z5)/144 - (5*z6)/48)/ep}, {"e12|34|35|6|77|89|8A|A|e|eA||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 6}, 
    {4, 5}, {4, 8}, {5, 9}, {6, 8}, {7, 8}, {7, 10}, {9, 10}, {9, 10}}], 3, 
  ((-7*z3)/720 + z5/72)/ep^2 + ((53*z3)/480 - z3^2/360 - (7*z4)/480 - 
     (7*z5)/48 + (5*z6)/144)/ep}, {"e12|23|4|56|78|e9|eA|89|A|A||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 6}, 
    {4, 5}, {4, 8}, {5, 9}, {6, 7}, {7, 10}, {8, 9}, {8, 10}, {9, 10}}], 3, 
  -1/(640*ep^4) + (7/1152 - z3/240)/ep^3 + (-113/69120 + (7*z3)/720 - z4/160)/
    ep^2 + (-6049/207360 + (43*z3)/1080 + (7*z4)/480 - (7*z5)/240)/ep}, 
 {"e12|23|4|56|78|e7|e9|9|AA|A||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 6}, {4, 5}, {4, 8}, 
    {5, 9}, {6, 7}, {7, 8}, {8, 10}, {9, 10}, {9, 10}}], 3, 
  1/(1920*ep^4) + (-49/17280 + z3/720)/ep^3 + (737/207360 - z3/216 + z4/480)/
    ep^2 + (14467/622080 - (23*z3)/2592 - z4/144 - z5/240)/ep}, 
 {"e12|33|45|4|6|78|9A|e9|eA|A||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 6}, {4, 5}, {4, 8}, 
    {5, 8}, {6, 9}, {7, 10}, {7, 10}, {8, 9}, {9, 10}}], 3/2, 
  1/(1920*ep^4) + (-13/5760 + z3/1440)/ep^3 + 
   (55/13824 - (11*z3)/2880 + z4/960)/ep^2 + 
   (-1501/207360 + (37*z3)/1920 - (11*z4)/1920 + (7*z5)/1440)/ep}, 
 {"e12|34|35|4|6|78|9A|e9|eA|A||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 6}, {4, 5}, {4, 8}, 
    {5, 8}, {6, 9}, {7, 9}, {7, 10}, {8, 10}, {9, 10}}], 3, 
  -1/(640*ep^4) + (5/1152 - z3/480)/ep^3 + (19/13824 + (17*z3)/2880 - z4/320)/
    ep^2 + (361/207360 - (103*z3)/17280 + (17*z4)/1920 - (7*z5)/480)/ep}, 
 {"e12|34|56|e5|78|6|9|e9|AA|A||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 6}, {4, 5}, {4, 8}, 
    {5, 8}, {6, 9}, {7, 8}, {7, 10}, {9, 10}, {9, 10}}], 3/2, 
  1/(1920*ep^4) + (-13/5760 + z3/1440)/ep^3 + 
   (203/69120 - (11*z3)/2880 + z4/960)/ep^2 + 
   (-421/207360 + (7*z3)/640 - (11*z4)/1920 + (7*z5)/1440)/ep}, 
 {"e12|23|4|55|67|8|e9|eA|9A|A||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 6}, {4, 5}, {4, 8}, 
    {5, 8}, {6, 7}, {7, 9}, {8, 10}, {9, 10}, {9, 10}}], 3/2, 
  1/(960*ep^4) + (-37/17280 + z3/720)/ep^3 + 
   (-259/103680 - (11*z3)/4320 + z4/480)/ep^2 + 
   (-2113/622080 + (49*z3)/25920 - (11*z4)/2880 + (7*z5)/720)/ep}, 
 {"e12|34|56|e5|78|9|7A|e|9A|A||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 6}, {4, 5}, {4, 7}, 
    {5, 8}, {6, 9}, {7, 10}, {8, 9}, {8, 10}, {9, 10}}], 6, 
  ((7*z3)/240 - z5/24)/ep^2 + ((-25*z3)/288 - (11*z3^2)/120 + (7*z4)/160 + 
     (35*z5)/144 - (5*z6)/48)/ep}, {"e12|34|35|6|78|79|AA|e|e9|A||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 6}, 
    {4, 5}, {4, 7}, {5, 8}, {6, 9}, {7, 9}, {8, 10}, {8, 10}, {9, 10}}], 3, 
  ((-7*z3)/720 + z5/72)/ep^2 + (-z3/1440 + (11*z3^2)/360 - (7*z4)/480 - 
     z5/16 + (5*z6)/144)/ep}, {"e12|34|56|e5|78|9|79|e|AA|A||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 6}, 
    {4, 5}, {4, 7}, {5, 8}, {6, 9}, {7, 8}, {8, 10}, {9, 10}, {9, 10}}], 3, 
  ((-7*z3)/720 + z5/72)/ep^2 + ((79*z3)/1440 + z3^2/72 - (7*z4)/480 - 
     (5*z5)/48 + (5*z6)/144)/ep}, {"e12|34|56|e5|67|8|9|e8|A|AA||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 6}, 
    {4, 5}, {4, 7}, {5, 8}, {6, 8}, {7, 9}, {8, 10}, {9, 10}, {9, 10}}], 3, 
  ((-7*z3)/720 + z5/72)/ep^2 + ((119*z3)/1440 + z3^2/72 - (7*z4)/480 - 
     (19*z5)/144 + (5*z6)/144)/ep}, {"e12|34|35|6|e5|7|e8|9A|9A|A||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 6}, 
    {4, 5}, {4, 6}, {5, 8}, {7, 9}, {7, 10}, {8, 9}, {8, 10}, {9, 10}}], 3, 
  (1/2160 - z3/720)/ep^3 + (-1/480 + (13*z3)/1440 - z4/480)/ep^2 + 
   (37/5184 - (257*z3)/8640 + (13*z4)/960 - (7*z5)/720)/ep}, 
 {"e12|33|45|6|78|79|AA|e|e9|A||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 6}, {4, 5}, {4, 6}, 
    {5, 8}, {7, 9}, {7, 9}, {8, 10}, {8, 10}, {9, 10}}], 3/2, 
  (-1/6480 + z3/2160)/ep^3 + (11/38880 - (23*z3)/12960 + z4/1440)/ep^2 + 
   (-103/233280 + (127*z3)/77760 - (23*z4)/8640 + (7*z5)/2160)/ep}, 
 {"e12|34|35|6|e5|7|e8|89|A|AA||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 6}, {4, 5}, {4, 6}, 
    {5, 8}, {7, 8}, {7, 9}, {8, 10}, {9, 10}, {9, 10}}], 3, 
  (-1/12960 + z3/4320)/ep^3 + (11/15552 - (67*z3)/25920 + z4/2880)/ep^2 + 
   (-337/93312 + (2237*z3)/155520 - (67*z4)/17280 + (7*z5)/4320)/ep}, 
 {"e12|23|4|e5|67|68|7|9|AA|eA||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 4}, {4, 8}, {5, 9}, 
    {5, 10}, {6, 8}, {6, 9}, {7, 10}, {7, 10}, {8, 9}}], 3, 
  -1/(1440*ep^5) + 47/(34560*ep^4) + 43/(25920*ep^3) + 
   (-43/15360 - z3/2880)/ep^2 + (-307/38880 + (59*z3)/17280 - z4/1920)/ep}, 
 {"e12|23|4|e5|67|68|9|8A|9|A|e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 4}, {4, 8}, {5, 9}, 
    {5, 10}, {6, 8}, {6, 9}, {7, 9}, {7, 10}, {8, 10}}], 6, 
  (-1/160 + (3*z3)/160)/ep^3 + (91/8640 - (5*z3)/576 - z4/320)/ep^2 + 
   (2881/51840 - (619*z3)/17280 + z4/384 - (9*z5)/160)/ep}, 
 {"e12|23|4|e5|67|89|8A|9A|9||e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 4}, {4, 8}, {5, 9}, 
    {5, 10}, {6, 8}, {6, 9}, {7, 8}, {7, 10}, {9, 10}}], 3, 
  -7/(1920*ep^4) + (47/5760 - z3/240)/ep^3 + (83/13824 + z3/180 - z4/160)/
    ep^2 + (-2689/207360 + (53*z3)/2160 + z4/120 - (7*z5)/240)/ep}, 
 {"e12|23|4|e5|66|78|9|8A|A|eA||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 4}, {4, 8}, {5, 9}, 
    {5, 10}, {6, 8}, {6, 8}, {7, 9}, {7, 10}, {9, 10}}], 3/2, 
  1/(1440*ep^5) - 1/(720*ep^4) + 1/(155520*ep^3) + 
   (119/233280 + z3/720)/ep^2 + (1231/1866240 - (13*z3)/4320 + z4/480)/ep}, 
 {"e12|23|4|e5|67|67|8|9|9A|A|e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 4}, {4, 8}, {5, 9}, 
    {5, 10}, {6, 7}, {6, 9}, {7, 10}, {8, 9}, {8, 10}}], 3, 
  -7/(1920*ep^4) + (47/5760 - z3/240)/ep^3 + (-17/69120 + z3/180 - z4/160)/
    ep^2 + (-2741/41472 + (53*z3)/2160 + z4/120 + z5/30)/ep}, 
 {"e12|23|4|e5|67|68|8|9A|9|A|e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 4}, {4, 8}, {5, 9}, 
    {5, 10}, {6, 7}, {6, 8}, {7, 9}, {8, 10}, {9, 10}}], 6, 
  1/(480*ep^5) - 11/(3840*ep^4) - 11/(1920*ep^3) + 
   (221/46080 + z3/960)/ep^2 + (1187/69120 - (23*z3)/5760 + z4/640)/ep}, 
 {"e12|23|4|e5|67|88|79|A|9|A|e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 4}, {4, 8}, {5, 9}, 
    {5, 9}, {6, 8}, {6, 10}, {7, 9}, {7, 10}, {8, 10}}], 3, 
  -1/(960*ep^5) + 17/(11520*ep^4) + 1/(1280*ep^3) + 
   (107/138240 - (7*z3)/2880)/ep^2 + 
   (451/414720 + (53*z3)/17280 - (7*z4)/1920)/ep}, 
 {"e12|23|4|e5|67|88|9A|9A|9||e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 4}, {4, 8}, {5, 9}, 
    {5, 9}, {6, 8}, {6, 10}, {7, 8}, {7, 10}, {9, 10}}], 3/2, 
  1/(320*ep^4) + (-1/270 + z3/720)/ep^3 + (-131/20736 - z3/864 + z4/480)/
    ep^2 + (-1399/155520 + (29*z3)/5184 - z4/576 + (7*z5)/720)/ep}, 
 {"e12|23|4|e5|67|88|89|AA||eA||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 4}, {4, 8}, {5, 9}, 
    {5, 9}, {6, 8}, {6, 9}, {7, 10}, {7, 10}, {8, 10}}], 3/2, 
  1/(2880*ep^5) - 29/(34560*ep^4) + 29/(103680*ep^3) + 
   (707/1244160 + z3/2880)/ep^2 + (83/82944 - z3/640 + z4/1920)/ep}, 
 {"e12|23|4|e5|66|77|8|9|eA|AA||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 4}, {4, 8}, {5, 9}, 
    {5, 9}, {6, 8}, {6, 8}, {7, 10}, {7, 10}, {9, 10}}], 3/4, 
  -1/(4320*ep^5) + 1/(4320*ep^4) + 1/(3888*ep^3) + 
   (17/77760 - z3/2160)/ep^2 + (31/155520 + z3/2160 - z4/1440)/ep}, 
 {"e12|23|4|e5|66|77|8|9|9A|A|e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 4}, {4, 8}, {5, 9}, 
    {5, 9}, {6, 7}, {6, 9}, {7, 10}, {8, 10}, {8, 10}}], 3/2, 
  1/(1440*ep^5) - 1/(1728*ep^4) - 133/(155520*ep^3) + 
   (-767/933120 + z3/720)/ep^2 + (-275/373248 - z3/864 + z4/480)/ep}, 
 {"e12|23|4|e5|67|88|89|9A||A|e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 4}, {4, 8}, {5, 9}, 
    {5, 9}, {6, 7}, {6, 8}, {7, 10}, {8, 10}, {9, 10}}], 3, 
  -1/(960*ep^5) + 17/(11520*ep^4) + 1/(11520*ep^3) + 
   (-1/27648 - z3/960)/ep^2 + (-517/414720 + (11*z3)/5760 - z4/640)/ep}, 
 {"e12|23|4|e5|56|7|89|89|A|A|e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 4}, {4, 8}, {5, 8}, 
    {5, 9}, {6, 9}, {6, 10}, {7, 9}, {7, 10}, {8, 10}}], 3, 
  -11/(1920*ep^4) + (49/1920 - (3*z3)/160)/ep^3 + 
   (-1229/69120 + (37*z3)/2880 + z4/320)/ep^2 + 
   (-15109/207360 + (155*z3)/3456 + (7*z4)/1920 + (7*z5)/480)/ep}, 
 {"e12|23|4|e5|56|7|88|99|A|A|e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 4}, {4, 8}, {5, 8}, 
    {5, 9}, {6, 9}, {6, 9}, {7, 10}, {7, 10}, {8, 10}}], 3/2, 
  1/(4320*ep^5) - 61/(103680*ep^4) - 1/(155520*ep^3) + 
   (3817/3732480 - z3/2880)/ep^2 + (-1351/1866240 - (11*z3)/17280 - z4/1920)/
    ep}, {"e12|23|4|e5|56|7|89|8A|A|eA||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 4}, 
    {4, 8}, {5, 8}, {5, 9}, {6, 8}, {6, 10}, {7, 9}, {7, 10}, {9, 10}}], 6, 
  1/(960*ep^5) - 11/(3840*ep^4) - 1/(1920*ep^3) + (43/9216 - z3/480)/ep^2 + 
   (1/864 - (7*z3)/2880 - z4/320)/ep}, {"e12|23|4|e5|56|7|78|9|eA|AA||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 4}, 
    {4, 8}, {5, 8}, {5, 9}, {6, 8}, {6, 9}, {7, 10}, {7, 10}, {9, 10}}], 3, 
  -1/(2880*ep^5) + 11/(6912*ep^4) - 19/(4320*ep^3) + 487/(248832*ep^2) + 
   25163/(1866240*ep)}, {"e12|23|4|e5|56|7|78|9|9A|A|e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 4}, 
    {4, 8}, {5, 8}, {5, 9}, {6, 7}, {6, 9}, {7, 10}, {8, 10}, {9, 10}}], 6, 
  1/(960*ep^5) - 11/(3840*ep^4) + 17/(1920*ep^3) - 59/(15360*ep^2) - 
   119/(3840*ep)}, {"e12|23|4|e5|56|7|89|AA|e9|A||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 4}, 
    {4, 8}, {5, 8}, {5, 9}, {6, 7}, {6, 8}, {7, 10}, {9, 10}, {9, 10}}], 3, 
  -1/(1440*ep^5) + 47/(34560*ep^4) + 5/(5184*ep^3) + 
   (-427/138240 + z3/960)/ep^2 + (17/62208 + (7*z3)/5760 + z4/640)/ep}, 
 {"e12|23|4|e5|67|68|9|89|A|A|e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 4}, {4, 8}, {5, 6}, 
    {5, 9}, {6, 10}, {7, 9}, {7, 10}, {8, 9}, {8, 10}}], 6, 
  (-1/160 + (3*z3)/160)/ep^3 + (91/8640 - (5*z3)/576 - z4/320)/ep^2 + 
   (2881/51840 - (619*z3)/17280 + z4/384 - (9*z5)/160)/ep}, 
 {"e12|23|4|e5|66|78|7|9|AA|eA||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 4}, {4, 8}, {5, 6}, 
    {5, 9}, {6, 10}, {7, 9}, {7, 9}, {8, 10}, {8, 10}}], 3/2, 
  1/(2880*ep^5) - 29/(34560*ep^4) + 29/(103680*ep^3) + 
   (707/1244160 + z3/2880)/ep^2 + (83/82944 - z3/640 + z4/1920)/ep}, 
 {"e12|23|4|e5|67|68|9|9A|9A||e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 4}, {4, 8}, {5, 6}, 
    {5, 9}, {6, 10}, {7, 8}, {7, 10}, {8, 9}, {9, 10}}], 6, 
  3/(160*ep^3) + (-91/2880 - z3/80 + z5/24)/ep^2 + 
   (-2881/17280 - z3/160 - z3^2/120 - (3*z4)/160 + (7*z5)/144 + (5*z6)/48)/
    ep}, {"e12|23|4|e5|67|89|89|8A||A|e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 4}, 
    {4, 8}, {5, 6}, {5, 9}, {6, 10}, {7, 8}, {7, 9}, {8, 10}, {9, 10}}], 6, 
  (-1/160 + (3*z3)/160)/ep^3 + (91/8640 - (5*z3)/576 - z4/320)/ep^2 + 
   (2881/51840 - (439*z3)/17280 + z4/384 - z5/15)/ep}, 
 {"e12|23|4|e5|66|78|9|9A|AA|e||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 4}, {4, 8}, {5, 6}, 
    {5, 9}, {6, 10}, {7, 8}, {7, 8}, {9, 10}, {9, 10}}], 3/2, 
  -1/(8640*ep^5) + 1/(2304*ep^4) - 241/(933120*ep^3) + 
   (-6097/11197440 - z3/8640)/ep^2 + (-9013/11197440 + (11*z3)/10368 - 
     z4/5760)/ep}, {"e12|23|4|e5|67|68|8|99|A|A|e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 4}, 
    {4, 8}, {5, 6}, {5, 9}, {6, 9}, {7, 10}, {7, 10}, {8, 9}, {8, 10}}], 3, 
  -1/(1440*ep^5) + 47/(34560*ep^4) + 43/(25920*ep^3) + 
   (-43/15360 - z3/2880)/ep^2 + (-307/38880 + (59*z3)/17280 - z4/1920)/ep}, 
 {"e12|23|4|e5|66|78|9|89|A|A|e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 4}, {4, 8}, {5, 6}, 
    {5, 9}, {6, 9}, {7, 9}, {7, 10}, {8, 10}, {8, 10}}], 3, 
  -1/(960*ep^5) + 17/(11520*ep^4) + 1/(1280*ep^3) + 
   (107/138240 - (7*z3)/2880)/ep^2 + 
   (451/414720 + (53*z3)/17280 - (7*z4)/1920)/ep}, 
 {"e12|23|4|e5|67|89|78|A|9|A|e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 4}, {4, 8}, {5, 6}, 
    {5, 9}, {6, 9}, {7, 8}, {7, 10}, {8, 10}, {9, 10}}], 6, 
  1/(480*ep^5) - 11/(3840*ep^4) - 1/(128*ep^3) + (229/46080 - z3/960)/ep^2 + 
   (1537/69120 - (41*z3)/1152 - z4/640 + z5/24)/ep}, 
 {"e12|23|4|e5|67|67|8|9|eA|AA||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 4}, {4, 8}, {5, 6}, 
    {5, 9}, {6, 8}, {7, 10}, {7, 10}, {8, 9}, {9, 10}}], 3, 
  7/(5760*ep^4) + (-83/17280 + z3/720)/ep^3 + 
   (553/207360 - (7*z3)/2160 + z4/480)/ep^2 + 
   (20141/622080 - (139*z3)/12960 - (7*z4)/1440 - z5/90)/ep}, 
 {"e12|23|4|e5|67|68|9|8A|A|eA||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 4}, {4, 8}, {5, 6}, 
    {5, 9}, {6, 8}, {7, 9}, {7, 10}, {8, 10}, {9, 10}}], 6, 
  -7/(1920*ep^4) + (137/5760 - (11*z3)/480)/ep^3 + 
   (-1333/69120 + (13*z3)/576 - z4/320)/ep^2 + 
   (-29087/207360 + (707*z3)/17280 + (7*z4)/384 + (43*z5)/480)/ep}, 
 {"e12|23|4|e5|67|68|9|9A|AA|e||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 4}, {4, 8}, {5, 6}, 
    {5, 9}, {6, 8}, {7, 8}, {7, 10}, {9, 10}, {9, 10}}], 3, 
  7/(5760*ep^4) + (-83/17280 + z3/720)/ep^3 + 
   (337/207360 - (7*z3)/2160 + z4/480)/ep^2 + 
   (14849/622080 - (121*z3)/12960 - (7*z4)/1440 - z5/240)/ep}, 
 {"e12|23|4|e5|67|68|7|9|9A|A|e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 4}, {4, 8}, {5, 6}, 
    {5, 9}, {6, 7}, {7, 10}, {8, 9}, {8, 10}, {9, 10}}], 6, 
  1/(480*ep^5) - 11/(3840*ep^4) - 11/(1920*ep^3) + 
   (221/46080 + z3/960)/ep^2 + (1187/69120 - (23*z3)/5760 + z4/640)/ep}, 
 {"e12|23|4|e5|66|78|7|9|9A|A|e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 4}, {4, 8}, {5, 6}, 
    {5, 9}, {6, 7}, {7, 9}, {8, 10}, {8, 10}, {9, 10}}], 3, 
  -1/(960*ep^5) + 17/(11520*ep^4) + 1/(11520*ep^3) + 
   (-1/27648 - z3/960)/ep^2 + (-517/414720 + (11*z3)/5760 - z4/640)/ep}, 
 {"e12|23|4|e5|67|89|88|9A||A|e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 4}, {4, 8}, {5, 6}, 
    {5, 9}, {6, 7}, {7, 8}, {8, 10}, {9, 10}, {9, 10}}], 3, 
  -1/(1440*ep^5) + 47/(34560*ep^4) + 17/(12960*ep^3) - 311/(138240*ep^2) - 
   181/(155520*ep)}, {"e12|23|4|e5|56|7|78|9|AA|eA||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 4}, 
    {4, 8}, {5, 6}, {5, 8}, {6, 9}, {7, 10}, {7, 10}, {8, 9}, {9, 10}}], 3, 
  -1/(2880*ep^5) + 11/(6912*ep^4) - 19/(4320*ep^3) + 487/(248832*ep^2) + 
   25163/(1866240*ep)}, {"e12|23|4|e5|56|7|89|8A|9|A|e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 4}, 
    {4, 8}, {5, 6}, {5, 8}, {6, 9}, {7, 9}, {7, 10}, {8, 10}, {9, 10}}], 6, 
  1/(960*ep^5) - 11/(3840*ep^4) - 1/(1920*ep^3) + (43/9216 - z3/480)/ep^2 + 
   (1/864 - (7*z3)/2880 - z4/320)/ep}, {"e12|23|4|e5|56|7|89|8A|e|AA||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 4}, 
    {4, 8}, {5, 6}, {5, 8}, {6, 9}, {7, 8}, {7, 10}, {9, 10}, {9, 10}}], 3, 
  -1/(2880*ep^5) + 11/(6912*ep^4) - 49/(17280*ep^3) + 779/(1244160*ep^2) + 
   199/(23328*ep)}, {"e12|23|4|e5|56|7|88|9A|9|A|e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 4}, 
    {4, 8}, {5, 6}, {5, 8}, {6, 7}, {7, 9}, {8, 10}, {9, 10}, {9, 10}}], 3, 
  -1/(1440*ep^5) + 47/(34560*ep^4) + 5/(5184*ep^3) + 
   (-427/138240 + z3/960)/ep^2 + (17/62208 + (7*z3)/5760 + z4/640)/ep}, 
 {"e12|23|4|e5|67|89|78|9|A|A|e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 4}, {4, 8}, {5, 6}, 
    {5, 7}, {6, 9}, {7, 10}, {8, 9}, {8, 10}, {9, 10}}], 3, 
  -7/(1920*ep^4) + (47/5760 - z3/240)/ep^3 + (83/13824 + z3/180 - z4/160)/
    ep^2 + (-2689/207360 + (53*z3)/2160 + z4/120 - (7*z5)/240)/ep}, 
 {"e12|23|4|e5|66|78|9|9A|9A||e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 4}, {4, 8}, {5, 6}, 
    {5, 7}, {6, 9}, {7, 9}, {8, 10}, {8, 10}, {9, 10}}], 3/2, 
  1/(320*ep^4) + (-1/270 + z3/720)/ep^3 + (-131/20736 - z3/864 + z4/480)/
    ep^2 + (-1399/155520 + (29*z3)/5184 - z4/576 + (7*z5)/720)/ep}, 
 {"e12|23|4|e5|67|68|9|AA|9A|e||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 4}, {4, 8}, {5, 6}, 
    {5, 7}, {6, 8}, {7, 9}, {8, 10}, {9, 10}, {9, 10}}], 3, 
  7/(5760*ep^4) + (-83/17280 + z3/720)/ep^3 + 
   (337/207360 - (7*z3)/2160 + z4/480)/ep^2 + 
   (14849/622080 - (121*z3)/12960 - (7*z4)/1440 - z5/240)/ep}, 
 {"e12|23|4|e5|67|88|79|9|A|A|e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 4}, {4, 8}, {5, 6}, 
    {5, 6}, {7, 9}, {7, 10}, {8, 9}, {8, 10}, {9, 10}}], 3/2, 
  1/(1440*ep^5) - 1/(720*ep^4) + 1/(155520*ep^3) + 
   (119/233280 + z3/720)/ep^2 + (1231/1866240 - (13*z3)/4320 + z4/480)/ep}, 
 {"e12|23|4|e5|66|77|8|9|AA|eA||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 4}, {4, 8}, {5, 6}, 
    {5, 6}, {7, 9}, {7, 9}, {8, 10}, {8, 10}, {9, 10}}], 3/4, 
  -1/(4320*ep^5) + 1/(4320*ep^4) + 1/(3888*ep^3) + 
   (17/77760 - z3/2160)/ep^2 + (31/155520 + z3/2160 - z4/1440)/ep}, 
 {"e12|23|4|e5|67|88|99|9A|A||e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 4}, {4, 8}, {5, 6}, 
    {5, 6}, {7, 8}, {7, 9}, {8, 10}, {9, 10}, {9, 10}}], 3/2, 
  -1/(8640*ep^5) + 1/(2304*ep^4) - 241/(933120*ep^3) + 
   (-6097/11197440 - z3/8640)/ep^2 + (-9013/11197440 + (11*z3)/10368 - 
     z4/5760)/ep}, {"e12|23|4|e5|67|89|eA|8A|9|A||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 4}, 
    {4, 6}, {5, 8}, {5, 9}, {6, 10}, {7, 8}, {7, 10}, {8, 9}, {9, 10}}], 6, 
  1/(960*ep^5) - 11/(3840*ep^4) + 13/(1920*ep^3) + (-77/9216 + z3/96)/ep^2 + 
   (-1409/34560 - (7*z3)/2880 + z4/64)/ep}, {"e12|23|4|e5|67|89|eA|89|A|A||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 4}, 
    {4, 6}, {5, 8}, {5, 9}, {6, 10}, {7, 8}, {7, 9}, {8, 10}, {9, 10}}], 3, 
  -11/(1920*ep^4) + (49/1920 - (3*z3)/160)/ep^3 + 
   (-797/69120 + (37*z3)/2880 + z4/320)/ep^2 + 
   (-5389/207360 + (451*z3)/17280 + (7*z4)/1920 - z5/60)/ep}, 
 {"e12|23|4|e5|67|89|eA|88||AA||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 4}, {4, 6}, {5, 8}, 
    {5, 9}, {6, 10}, {7, 8}, {7, 8}, {9, 10}, {9, 10}}], 3/2, 
  1/(4320*ep^5) - 61/(103680*ep^4) - 19/(155520*ep^3) + 641/(746496*ep^2) - 
   61/(1866240*ep)}, {"e12|23|4|e5|67|68|8|e9|A|AA||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 4}, 
    {4, 6}, {5, 8}, {5, 9}, {6, 8}, {7, 10}, {7, 10}, {8, 9}, {9, 10}}], 3, 
  -1/(1440*ep^5) + 47/(34560*ep^4) + 43/(25920*ep^3) + 
   (-43/15360 - z3/2880)/ep^2 + (-307/38880 + (59*z3)/17280 - z4/1920)/ep}, 
 {"e12|23|4|e5|67|68|9|eA|9A|A||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 4}, {4, 6}, {5, 8}, 
    {5, 9}, {6, 8}, {7, 9}, {7, 10}, {8, 10}, {9, 10}}], 6, 
  1/(960*ep^5) - 11/(3840*ep^4) - 1/(384*ep^3) + (59/9216 - z3/240)/ep^2 + 
   (107/3456 - (37*z3)/1440 - z4/160 + z5/48)/ep}, 
 {"e12|23|4|e5|67|68|9|e9|AA|A||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 4}, {4, 6}, {5, 8}, 
    {5, 9}, {6, 8}, {7, 8}, {7, 10}, {9, 10}, {9, 10}}], 3, 
  -1/(2880*ep^5) + 11/(6912*ep^4) - 1/(270*ep^3) + 
   (2147/1244160 - z3/720)/ep^2 + (7811/1866240 + (7*z3)/2160 - z4/480)/ep}, 
 {"e12|23|4|e5|67|89|e7|A|9A|A||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 4}, {4, 6}, {5, 8}, 
    {5, 9}, {6, 7}, {7, 10}, {8, 9}, {8, 10}, {9, 10}}], 3, 
  -1/(480*ep^5) + 11/(2880*ep^4) + 1/(1296*ep^3) + 
   (-527/311040 - z3/240)/ep^2 + (-247/58320 + z3/120 - z4/160)/ep}, 
 {"e12|23|4|e5|67|89|e7|8|A|AA||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 4}, {4, 6}, {5, 8}, 
    {5, 9}, {6, 7}, {7, 8}, {8, 10}, {9, 10}, {9, 10}}], 3, 
  1/(2880*ep^5) - 43/(34560*ep^4) + 151/(311040*ep^3) + 
   (7259/3732480 + z3/2880)/ep^2 + (9137/2239488 - (59*z3)/17280 + z4/1920)/
    ep}, {"e12|23|4|e5|67|88|e9|8A||AA||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 4}, 
    {4, 6}, {5, 8}, {5, 8}, {6, 9}, {7, 10}, {7, 10}, {8, 9}, {9, 10}}], 3/2, 
  1/(2880*ep^5) - 29/(34560*ep^4) + 29/(103680*ep^3) + 
   (707/1244160 + z3/2880)/ep^2 + (83/82944 - z3/640 + z4/1920)/ep}, 
 {"e12|23|4|e5|67|88|e9|9A|A|A||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 4}, {4, 6}, {5, 8}, 
    {5, 8}, {6, 9}, {7, 9}, {7, 10}, {8, 10}, {9, 10}}], 3, 
  -1/(960*ep^5) + 17/(11520*ep^4) + 1/(1280*ep^3) + 
   (107/138240 - (7*z3)/2880)/ep^2 + 
   (451/414720 + (53*z3)/17280 - (7*z4)/1920)/ep}, 
 {"e12|23|4|e5|67|88|e9|AA|9|A||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 4}, {4, 6}, {5, 8}, 
    {5, 8}, {6, 9}, {7, 8}, {7, 10}, {9, 10}, {9, 10}}], 3/2, 
  1/(2880*ep^5) - 29/(34560*ep^4) + 17/(103680*ep^3) + 
   (611/1244160 + z3/2880)/ep^2 + (953/1244160 - z3/640 + z4/1920)/ep}, 
 {"e12|23|4|e5|67|88|e7|9|A|AA||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 4}, {4, 6}, {5, 8}, 
    {5, 8}, {6, 7}, {7, 9}, {8, 10}, {9, 10}, {9, 10}}], 3/2, 
  1/(1440*ep^5) - 1/(1728*ep^4) - 133/(155520*ep^3) + 
   (-767/933120 + z3/720)/ep^2 + (-275/373248 - z3/864 + z4/480)/ep}, 
 {"e12|23|4|e5|67|89|e8|9A|A|A||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 4}, {4, 6}, {5, 7}, 
    {5, 8}, {6, 9}, {7, 10}, {8, 9}, {8, 10}, {9, 10}}], 6, 
  1/(960*ep^5) - 11/(3840*ep^4) - 1/(384*ep^3) + (343/46080 - z3/240)/ep^2 + 
   (23/540 - (7*z3)/360 - z4/160)/ep}, {"e12|23|4|e5|67|89|e8|8A||AA||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 4}, 
    {4, 6}, {5, 7}, {5, 8}, {6, 9}, {7, 9}, {8, 10}, {8, 10}, {9, 10}}], 3, 
  -1/(2880*ep^5) + 11/(6912*ep^4) - 1/(270*ep^3) + 
   (1931/1244160 - z3/720)/ep^2 + (4787/1866240 + z3/216 - z4/480)/ep}, 
 {"e12|23|4|e5|67|89|e8|AA|9|A||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 4}, {4, 6}, {5, 7}, 
    {5, 8}, {6, 9}, {7, 8}, {8, 10}, {9, 10}, {9, 10}}], 3, 
  -1/(1440*ep^5) + 47/(34560*ep^4) + 13/(6480*ep^3) + 
   (-439/138240 + z3/1440)/ep^2 + (-1663/155520 + (43*z3)/8640 + z4/960)/ep}, 
 {"e12|23|4|e5|67|68|9|e8|A|AA||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 4}, {4, 6}, {5, 7}, 
    {5, 8}, {6, 8}, {7, 9}, {8, 10}, {9, 10}, {9, 10}}], 3, 
  -1/(2880*ep^5) + 11/(6912*ep^4) - 37/(17280*ep^3) + 
   (-1021/1244160 + z3/1440)/ep^2 + (-403/46656 + (61*z3)/8640 + z4/960)/ep}, 
 {"e12|23|4|e5|56|7|e8|9A|9A|A||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 4}, {4, 6}, {5, 6}, 
    {5, 8}, {7, 9}, {7, 10}, {8, 9}, {8, 10}, {9, 10}}], 3, 
  -1/(1440*ep^5) + 7/(2304*ep^4) - 523/(103680*ep^3) + 
   (67/1244160 + z3/960)/ep^2 + (11077/746496 + (13*z3)/5760 + z4/640)/ep}, 
 {"e12|23|4|e5|56|7|e8|99|AA|A||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 4}, {4, 6}, {5, 6}, 
    {5, 8}, {7, 9}, {7, 9}, {8, 10}, {8, 10}, {9, 10}}], 3/2, 
  1/(4320*ep^5) - 61/(103680*ep^4) - 1/(155520*ep^3) + 
   (3817/3732480 - z3/2880)/ep^2 + (-1351/1866240 - (11*z3)/17280 - z4/1920)/
    ep}, {"e12|23|4|e5|56|7|e8|89|A|AA||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 6}, {2, 7}, {3, 4}, 
    {4, 6}, {5, 6}, {5, 8}, {7, 8}, {7, 9}, {8, 10}, {9, 10}, {9, 10}}], 3, 
  1/(8640*ep^5) - 91/(103680*ep^4) + 53/(19440*ep^3) - 5287/(3732480*ep^2) - 
   45691/(5598720*ep)}, {"e12|34|56|e7|58|9|eA|89|A|A||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 7}, 
    {4, 8}, {5, 9}, {5, 10}, {6, 9}, {6, 10}, {7, 8}, {7, 9}, {8, 10}}], 3, 
  (-z3/10 + z3^2/10 + (11*z5)/12 - (147*z7)/160)/ep}, 
 {"e12|34|56|e7|55||e8|9A|9A|A||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 7}, {4, 8}, {5, 9}, 
    {5, 10}, {6, 9}, {6, 10}, {7, 8}, {7, 8}, {9, 10}}], 3/4, 
  1/(2880*ep^5) - 43/(34560*ep^4) + 211/(155520*ep^3) + 
   (-1133/3732480 + z3/2880)/ep^2 + (2713/5598720 - (7*z3)/5760 + z4/1920)/
    ep}, {"e12|33|45|6|e7|68|7|9|AA|eA||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 7}, 
    {4, 8}, {5, 9}, {5, 9}, {6, 10}, {6, 10}, {7, 8}, {7, 10}, {8, 9}}], 3/4, 
  (-1/6480 + z3/2160)/ep^3 + (11/38880 - (23*z3)/12960 + z4/1440)/ep^2 + 
   (329/233280 + (127*z3)/77760 - (23*z4)/8640 - z5/270)/ep}, 
 {"e12|33|45|4|6|e7|78|9|AA|eA||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 7}, {4, 8}, {5, 9}, 
    {5, 9}, {6, 10}, {6, 10}, {7, 8}, {7, 9}, {8, 10}}], 3/4, 
  1/(5760*ep^5) - 1/(1440*ep^4) + 203/(207360*ep^3) - 161/(311040*ep^2) + 
   1079/(466560*ep)}, {"e12|33|45|6|e7|88|99|8A||A|e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 7}, 
    {4, 8}, {5, 9}, {5, 9}, {6, 10}, {6, 10}, {7, 8}, {7, 8}, {9, 10}}], 3/8, 
  -1/(8640*ep^5) + 31/(103680*ep^4) - 7/(62208*ep^3) + 
   (-421/3732480 - z3/8640)/ep^2 + (-229/1244160 + (23*z3)/51840 - z4/5760)/
    ep}, {"e12|33|45|6|e7|89|8A|9A|9||e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 7}, 
    {4, 8}, {5, 9}, {5, 9}, {6, 9}, {6, 10}, {7, 8}, {7, 10}, {8, 10}}], 3, 
  -1/(720*ep^3) + (29/4320 - z3/180)/ep^2 + (389/25920 + (5*z3)/432 - z4/120)/
    ep}, {"e12|33|45|6|e7|89|78|A|9|A|e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 7}, 
    {4, 8}, {5, 8}, {5, 9}, {6, 10}, {6, 10}, {7, 9}, {7, 10}, {8, 9}}], 3, 
  (1/2160 - z3/720)/ep^3 + (-1/405 + (17*z3)/4320 - z4/480)/ep^2 + 
   (-19/9720 - (349*z3)/25920 + (17*z4)/2880 + z5/40)/ep}, 
 {"e12|33|45|4|6|e7|89|8A|e|AA||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 7}, {4, 8}, {5, 8}, 
    {5, 9}, {6, 10}, {6, 10}, {7, 9}, {7, 9}, {8, 10}}], 3/2, 
  1/(5760*ep^5) - 1/(1440*ep^4) + 191/(207360*ep^3) - 107/(311040*ep^2) + 
   1751/(1866240*ep)}, {"e12|33|45|6|e7|89|89|8A||A|e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 7}, 
    {4, 8}, {5, 8}, {5, 9}, {6, 10}, {6, 10}, {7, 8}, {7, 9}, {9, 10}}], 3, 
  ((-7*z3)/720 + z5/72)/ep^2 + ((23*z3)/480 - z3^2/360 - (7*z4)/480 - z5/12 + 
     (5*z6)/144)/ep}, {"e12|34|56|e7|58|8|99|9A|A||e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 7}, 
    {4, 8}, {5, 8}, {5, 9}, {6, 9}, {6, 10}, {7, 10}, {7, 10}, {8, 9}}], 3, 
  (1/2160 - z3/720)/ep^3 + (-41/12960 + (17*z3)/4320 - z4/480)/ep^2 + 
   (451/77760 - (457*z3)/25920 + (17*z4)/2880 + (13*z5)/720)/ep}, 
 {"e12|34|56|e7|58|9|78|A|9|A|e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 7}, {4, 8}, {5, 8}, 
    {5, 9}, {6, 9}, {6, 10}, {7, 9}, {7, 10}, {8, 10}}], 6, 
  ((-3*z3)/10 - z5/2 + (147*z7)/160)/ep}, {"e12|34|56|e7|58|7|e9|A|9A|A||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 7}, 
    {4, 8}, {5, 8}, {5, 9}, {6, 9}, {6, 10}, {7, 8}, {7, 10}, {9, 10}}], 6, 
  ((7*z3)/240 - z5/24)/ep^2 + ((-115*z3)/288 + z3^2/120 + (7*z4)/160 + 
     (17*z5)/36 - (5*z6)/48)/ep}, {"e12|33|45|6|e7|68|9|9A|AA|e||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 7}, 
    {4, 8}, {5, 8}, {5, 9}, {6, 9}, {6, 9}, {7, 10}, {7, 10}, {8, 10}}], 3/2, 
  1/(2160*ep^3) + (-1/648 + z3/2160)/ep^2 + (-41/7776 + z3/12960 + z4/1440)/
    ep}, {"e12|34|56|e7|89|e8|7A|A|9|A||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 7}, 
    {4, 8}, {5, 8}, {5, 9}, {6, 7}, {6, 10}, {7, 10}, {8, 9}, {9, 10}}], 3, 
  (-1/720 + z3/240)/ep^3 + (53/4320 - (11*z3)/1440 + z4/160)/ep^2 + 
   (-1201/25920 + (91*z3)/8640 - (11*z4)/960 + z5/20)/ep}, 
 {"e12|34|56|e7|58|9|79|A|9A||e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 7}, {4, 8}, {5, 8}, 
    {5, 9}, {6, 7}, {6, 10}, {7, 9}, {8, 10}, {9, 10}}], 3, 
  ((4*z3)/15 + z3^2/10 + z5/2 - (147*z7)/160)/ep}, 
 {"e12|34|56|e7|58|7|e8|9|A|AA||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 7}, {4, 8}, {5, 8}, 
    {5, 9}, {6, 7}, {6, 10}, {7, 8}, {9, 10}, {9, 10}}], 3/2, 
  ((-7*z3)/720 + z5/72)/ep^2 + ((21*z3)/160 - z3^2/360 - (7*z4)/480 - z5/6 + 
     (5*z6)/144)/ep}, {"e12|34|56|e7|89|e8|79|A|A|A||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 7}, 
    {4, 8}, {5, 8}, {5, 9}, {6, 7}, {6, 9}, {7, 10}, {8, 10}, {9, 10}}], 3, 
  (z3/3 - z5/3)/ep}, {"e12|33|45|6|e6|78|9|8A|A|eA||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 7}, 
    {4, 8}, {5, 8}, {5, 8}, {6, 9}, {6, 10}, {7, 9}, {7, 10}, {9, 10}}], 3/2, 
  -1/(2880*ep^4) + 61/(51840*ep^3) - 43/(62208*ep^2) + 
   (-3671/1866240 - z3/480)/ep}, {"e12|33|45|6|e6|77|8|9|eA|AA||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 7}, 
    {4, 8}, {5, 8}, {5, 8}, {6, 9}, {6, 9}, {7, 10}, {7, 10}, {9, 10}}], 3/4, 
  1/(8640*ep^4) - 11/(51840*ep^3) - 77/(311040*ep^2) + 
   (-37/622080 + z3/1440)/ep}, {"e12|33|45|6|e6|78|9|9A|AA|e||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 7}, 
    {4, 8}, {5, 8}, {5, 8}, {6, 7}, {6, 9}, {7, 10}, {9, 10}, {9, 10}}], 3/2, 
  1/(17280*ep^4) - 11/(31104*ep^3) + 233/(373248*ep^2) + 6497/(5598720*ep)}, 
 {"e12|33|45|6|e7|88|79|A|9|A|e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 7}, {4, 8}, {5, 7}, 
    {5, 9}, {6, 10}, {6, 10}, {7, 10}, {8, 9}, {8, 9}}], 3/2, 
  (-1/6480 + z3/2160)/ep^3 + (1/1944 - (23*z3)/12960 + z4/1440)/ep^2 + 
   (7/116640 + (47*z3)/15552 - (23*z4)/8640 - z5/720)/ep}, 
 {"e12|33|45|4|6|e7|89|8A|9|A|e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 7}, {4, 8}, {5, 7}, 
    {5, 9}, {6, 10}, {6, 10}, {7, 9}, {8, 9}, {8, 10}}], 3, 
  -1/(1920*ep^5) + 1/(640*ep^4) - 49/(41472*ep^3) + 
   (-211/622080 - z3/1440)/ep^2 + (-73/233280 + z3/320 - z4/960)/ep}, 
 {"e12|33|45|6|e7|68|9|8A|9|A|e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 7}, {4, 8}, {5, 7}, 
    {5, 9}, {6, 10}, {6, 10}, {7, 8}, {8, 9}, {9, 10}}], 3, 
  (1/720 + z3/72 - z5/72)/ep^2 + (-1/1440 - (77*z3)/720 + z3^2/360 + z4/48 + 
     (17*z5)/144 - (5*z6)/144)/ep}, {"e12|34|35|6|e7|89|89|8A||A|e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 7}, 
    {4, 8}, {5, 7}, {5, 9}, {6, 9}, {6, 10}, {7, 10}, {8, 9}, {8, 10}}], 6, 
  (-z3/2 - z5/4 + (147*z7)/160)/ep}, {"e12|34|35|4|6|e7|89|8A|e|AA||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 7}, 
    {4, 8}, {5, 7}, {5, 9}, {6, 9}, {6, 10}, {7, 9}, {8, 10}, {8, 10}}], 3, 
  -1/(1920*ep^5) + 1/(640*ep^4) - 209/(207360*ep^3) + 
   (-247/622080 - z3/1440)/ep^2 + (-737/1866240 + z3/320 - z4/960)/ep}, 
 {"e12|34|35|6|e7|89|78|A|9|A|e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 7}, {4, 8}, {5, 7}, 
    {5, 9}, {6, 9}, {6, 10}, {7, 8}, {8, 10}, {9, 10}}], 6, 
  (-1/240 - z3/24 + z5/24)/ep^2 + (83/1440 + (487*z3)/720 - z3^2/120 - 
     z4/16 - (131*z5)/144 + (5*z6)/48)/ep}, {"e12|33|45|6|e7|88|9A|9A|9||e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 7}, 
    {4, 8}, {5, 7}, {5, 9}, {6, 9}, {6, 9}, {7, 10}, {8, 10}, {8, 10}}], 3/2, 
  1/(2160*ep^3) + (-1/648 + z3/2160)/ep^2 + (-97/38880 + z3/12960 + z4/1440)/
    ep}, {"e12|34|35|6|e7|68|9|8A|9|A|e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 7}, 
    {4, 8}, {5, 7}, {5, 9}, {6, 8}, {6, 10}, {7, 10}, {8, 9}, {9, 10}}], 3, 
  (-1/10 + (7*z3)/5 + (5*z5)/4 - (441*z7)/160)/ep}, 
 {"e12|34|35|4|6|e7|89|8A|9|A|e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 7}, {4, 8}, {5, 7}, 
    {5, 9}, {6, 8}, {6, 10}, {7, 9}, {8, 10}, {9, 10}}], 3, 
  1/(640*ep^5) - 1/(320*ep^4) + 1/(7680*ep^3) + (-1/1152 + z3/240)/ep^2 + 
   (-11/8640 - (11*z3)/1440 + z4/160)/ep}, {"e12|34|35|6|e7|88|79|A|9|A|e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 7}, 
    {4, 8}, {5, 7}, {5, 9}, {6, 8}, {6, 10}, {7, 8}, {9, 10}, {9, 10}}], 3/2, 
  (1/720 + z3/72 - z5/72)/ep^2 + (-17/1440 - (133*z3)/720 + z3^2/360 + 
     z4/48 + (11*z5)/48 - (5*z6)/144)/ep}, {"e12|34|35|6|e7|68|9|9A|9A||e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 7}, 
    {4, 8}, {5, 7}, {5, 9}, {6, 8}, {6, 9}, {7, 10}, {8, 10}, {9, 10}}], 3, 
  1/(10*ep)}, {"e12|34|35|6|e7|89|8A|9A|9||e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 7}, 
    {4, 8}, {5, 7}, {5, 9}, {6, 7}, {6, 10}, {8, 9}, {8, 10}, {9, 10}}], 6, 
  (1/240 - z3/80)/ep^2 + (-83/1440 + (11*z3)/480 - (3*z4)/160)/ep}, 
 {"e12|34|35|6|e7|68|9|9A|AA|e||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 7}, {4, 8}, {5, 7}, 
    {5, 9}, {6, 7}, {6, 9}, {8, 10}, {8, 10}, {9, 10}}], 3, 
  (-1/720 + z3/240)/ep^2 + (1/160 - (3*z3)/160 + z4/160)/ep}, 
 {"e12|34|35|6|e7|78|89|A|9|A|e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 7}, {4, 8}, {5, 7}, 
    {5, 8}, {6, 9}, {6, 10}, {7, 9}, {8, 10}, {9, 10}}], 6, 
  (1/240 - z3/80)/ep^2 + (-83/1440 + (227*z3)/480 - (3*z4)/160 + (3*z5)/8 - 
     (147*z7)/160)/ep}, {"e12|33|45|6|e7|68|9|9A|9A||e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 7}, 
    {4, 8}, {5, 7}, {5, 8}, {6, 9}, {6, 9}, {7, 10}, {8, 10}, {9, 10}}], 3, 
  (-1/720 + z3/240)/ep^2 + (1/1440 - (3*z3)/160 + z4/160)/ep}, 
 {"e12|34|35|6|e7|78|99|A|9A||e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 7}, {4, 8}, {5, 7}, 
    {5, 8}, {6, 8}, {6, 9}, {7, 10}, {9, 10}, {9, 10}}], 3, 
  (-1/720 + z3/240)/ep^2 + (17/1440 - (3*z3)/160 + z4/160)/ep}, 
 {"e12|34|35|6|e7|78|9A|9|AA|e||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 7}, {4, 8}, {5, 7}, 
    {5, 8}, {6, 7}, {6, 9}, {8, 10}, {9, 10}, {9, 10}}], 3, 
  (-1/720 + z3/240)/ep^2 + (5/288 - (3*z3)/160 + z4/160)/ep}, 
 {"e12|34|56|e7|88|e9|AA|9A|9|||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 7}, {4, 8}, {5, 6}, 
    {5, 9}, {6, 10}, {7, 10}, {7, 10}, {8, 9}, {8, 9}}], 3/4, 
  (-1/6480 + z3/2160)/ep^3 + (29/38880 - (23*z3)/12960 + z4/1440)/ep^2 + 
   (-17/46656 + (271*z3)/77760 - (23*z4)/8640 - z5/270)/ep}, 
 {"e12|34|56|e7|58|9|8A|9A|9||e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 7}, {4, 8}, {5, 6}, 
    {5, 9}, {6, 10}, {7, 9}, {7, 10}, {8, 9}, {8, 10}}], 3, 
  (-z3/10 + z3^2/10 + (11*z5)/12 - (147*z7)/160)/ep}, 
 {"e12|34|56|e7|55||89|8A|e|AA||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 7}, {4, 8}, {5, 6}, 
    {5, 9}, {6, 10}, {7, 9}, {7, 9}, {8, 10}, {8, 10}}], 3/4, 
  1/(5760*ep^5) - 1/(1440*ep^4) + 179/(207360*ep^3) - 53/(311040*ep^2) + 
   241/(933120*ep)}, {"e12|34|56|e7|58|9|eA|9A|9A|||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 7}, 
    {4, 8}, {5, 6}, {5, 9}, {6, 10}, {7, 8}, {7, 10}, {8, 9}, {9, 10}}], 3, 
  ((4*z3)/15 + z3^2/10 + z5/2 - (147*z7)/160)/ep}, 
 {"e12|34|56|e7|58|9|eA|8A|9|A||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 7}, {4, 8}, {5, 6}, 
    {5, 9}, {6, 10}, {7, 8}, {7, 9}, {8, 10}, {9, 10}}], 3, 
  (-z3/15 - z5 + (7*z7)/6)/ep}, {"e12|34|56|e7|55||e8|89|A|AA||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 7}, 
    {4, 8}, {5, 6}, {5, 9}, {6, 10}, {7, 8}, {7, 8}, {9, 10}, {9, 10}}], 3/4, 
  -1/(17280*ep^5) + 1/(3240*ep^4) - 67/(124416*ep^3) + 109/(466560*ep^2) - 
   533/(2799360*ep)}, {"e12|34|56|e7|58|6|9|9A|AA|e||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 7}, 
    {4, 8}, {5, 6}, {5, 9}, {6, 9}, {7, 9}, {7, 10}, {8, 10}, {8, 10}}], 3, 
  -1/(720*ep^3) + (19/2160 + z3/240 - z5/72)/ep^2 + 
   (-191/12960 - (19*z3)/4320 - z3^2/72 + z4/160 + (11*z5)/144 - (5*z6)/144)/
    ep}, {"e12|34|56|e7|58|8|e9|9A|A|A||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 7}, 
    {4, 8}, {5, 6}, {5, 9}, {6, 9}, {7, 8}, {7, 10}, {8, 10}, {9, 10}}], 3, 
  1/(240*ep^3) + (-47/1440 + z5/24)/ep^2 + 
   (811/8640 - (7*z3)/40 + (11*z3^2)/120 - (17*z5)/144 + (5*z6)/48)/ep}, 
 {"e12|34|56|e7|56|8|9|8A|e|AA||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 7}, {4, 8}, {5, 6}, 
    {5, 8}, {6, 9}, {7, 10}, {7, 10}, {8, 9}, {9, 10}}], 3, 
  ((-7*z3)/720 + z5/72)/ep^2 + ((29*z3)/1440 + z3^2/72 - (7*z4)/480 - 
     (5*z5)/72 + (5*z6)/144)/ep}, {"e12|34|56|e7|58|9|8A|9A|A|e||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 7}, 
    {4, 8}, {5, 6}, {5, 8}, {6, 9}, {7, 9}, {7, 10}, {8, 10}, {9, 10}}], 6, 
  ((7*z3)/240 - z5/24)/ep^2 + ((29*z3)/288 - (17*z3^2)/120 + (7*z4)/160 + 
     (7*z5)/72 - (5*z6)/48)/ep}, {"e12|34|56|e7|58|7|e9|9|AA|A||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 7}, 
    {4, 8}, {5, 6}, {5, 8}, {6, 9}, {7, 8}, {7, 10}, {9, 10}, {9, 10}}], 3, 
  ((-7*z3)/720 + z5/72)/ep^2 + ((109*z3)/1440 + z3^2/72 - (7*z4)/480 - z5/8 + 
     (5*z6)/144)/ep}, {"e12|34|56|e7|58|9|7A|9|AA|e||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 7}, 
    {4, 8}, {5, 6}, {5, 8}, {6, 7}, {7, 9}, {8, 10}, {9, 10}, {9, 10}}], 3/2, 
  ((-7*z3)/720 + z5/72)/ep^2 + ((-17*z3)/480 + (17*z3^2)/360 - (7*z4)/480 - 
     z5/24 + (5*z6)/144)/ep}, {"e12|34|35|6|e7|89|8A|9A|A|e||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 7}, 
    {4, 8}, {5, 6}, {5, 7}, {6, 9}, {7, 10}, {8, 9}, {8, 10}, {9, 10}}], 6, 
  (-1/240 - z3/24 + z5/24)/ep^2 + (83/1440 - (17*z3)/720 + (11*z3^2)/120 - 
     z4/16 - (35*z5)/144 + (5*z6)/48)/ep}, {"e12|34|35|6|e7|68|9|8A|e|AA||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 7}, 
    {4, 8}, {5, 6}, {5, 7}, {6, 9}, {7, 9}, {8, 10}, {8, 10}, {9, 10}}], 3, 
  (1/720 + z3/72 - z5/72)/ep^2 + (-1/160 - (7*z3)/240 - z3^2/72 + z4/48 + 
     z5/16 - (5*z6)/144)/ep}, {"e12|34|35|6|e7|89|7A|8|e|AA||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 7}, 
    {4, 8}, {5, 6}, {5, 7}, {6, 9}, {7, 8}, {8, 10}, {9, 10}, {9, 10}}], 3, 
  (1/720 + z3/72 - z5/72)/ep^2 + (-5/288 - (77*z3)/720 - z3^2/72 + z4/48 + 
     (25*z5)/144 - (5*z6)/144)/ep}, {"e12|34|35|6|e7|89|AA|89|e|A||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 7}, 
    {4, 8}, {5, 6}, {5, 7}, {6, 8}, {7, 9}, {8, 10}, {9, 10}, {9, 10}}], 3/2, 
  (1/720 + z3/72 - z5/72)/ep^2 + (-17/1440 + (7*z3)/144 - (11*z3^2)/360 + 
     z4/48 + z5/144 - (5*z6)/144)/ep}, {"e12|33|45|6|e7|89|e7|A|9A|A||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 7}, 
    {4, 8}, {5, 6}, {5, 6}, {7, 9}, {7, 10}, {8, 9}, {8, 10}, {9, 10}}], 3/4, 
  1/(4320*ep^5) - 109/(103680*ep^4) + 523/(311040*ep^3) + 
   (-1567/3732480 - z3/2880)/ep^2 + (-12029/11197440 + z3/5760 - z4/1920)/
    ep}, {"e12|33|45|6|e7|88|e7|9|A|AA||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 7}, 
    {4, 8}, {5, 6}, {5, 6}, {7, 9}, {7, 9}, {8, 10}, {8, 10}, {9, 10}}], 3/8, 
  -1/(12960*ep^5) + 13/(62208*ep^4) + 17/(466560*ep^3) + 
   (-1279/3732480 + z3/8640)/ep^2 + (-139/622080 - z3/10368 + z4/5760)/ep}, 
 {"e12|33|45|6|e7|89|e7|8|A|AA||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 7}, {4, 8}, {5, 6}, 
    {5, 6}, {7, 8}, {7, 9}, {8, 10}, {9, 10}, {9, 10}}], 3/4, 
  -1/(25920*ep^5) + 31/(103680*ep^4) - 73/(77760*ep^3) + 
   1609/(2239488*ep^2) + 5663/(5598720*ep)}, 
 {"e12|34|35|6|e7|e8|79|A|9A|A||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 7}, {4, 7}, {5, 8}, 
    {5, 9}, {6, 8}, {6, 10}, {7, 9}, {8, 10}, {9, 10}}], 6, 
  1/(480*ep^3) + (-53/2880 - z3/48 + z5/24)/ep^2 + 
   (1363/17280 + (403*z3)/1440 - z3^2/120 - z4/32 - (65*z5)/144 + (5*z6)/48)/
    ep}, {"e12|34|35|6|e7|e8|78|9|A|AA||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 7}, 
    {4, 7}, {5, 8}, {5, 9}, {6, 8}, {6, 10}, {7, 8}, {9, 10}, {9, 10}}], 3/2, 
  -1/(1440*ep^3) + (23/2880 + z3/144 - z5/72)/ep^2 + 
   (-97/1920 - (161*z3)/1440 + z3^2/360 + z4/96 + (3*z5)/16 - (5*z6)/144)/
    ep}, {"e12|34|35|6|e7|e8|9A|9A|9A|||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 7}, 
    {4, 7}, {5, 8}, {5, 9}, {6, 8}, {6, 9}, {7, 10}, {8, 10}, {9, 10}}], 3/2, 
  -1/(60*ep^2) + (151/720 + z3/15 - z5/3)/ep}, 
 {"e12|33|45|6|e7|78|89|A|9|A|e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 7}, {4, 7}, {5, 8}, 
    {5, 8}, {6, 9}, {6, 10}, {7, 9}, {8, 10}, {9, 10}}], 3, 
  -1/(720*ep^3) + (23/4320 + z3/120 - z5/72)/ep^2 + 
   (227/25920 - (13*z3)/270 + z3^2/360 + z4/80 + (11*z5)/144 - (5*z6)/144)/
    ep}, {"e12|33|45|6|e7|67|8|9|AA|eA||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 7}, 
    {4, 7}, {5, 8}, {5, 8}, {6, 9}, {6, 9}, {7, 10}, {8, 10}, {9, 10}}], 3/4, 
  1/(2160*ep^3) + (-1/2592 - z3/1080)/ep^2 + 
   (-323/77760 + (17*z3)/6480 - z4/720)/ep}, 
 {"e12|33|45|6|e7|78|9A|9|AA|e||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 7}, {4, 7}, {5, 8}, 
    {5, 8}, {6, 8}, {6, 9}, {7, 10}, {9, 10}, {9, 10}}], 3/2, 
  1/(2160*ep^3) + (-1/648 + z3/2160)/ep^2 + (-97/38880 + z3/12960 + z4/1440)/
    ep}, {"e12|34|35|6|e6|e7|8|9A|9A|A||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 7}, 
    {4, 7}, {5, 7}, {5, 8}, {6, 9}, {6, 10}, {8, 9}, {8, 10}, {9, 10}}], 3, 
  -1/(720*ep^3) + (7/1440 + z3/360)/ep^2 + (-31/1728 - (11*z3)/720 + z4/240)/
    ep}, {"e12|33|45|6|e7|78|99|A|9A||e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 7}, 
    {4, 7}, {5, 7}, {5, 8}, {6, 9}, {6, 9}, {8, 10}, {8, 10}, {9, 10}}], 3/2, 
  1/(2160*ep^3) + (-1/2592 - z3/1080)/ep^2 + 
   (109/77760 + (17*z3)/6480 - z4/720)/ep}, {"e12|34|35|6|e6|e7|8|89|A|AA||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 7}, 
    {4, 7}, {5, 7}, {5, 8}, {6, 8}, {6, 9}, {8, 10}, {9, 10}, {9, 10}}], 3, 
  1/(4320*ep^3) + (-49/25920 - z3/2160)/ep^2 + 
   (1427/155520 + (61*z3)/12960 - z4/1440)/ep}, 
 {"e12|34|35|6|e7|e8|9A|89|A|A||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 7}, {4, 7}, {5, 6}, 
    {5, 8}, {6, 9}, {7, 10}, {8, 9}, {8, 10}, {9, 10}}], 3, 
  1/(480*ep^3) + (-53/2880 - z3/48 + z5/24)/ep^2 + 
   (1363/17280 - (197*z3)/1440 + (11*z3^2)/120 - z4/32 - (17*z5)/144 + 
     (5*z6)/48)/ep}, {"e12|34|35|6|e7|e8|79|8|A|AA||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 7}, 
    {4, 7}, {5, 6}, {5, 8}, {6, 9}, {7, 8}, {8, 10}, {9, 10}, {9, 10}}], 3, 
  -1/(1440*ep^3) + (23/2880 + z3/144 - z5/72)/ep^2 + 
   (-97/1920 - (61*z3)/1440 - z3^2/72 + z4/96 + (19*z5)/144 - (5*z6)/144)/
    ep}, {"e12|34|35|6|e7|e8|99|8A|A|A||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 7}, 
    {4, 7}, {5, 6}, {5, 8}, {6, 8}, {7, 9}, {8, 10}, {9, 10}, {9, 10}}], 3/2, 
  -1/(720*ep^3) + (19/2160 + z3/240 - z5/72)/ep^2 + 
   (-299/12960 + (281*z3)/4320 - (11*z3^2)/360 + z4/160 + z5/48 - (5*z6)/144)/
    ep}, {"e12|34|56|e5|67|8|9|9A|eA|A||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 6}, 
    {4, 7}, {5, 8}, {5, 9}, {6, 10}, {7, 8}, {7, 10}, {8, 9}, {9, 10}}], 6, 
  (-1/1440 + z3/480)/ep^3 + (13/1728 - (23*z3)/2880 + z4/320)/ep^2 + 
   (-1999/51840 + (313*z3)/17280 - (23*z4)/1920 + (17*z5)/480)/ep}, 
 {"e12|34|56|e5|78|9|eA|9A|9A|||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 6}, {4, 7}, {5, 8}, 
    {5, 9}, {6, 10}, {7, 8}, {7, 9}, {8, 10}, {9, 10}}], 3, 
  (1/180 - z3/60)/ep^2 + (-35/432 + (23*z3)/144 - z3^2/10 - z4/40)/ep}, 
 {"e12|34|56|e5|77|8|e9|9|AA|A||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 6}, {4, 7}, {5, 8}, 
    {5, 9}, {6, 10}, {7, 8}, {7, 8}, {9, 10}, {9, 10}}], 3/2, 
  (-1/6480 + z3/2160)/ep^3 + (19/19440 - (23*z3)/12960 + z4/1440)/ep^2 + 
   (-5/2916 + (271*z3)/77760 - (23*z4)/8640 - z5/720)/ep}, 
 {"e12|34|56|e5|77|8|e9|A|9A|A||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 6}, {4, 7}, {5, 8}, 
    {5, 9}, {6, 8}, {7, 10}, {7, 10}, {8, 9}, {9, 10}}], 3, 
  (1/2160 - z3/720)/ep^3 + (-41/12960 + (17*z3)/4320 - z4/480)/ep^2 + 
   (451/77760 + (767*z3)/25920 + (17*z4)/2880 - (3*z5)/80)/ep}, 
 {"e12|34|56|e5|78|9|eA|89|A|A||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 6}, {4, 7}, {5, 8}, 
    {5, 9}, {6, 8}, {7, 9}, {7, 10}, {8, 10}, {9, 10}}], 6, 
  (-1/1440 + z3/480)/ep^3 + (13/1728 - (23*z3)/2880 + z4/320)/ep^2 + 
   (-1999/51840 - (571*z3)/3456 - (23*z4)/1920 + (39*z5)/160)/ep}, 
 {"e12|34|56|e5|67|8|9|AA|e9|A||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 6}, {4, 7}, {5, 8}, 
    {5, 9}, {6, 8}, {7, 8}, {7, 10}, {9, 10}, {9, 10}}], 3, 
  (1/4320 - z3/1440)/ep^3 + (-1/320 + (13*z3)/2880 - z4/960)/ep^2 + 
   (383/17280 + (11*z3)/1152 + (13*z4)/1920 - (67*z5)/1440)/ep}, 
 {"e12|34|35|6|e5|7|89|eA|9A|A||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 6}, {4, 7}, {5, 8}, 
    {5, 9}, {6, 7}, {7, 10}, {8, 9}, {8, 10}, {9, 10}}], 3, 
  (1/2160 - z3/720)/ep^3 + (-1/480 + (13*z3)/1440 - z4/480)/ep^2 + 
   (37/5184 - (257*z3)/8640 + (13*z4)/960 - (7*z5)/720)/ep}, 
 {"e12|34|35|6|e5|7|89|e8|A|AA||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 6}, {4, 7}, {5, 8}, 
    {5, 9}, {6, 7}, {7, 8}, {8, 10}, {9, 10}, {9, 10}}], 3, 
  (-1/12960 + z3/4320)/ep^3 + (11/15552 - (67*z3)/25920 + z4/2880)/ep^2 + 
   (-337/93312 + (2237*z3)/155520 - (67*z4)/17280 + (7*z5)/4320)/ep}, 
 {"e12|33|45|6|e7|68|9|8A|e|AA||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 6}, {4, 7}, {5, 8}, 
    {5, 8}, {6, 9}, {7, 10}, {7, 10}, {8, 9}, {9, 10}}], 3/2, 
  (-1/6480 + z3/2160)/ep^3 + (1/1944 - (23*z3)/12960 + z4/1440)/ep^2 + 
   (23/23328 + (19*z3)/77760 - (23*z4)/8640 - z5/720)/ep}, 
 {"e12|33|45|6|e7|89|8A|9A|A|e||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 6}, {4, 7}, {5, 8}, 
    {5, 8}, {6, 9}, {7, 9}, {7, 10}, {8, 10}, {9, 10}}], 3, 
  (1/2160 - z3/720)/ep^3 + (-1/405 + (17*z3)/4320 - z4/480)/ep^2 + 
   (-19/9720 + (83*z3)/25920 + (17*z4)/2880 + z5/240)/ep}, 
 {"e12|33|45|6|e7|89|7A|8|e|AA||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 6}, {4, 7}, {5, 8}, 
    {5, 8}, {6, 9}, {7, 8}, {7, 10}, {9, 10}, {9, 10}}], 3/2, 
  (-1/6480 + z3/2160)/ep^3 + (29/38880 - (23*z3)/12960 + z4/1440)/ep^2 + 
   (131/233280 + (91*z3)/77760 - (23*z4)/8640 - z5/720)/ep}, 
 {"e12|33|45|6|e7|89|AA|89|e|A||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 6}, {4, 7}, {5, 8}, 
    {5, 8}, {6, 7}, {7, 9}, {8, 10}, {9, 10}, {9, 10}}], 3/2, 
  (-1/6480 + z3/2160)/ep^3 + (11/38880 - (23*z3)/12960 + z4/1440)/ep^2 + 
   (-103/233280 + (127*z3)/77760 - (23*z4)/8640 + (7*z5)/2160)/ep}, 
 {"e12|34|56|e5|78|9|e7|A|9A|A||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 6}, {4, 7}, {5, 7}, 
    {5, 8}, {6, 9}, {7, 10}, {8, 9}, {8, 10}, {9, 10}}], 6, 
  (-1/1440 + z3/480)/ep^3 + (13/1728 - (23*z3)/2880 + z4/320)/ep^2 + 
   (-1999/51840 + (2041*z3)/17280 - (23*z4)/1920 - (43*z5)/480)/ep}, 
 {"e12|34|56|e5|67|8|9|8A|e|AA||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 6}, {4, 7}, {5, 7}, 
    {5, 8}, {6, 9}, {7, 9}, {8, 10}, {8, 10}, {9, 10}}], 3, 
  (1/4320 - z3/1440)/ep^3 + (-1/320 + (13*z3)/2880 - z4/960)/ep^2 + 
   (383/17280 - (217*z3)/5760 + (13*z4)/1920 + (13*z5)/1440)/ep}, 
 {"e12|34|56|e5|78|9|e7|8|A|AA||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 6}, {4, 7}, {5, 7}, 
    {5, 8}, {6, 9}, {7, 8}, {8, 10}, {9, 10}, {9, 10}}], 3, 
  (1/2160 - z3/720)/ep^3 + (-5/1296 + (17*z3)/4320 - z4/480)/ep^2 + 
   (527/38880 - (149*z3)/5184 + (17*z4)/2880 + (13*z5)/720)/ep}, 
 {"e12|34|56|e5|78|9|e7|9|AA|A||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 6}, {4, 7}, {5, 7}, 
    {5, 8}, {6, 8}, {7, 9}, {8, 10}, {9, 10}, {9, 10}}], 3, 
  (1/4320 - z3/1440)/ep^3 + (-1/320 + (13*z3)/2880 - z4/960)/ep^2 + 
   (383/17280 - (41*z3)/5760 + (13*z4)/1920 - (37*z5)/1440)/ep}, 
 {"e12|34|35|6|e7|89|e7|A|9A|A||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 6}, {4, 7}, {5, 6}, 
    {5, 8}, {7, 9}, {7, 10}, {8, 9}, {8, 10}, {9, 10}}], 3, 
  (1/2160 - z3/720)/ep^3 + (-1/288 + (13*z3)/1440 - z4/480)/ep^2 + 
   (347/25920 - (233*z3)/8640 + (13*z4)/960 - (7*z5)/720)/ep}, 
 {"e12|34|35|6|e7|88|e7|9|A|AA||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 6}, {4, 7}, {5, 6}, 
    {5, 8}, {7, 9}, {7, 9}, {8, 10}, {8, 10}, {9, 10}}], 3/2, 
  (-1/6480 + z3/2160)/ep^3 + (29/38880 - (23*z3)/12960 + z4/1440)/ep^2 + 
   (-301/233280 + (11*z3)/15552 - (23*z4)/8640 + (7*z5)/2160)/ep}, 
 {"e12|34|35|6|e7|89|e7|8|A|AA||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 6}, {4, 7}, {5, 6}, 
    {5, 8}, {7, 8}, {7, 9}, {8, 10}, {9, 10}, {9, 10}}], 3, 
  (-1/12960 + z3/4320)/ep^3 + (73/77760 - (67*z3)/25920 + z4/2880)/ep^2 + 
   (-535/93312 + (433*z3)/31104 - (67*z4)/17280 + (7*z5)/4320)/ep}, 
 {"e12|34|56|e5|67|8|e|9A|9A|A||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 6}, {4, 5}, {5, 7}, 
    {6, 8}, {7, 9}, {7, 10}, {8, 9}, {8, 10}, {9, 10}}], 3/2, 
  (1/2160 - z3/720)/ep^3 + (-7/1440 + (13*z3)/1440 - z4/480)/ep^2 + 
   (653/25920 - (281*z3)/8640 + (13*z4)/960 - (7*z5)/720)/ep}, 
 {"e12|34|56|e5|67|8|e|99|AA|A||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 6}, {4, 5}, {5, 7}, 
    {6, 8}, {7, 9}, {7, 9}, {8, 10}, {8, 10}, {9, 10}}], 3/4, 
  (-1/6480 + z3/2160)/ep^3 + (47/38880 - (23*z3)/12960 + z4/1440)/ep^2 + 
   (-931/233280 + (199*z3)/77760 - (23*z4)/8640 + (7*z5)/2160)/ep}, 
 {"e12|34|56|e5|67|8|e|89|A|AA||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 6}, {4, 5}, {5, 7}, 
    {6, 8}, {7, 8}, {7, 9}, {8, 10}, {9, 10}, {9, 10}}], 3/2, 
  (-1/12960 + z3/4320)/ep^3 + (91/77760 - (67*z3)/25920 + z4/2880)/ep^2 + 
   (-4097/466560 + (2309*z3)/155520 - (67*z4)/17280 + (7*z5)/4320)/ep}, 
 {"e12|23|4|e5|67|89|8A|8A||eA||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 5}, {4, 7}, {5, 8}, 
    {6, 9}, {6, 10}, {7, 9}, {7, 10}, {8, 9}, {8, 10}}], 3, 
  -11/(1920*ep^4) + (49/1920 - (3*z3)/160)/ep^3 + 
   (-797/69120 + (37*z3)/2880 + z4/320)/ep^2 + 
   (-5389/207360 + (451*z3)/17280 + (7*z4)/1920 - z5/60)/ep}, 
 {"e12|23|4|e5|66|78|9|e9|AA|A||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 5}, {4, 7}, {5, 8}, 
    {6, 9}, {6, 10}, {7, 9}, {7, 9}, {8, 10}, {8, 10}}], 3/2, 
  1/(2880*ep^5) - 29/(34560*ep^4) + 17/(103680*ep^3) + 
   (611/1244160 + z3/2880)/ep^2 + (953/1244160 - z3/640 + z4/1920)/ep}, 
 {"e12|23|4|e5|67|68|9|9A|eA|A||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 5}, {4, 7}, {5, 8}, 
    {6, 9}, {6, 10}, {7, 8}, {7, 9}, {8, 10}, {9, 10}}], 6, 
  1/(960*ep^5) - 11/(3840*ep^4) - 1/(384*ep^3) + (59/9216 - z3/240)/ep^2 + 
   (107/3456 - (37*z3)/1440 - z4/160 + z5/48)/ep}, 
 {"e12|23|4|e5|67|89|88|AA||eA||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 5}, {4, 7}, {5, 8}, 
    {6, 9}, {6, 9}, {7, 10}, {7, 10}, {8, 9}, {8, 10}}], 3/2, 
  1/(4320*ep^5) - 61/(103680*ep^4) - 19/(155520*ep^3) + 641/(746496*ep^2) - 
   61/(1866240*ep)}, {"e12|23|4|e5|66|78|7|9|eA|AA||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 5}, 
    {4, 7}, {5, 8}, {6, 9}, {6, 9}, {7, 9}, {7, 10}, {8, 10}, {8, 10}}], 3/2, 
  1/(2880*ep^5) - 29/(34560*ep^4) + 29/(103680*ep^3) + 
   (707/1244160 + z3/2880)/ep^2 + (83/82944 - z3/640 + z4/1920)/ep}, 
 {"e12|23|4|e5|67|68|7|9|eA|AA||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 5}, {4, 7}, {5, 8}, 
    {6, 9}, {6, 9}, {7, 8}, {7, 10}, {8, 10}, {9, 10}}], 3, 
  -1/(1440*ep^5) + 47/(34560*ep^4) + 43/(25920*ep^3) + 
   (-43/15360 - z3/2880)/ep^2 + (-307/38880 + (59*z3)/17280 - z4/1920)/ep}, 
 {"e12|23|4|e5|67|89|78|A|e|AA||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 5}, {4, 7}, {5, 8}, 
    {6, 8}, {6, 9}, {7, 10}, {7, 10}, {8, 9}, {9, 10}}], 3, 
  -1/(1440*ep^5) + 47/(34560*ep^4) + 13/(6480*ep^3) + 
   (-439/138240 + z3/1440)/ep^2 + (-1663/155520 + (43*z3)/8640 + z4/960)/ep}, 
 {"e12|23|4|e5|67|89|8A|9A|e|A||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 5}, {4, 7}, {5, 8}, 
    {6, 8}, {6, 9}, {7, 9}, {7, 10}, {8, 10}, {9, 10}}], 6, 
  1/(960*ep^5) - 11/(3840*ep^4) - 1/(384*ep^3) + (343/46080 - z3/240)/ep^2 + 
   (23/540 - (7*z3)/360 - z4/160)/ep}, {"e12|23|4|e5|67|68|9|8A|e|AA||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 5}, 
    {4, 7}, {5, 8}, {6, 8}, {6, 9}, {7, 8}, {7, 10}, {9, 10}, {9, 10}}], 3, 
  -1/(2880*ep^5) + 11/(6912*ep^4) - 37/(17280*ep^3) + 
   (-1021/1244160 + z3/1440)/ep^2 + (-403/46656 + (61*z3)/8640 + z4/960)/ep}, 
 {"e12|23|4|e5|67|89|78|A|A|eA||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 5}, {4, 7}, {5, 8}, 
    {6, 7}, {6, 9}, {7, 10}, {8, 9}, {8, 10}, {9, 10}}], 6, 
  1/(960*ep^5) - 11/(3840*ep^4) + 13/(1920*ep^3) + (-77/9216 + z3/96)/ep^2 + 
   (-1409/34560 - (7*z3)/2880 + z4/64)/ep}, {"e12|23|4|e5|66|78|9|eA|9A|A||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 5}, 
    {4, 7}, {5, 8}, {6, 7}, {6, 9}, {7, 9}, {8, 10}, {8, 10}, {9, 10}}], 3, 
  -1/(960*ep^5) + 17/(11520*ep^4) + 1/(1280*ep^3) + 
   (107/138240 - (7*z3)/2880)/ep^2 + 
   (451/414720 + (53*z3)/17280 - (7*z4)/1920)/ep}, 
 {"e12|23|4|e5|67|68|9|AA|e9|A||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 5}, {4, 7}, {5, 8}, 
    {6, 7}, {6, 9}, {7, 8}, {8, 10}, {9, 10}, {9, 10}}], 3, 
  -1/(2880*ep^5) + 11/(6912*ep^4) - 1/(270*ep^3) + 
   (2147/1244160 - z3/720)/ep^2 + (7811/1866240 + (7*z3)/2160 - z4/480)/ep}, 
 {"e12|23|4|e5|67|89|89|AA|e|A||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 5}, {4, 7}, {5, 8}, 
    {6, 7}, {6, 8}, {7, 9}, {8, 10}, {9, 10}, {9, 10}}], 3, 
  -1/(2880*ep^5) + 11/(6912*ep^4) - 1/(270*ep^3) + 
   (1931/1244160 - z3/720)/ep^2 + (4787/1866240 + z3/216 - z4/480)/ep}, 
 {"e12|23|4|e5|56|7|89|eA|9A|A||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 5}, {4, 7}, {5, 7}, 
    {6, 8}, {6, 9}, {7, 10}, {8, 9}, {8, 10}, {9, 10}}], 3, 
  -1/(1440*ep^5) + 7/(2304*ep^4) - 523/(103680*ep^3) + 
   (67/1244160 + z3/960)/ep^2 + (11077/746496 + (13*z3)/5760 + z4/640)/ep}, 
 {"e12|23|4|e5|56|7|89|e8|A|AA||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 5}, {4, 7}, {5, 7}, 
    {6, 8}, {6, 9}, {7, 8}, {8, 10}, {9, 10}, {9, 10}}], 3, 
  1/(8640*ep^5) - 91/(103680*ep^4) + 53/(19440*ep^3) - 5287/(3732480*ep^2) - 
   45691/(5598720*ep)}, {"e12|23|4|e5|56|7|88|e9|A|AA||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 5}, 
    {4, 7}, {5, 7}, {6, 8}, {6, 8}, {7, 9}, {8, 10}, {9, 10}, {9, 10}}], 3/2, 
  1/(4320*ep^5) - 61/(103680*ep^4) - 1/(155520*ep^3) + 
   (3817/3732480 - z3/2880)/ep^2 + (-1351/1866240 - (11*z3)/17280 - z4/1920)/
    ep}, {"e12|23|4|e5|67|68|e|9A|9A|A||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 5}, 
    {4, 7}, {5, 6}, {6, 8}, {7, 9}, {7, 10}, {8, 9}, {8, 10}, {9, 10}}], 3, 
  -1/(1440*ep^5) + 7/(2304*ep^4) - 451/(103680*ep^3) + 
   (-869/1244160 + z3/960)/ep^2 + (4093/746496 + (13*z3)/5760 + z4/640)/ep}, 
 {"e12|23|4|e5|67|68|e|99|AA|A||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 5}, {4, 7}, {5, 6}, 
    {6, 8}, {7, 9}, {7, 9}, {8, 10}, {8, 10}, {9, 10}}], 3/2, 
  1/(4320*ep^5) - 61/(103680*ep^4) - 37/(155520*ep^3) + 
   (3889/3732480 - z3/2880)/ep^2 + (2417/1866240 - (11*z3)/17280 - z4/1920)/
    ep}, {"e12|23|4|e5|67|68|e|89|A|AA||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 5}, 
    {4, 7}, {5, 6}, {6, 8}, {7, 8}, {7, 9}, {8, 10}, {9, 10}, {9, 10}}], 3, 
  1/(8640*ep^5) - 91/(103680*ep^4) + 203/(77760*ep^3) - 4063/(3732480*ep^2) - 
   30049/(5598720*ep)}, {"e12|23|4|e5|67|89|7A|A|e9|A||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 5}, 
    {4, 6}, {5, 7}, {6, 8}, {7, 9}, {7, 10}, {8, 9}, {8, 10}, {9, 10}}], 3/2, 
  -1/(480*ep^5) + 11/(2880*ep^4) + 1/(1296*ep^3) + 
   (-527/311040 - z3/240)/ep^2 + (-247/58320 + z3/120 - z4/160)/ep}, 
 {"e12|23|4|e5|66|78|9|e8|A|AA||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 5}, {4, 6}, {5, 7}, 
    {6, 8}, {7, 9}, {7, 9}, {8, 10}, {8, 10}, {9, 10}}], 3/4, 
  1/(1440*ep^5) - 1/(1728*ep^4) - 133/(155520*ep^3) + 
   (-767/933120 + z3/720)/ep^2 + (-275/373248 - z3/864 + z4/480)/ep}, 
 {"e12|23|4|e5|67|89|8A|AA|9|e||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 5}, {4, 6}, {5, 7}, 
    {6, 8}, {7, 8}, {7, 9}, {8, 10}, {9, 10}, {9, 10}}], 3/2, 
  1/(2880*ep^5) - 43/(34560*ep^4) + 151/(311040*ep^3) + 
   (7259/3732480 + z3/2880)/ep^2 + (9137/2239488 - (59*z3)/17280 + z4/1920)/
    ep}, {"e12|23|4|e5|e6|78|9A|9A|9A|||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 4}, 
    {5, 7}, {5, 8}, {6, 9}, {6, 10}, {7, 9}, {7, 10}, {8, 9}, {8, 10}}], 3/4, 
  11/(2880*ep^4) + (-25/1728 + z3/160)/ep^3 + (209/34560 - z3/192 - z4/960)/
    ep^2 + (689/38880 - (67*z3)/51840 - z4/384 + z5/180)/ep}, 
 {"e12|23|4|e5|e6|78|9A|99|AA|||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 4}, {5, 7}, {5, 8}, 
    {6, 9}, {6, 10}, {7, 9}, {7, 9}, {8, 10}, {8, 10}}], 3/8, 
  -1/(12960*ep^5) + 101/(311040*ep^4) - 41/(93312*ep^3) - 
   2597/(11197440*ep^2) + 41267/(16796160*ep)}, 
 {"e12|23|4|e5|e6|78|9A|89|A|A||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 4}, {5, 7}, {5, 8}, 
    {6, 9}, {6, 10}, {7, 8}, {7, 9}, {8, 10}, {9, 10}}], 3/2, 
  -1/(720*ep^5) + 137/(34560*ep^4) - 491/(103680*ep^3) + 
   (29/15360 - z3/192)/ep^2 + (46741/1866240 + (7*z3)/1920 - z4/128)/ep}, 
 {"e12|23|4|e5|e6|78|79|A|9A|A||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 4}, {5, 7}, {5, 8}, 
    {6, 7}, {6, 9}, {7, 10}, {8, 9}, {8, 10}, {9, 10}}], 3, 
  -1/(1440*ep^5) + 17/(6912*ep^4) - 163/(103680*ep^3) + 
   (-379/138240 + z3/960)/ep^2 + (-17011/1866240 + (13*z3)/1152 + z4/640)/
    ep}, {"e12|23|4|e5|e6|78|79|8|A|AA||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 4}, 
    {5, 7}, {5, 8}, {6, 7}, {6, 9}, {7, 8}, {8, 10}, {9, 10}, {9, 10}}], 3, 
  1/(2880*ep^5) - 47/(34560*ep^4) + 43/(25920*ep^3) + 
   (97/138240 + z3/2880)/ep^2 + (-6791/1866240 - (49*z3)/17280 + z4/1920)/
    ep}, {"e12|23|4|e5|e6|78|78|9|A|AA||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 4}, 
    {5, 7}, {5, 8}, {6, 7}, {6, 8}, {7, 9}, {8, 10}, {9, 10}, {9, 10}}], 3/4, 
  1/(4320*ep^5) - 43/(34560*ep^4) + 239/(103680*ep^3) + 
   (-13/414720 - z3/2880)/ep^2 + (-1387/5598720 - (17*z3)/3456 - z4/1920)/
    ep}, {"e12|23|4|e5|e6|77|89|A|9A|A||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 4}, 
    {5, 7}, {5, 7}, {6, 8}, {6, 9}, {7, 10}, {8, 9}, {8, 10}, {9, 10}}], 3/2, 
  1/(1440*ep^5) - 1/(720*ep^4) + 1/(155520*ep^3) + 
   (119/233280 + z3/720)/ep^2 + (1231/1866240 - (13*z3)/4320 + z4/480)/ep}, 
 {"e12|23|4|e5|e6|77|89|8|A|AA||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 4}, {5, 7}, {5, 7}, 
    {6, 8}, {6, 9}, {7, 8}, {8, 10}, {9, 10}, {9, 10}}], 3/2, 
  -1/(8640*ep^5) + 1/(2304*ep^4) - 241/(933120*ep^3) + 
   (-6097/11197440 - z3/8640)/ep^2 + (-9013/11197440 + (11*z3)/10368 - 
     z4/5760)/ep}, {"e12|23|4|e5|e6|77|88|9|A|AA||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 4}, 
    {5, 7}, {5, 7}, {6, 8}, {6, 8}, {7, 9}, {8, 10}, {9, 10}, {9, 10}}], 3/8, 
  -1/(4320*ep^5) + 1/(4320*ep^4) + 1/(3888*ep^3) + 
   (17/77760 - z3/2160)/ep^2 + (31/155520 + z3/2160 - z4/1440)/ep}, 
 {"e12|23|4|e5|e6|67|8|9A|9A|A||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 4}, {5, 6}, {5, 7}, 
    {6, 8}, {7, 9}, {7, 10}, {8, 9}, {8, 10}, {9, 10}}], 3/2, 
  1/(4320*ep^5) - 29/(20736*ep^4) + 973/(311040*ep^3) + 
   (-163/414720 - z3/2880)/ep^2 + (-26579/2239488 - (11*z3)/5760 - z4/1920)/
    ep}, {"e12|23|4|e5|e6|67|8|99|AA|A||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 4}, 
    {5, 6}, {5, 7}, {6, 8}, {7, 9}, {7, 9}, {8, 10}, {8, 10}, {9, 10}}], 3/4, 
  -1/(12960*ep^5) + 101/(311040*ep^4) - 31/(116640*ep^3) + 
   (-5657/11197440 + z3/8640)/ep^2 + (1223/1049760 + (31*z3)/51840 + z4/5760)/
    ep}, {"e12|23|4|e5|e6|67|8|89|A|AA||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 6}, {3, 4}, 
    {5, 6}, {5, 7}, {6, 8}, {7, 8}, {7, 9}, {8, 10}, {9, 10}, {9, 10}}], 3/2, 
  -1/(25920*ep^5) + 37/(103680*ep^4) - 13/(9720*ep^3) + 1043/(1244160*ep^2) + 
   91571/(16796160*ep)}, {"e12|34|56|e7|89|e7|89|A|A|A||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 5}, {3, 6}, 
    {4, 7}, {5, 8}, {6, 9}, {6, 10}, {7, 9}, {7, 10}, {8, 9}, {8, 10}}], 1/2, 
  -1/(60*ep^2) + (35/144 - (4*z3)/15)/ep}, {"e12|34|56|e7|88|e7|89|A||AA||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 5}, {3, 6}, 
    {4, 7}, {5, 8}, {6, 9}, {6, 9}, {7, 9}, {7, 10}, {8, 10}, {8, 10}}], 3/4, 
  1/(2160*ep^3) + (-7/2592 + z3/540)/ep^2 + 
   (59/15552 - (13*z3)/1620 + z4/360)/ep}, {"e12|34|56|e7|58|9|e7|A|9A|A||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 5}, {3, 6}, 
    {4, 7}, {5, 8}, {6, 7}, {6, 9}, {7, 10}, {8, 9}, {8, 10}, {9, 10}}], 3, 
  1/(480*ep^3) + (-13/576 + z3/48)/ep^2 + (1999/17280 - (35*z3)/288 + z4/32)/
    ep}, {"e12|34|56|e7|58|8|e7|9|A|AA||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 5}, {3, 6}, 
    {4, 7}, {5, 8}, {6, 7}, {6, 9}, {7, 9}, {8, 10}, {8, 10}, {9, 10}}], 3/2, 
  -1/(720*ep^3) + (11/1080 - (7*z3)/720)/ep^2 + 
   (-163/6480 + (179*z3)/4320 - (7*z4)/480)/ep}, 
 {"e12|34|56|e7|58|9|e7|8|A|AA||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 5}, {3, 6}, {4, 7}, {5, 8}, 
    {6, 7}, {6, 8}, {7, 9}, {8, 10}, {9, 10}, {9, 10}}], 3/2, 
  -1/(1440*ep^3) + (3/320 - z3/144)/ep^2 + (-383/5760 + (17*z3)/288 - z4/96)/
    ep}, {"e12|34|35|6|e7|e7|89|A|9A|A||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 5}, {3, 6}, 
    {4, 6}, {5, 7}, {6, 8}, {7, 9}, {7, 10}, {8, 9}, {8, 10}, {9, 10}}], 3/2, 
  -1/(720*ep^3) + (17/1440 - z3/180)/ep^2 + (-449/8640 + (7*z3)/180 - z4/120)/
    ep}, {"e12|34|35|6|e7|e7|88|9|A|AA||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 5}, {3, 6}, 
    {4, 6}, {5, 7}, {6, 8}, {7, 9}, {7, 9}, {8, 10}, {8, 10}, {9, 10}}], 3/4, 
  1/(2160*ep^3) + (-7/2592 + z3/540)/ep^2 + 
   (511/77760 - (13*z3)/1620 + z4/360)/ep}, {"e12|34|35|6|e7|e7|89|8|A|AA||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 4}, {2, 5}, {3, 6}, 
    {4, 6}, {5, 7}, {6, 8}, {7, 8}, {7, 9}, {8, 10}, {9, 10}, {9, 10}}], 3/2, 
  1/(4320*ep^3) + (-79/25920 + z3/1080)/ep^2 + 
   (3149/155520 - (7*z3)/648 + z4/720)/ep}, {"e12|34|56|e7|e8|79|8A|A|9|A||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 3}, {2, 6}, {4, 7}, 
    {4, 8}, {5, 7}, {5, 9}, {6, 8}, {6, 10}, {7, 10}, {8, 9}, {9, 10}}], 3, 
  (1/120 - z3/40)/ep^2 + (-197/2160 + (89*z3)/720 - z3^2/10 + z4/40)/ep}, 
 {"e12|34|56|e7|e8|67|9|A|9A|A||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 3}, {2, 6}, {4, 7}, {4, 8}, {5, 7}, 
    {5, 9}, {6, 8}, {6, 10}, {7, 9}, {8, 10}, {9, 10}}], 3, 
  -1/(960*ep^4) + (1/180 - z3/240)/ep^3 + 
   (-133/34560 + (23*z3)/1440 - z4/160)/ep^2 + 
   (-4883/103680 + (209*z3)/8640 + (23*z4)/960 + z5/80)/ep}, 
 {"e12|34|56|e7|e8|67|8|9|A|AA||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 3}, {2, 6}, {4, 7}, {4, 8}, {5, 7}, 
    {5, 9}, {6, 8}, {6, 10}, {7, 8}, {9, 10}, {9, 10}}], 3/2, 
  1/(2880*ep^4) + (-19/8640 + z3/720)/ep^3 + 
   (409/103680 - (29*z3)/4320 + z4/480)/ep^2 + 
   (143/17280 + (301*z3)/25920 - (29*z4)/2880 - z5/90)/ep}, 
 {"e12|34|56|e7|e8|79|89|A|A|A||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 3}, {2, 6}, {4, 7}, {4, 8}, {5, 7}, 
    {5, 9}, {6, 8}, {6, 9}, {7, 10}, {8, 10}, {9, 10}}], 1, 
  -1/(40*ep^2) + (197/720 - z5/3)/ep}, {"e12|34|56|e7|e8|78|9A|9|A|A||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 3}, {2, 6}, {4, 7}, 
    {4, 8}, {5, 7}, {5, 9}, {6, 7}, {6, 10}, {8, 9}, {8, 10}, {9, 10}}], 1, 
  1/(320*ep^3) + (-23/480 + z3/20)/ep^2 + (11057/34560 - (11*z3)/45 + z4/80)/
    ep}, {"e12|34|56|e7|e8|69|A|9A|9A|||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 3}, {2, 6}, {4, 7}, 
    {4, 8}, {5, 7}, {5, 8}, {6, 9}, {6, 10}, {7, 9}, {8, 10}, {9, 10}}], 3/2, 
  1/(320*ep^3) + (-13/480 + z3/40)/ep^2 + 
   (1219/11520 - (19*z3)/80 + z3^2/10 + (3*z4)/80)/ep}, 
 {"e12|34|56|e7|e8|78|79||A|AA||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 3}, {2, 6}, {4, 7}, {4, 8}, {5, 7}, 
    {5, 8}, {6, 7}, {6, 9}, {8, 10}, {9, 10}, {9, 10}}], 3/2, 
  -1/(960*ep^3) + (17/1440 - z3/120)/ep^2 + (-6809/103680 + z3/16 - z4/80)/
    ep}, {"e12|33|45|6|e7|e8|79|A|9A|A||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 3}, {2, 6}, {4, 7}, 
    {4, 7}, {5, 8}, {5, 9}, {6, 8}, {6, 10}, {7, 9}, {8, 10}, {9, 10}}], 3, 
  1/(1920*ep^4) + (-13/5760 + z3/720)/ep^3 + (49/23040 - z3/216 + z4/480)/
    ep^2 + (967/207360 + (83*z3)/12960 - z4/144 - z5/240)/ep}, 
 {"e12|33|45|6|e7|e8|78|9|A|AA||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 3}, {2, 6}, {4, 7}, {4, 7}, {5, 8}, 
    {5, 9}, {6, 8}, {6, 10}, {7, 8}, {9, 10}, {9, 10}}], 3/4, 
  -1/(5760*ep^4) + (53/51840 - z3/2160)/ep^3 + 
   (-1193/622080 + (13*z3)/6480 - z4/1440)/ep^2 + 
   (-7063/1866240 - (49*z3)/19440 + (13*z4)/4320 + z5/270)/ep}, 
 {"e12|33|45|6|e7|e8|9A|9A|9A|||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 3}, {2, 6}, {4, 7}, {4, 7}, {5, 8}, 
    {5, 9}, {6, 8}, {6, 9}, {7, 10}, {8, 10}, {9, 10}}], 3/4, 
  -7/(2880*ep^3) + (91/8640 - z3/120)/ep^2 + (1949/103680 + z3/80 - z4/80)/
    ep}, {"e12|33|45|6|e7|e8|79|9|AA|A||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 3}, {2, 6}, {4, 7}, 
    {4, 7}, {5, 8}, {5, 8}, {6, 9}, {6, 10}, {7, 9}, {8, 10}, {9, 10}}], 3/4, 
  -1/(2880*ep^4) + (1/1152 - z3/2160)/ep^3 + 
   (23/34560 + (17*z3)/12960 - z4/1440)/ep^2 + 
   (-1169/622080 - (133*z3)/77760 + (17*z4)/8640 + z5/720)/ep}, 
 {"e12|33|45|6|e7|e8|9A|99|AA|||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 3}, {2, 6}, {4, 7}, {4, 7}, {5, 8}, 
    {5, 8}, {6, 9}, {6, 9}, {7, 10}, {8, 10}, {9, 10}}], 1/8, 
  1/(8640*ep^4) - 11/(51840*ep^3) - 113/(311040*ep^2) + 239/(622080*ep)}, 
 {"e12|33|45|6|e6|e7|8|9A|9A|A||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 3}, {2, 6}, {4, 7}, {4, 7}, {5, 7}, 
    {5, 8}, {6, 9}, {6, 10}, {8, 9}, {8, 10}, {9, 10}}], 3/2, 
  -1/(2880*ep^4) + 61/(51840*ep^3) - 43/(62208*ep^2) + 
   (-3671/1866240 - z3/480)/ep}, {"e12|33|45|6|e6|e7|8|99|AA|A||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 3}, {2, 6}, {4, 7}, 
    {4, 7}, {5, 7}, {5, 8}, {6, 9}, {6, 9}, {8, 10}, {8, 10}, {9, 10}}], 3/4, 
  1/(8640*ep^4) - 11/(51840*ep^3) - 77/(311040*ep^2) + 
   (-37/622080 + z3/1440)/ep}, {"e12|33|45|6|e6|e7|8|89|A|AA||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 3}, {2, 6}, {4, 7}, 
    {4, 7}, {5, 7}, {5, 8}, {6, 8}, {6, 9}, {8, 10}, {9, 10}, {9, 10}}], 3/2, 
  1/(17280*ep^4) - 11/(31104*ep^3) + 233/(373248*ep^2) + 6497/(5598720*ep)}, 
 {"e12|34|56|e5|e7|8|9A|9A|9A|||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 3}, {2, 6}, {4, 5}, {4, 7}, {5, 8}, 
    {6, 9}, {6, 10}, {7, 9}, {7, 10}, {8, 9}, {8, 10}}], 3/2, 
  1/(240*ep^3) + (-133/2880 + z3/24)/ep^2 + (77/384 - (17*z3)/60 + z3^2/10)/
    ep}, {"e12|34|56|e5|e7|8|99|9A|AA|||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 3}, {2, 6}, {4, 5}, 
    {4, 7}, {5, 8}, {6, 9}, {6, 10}, {7, 9}, {7, 9}, {8, 10}, {8, 10}}], 3/4, 
  -1/(8640*ep^4) + (11/12960 - z3/2160)/ep^3 + 
   (-781/311040 + (7*z3)/2592 - z4/1440)/ep^2 + 
   (67/20736 - (547*z3)/77760 + (7*z4)/1728 + z5/720)/ep}, 
 {"e12|34|56|e5|e7|8|89|9A|A|A||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 3}, {2, 6}, {4, 5}, {4, 7}, {5, 8}, 
    {6, 9}, {6, 10}, {7, 8}, {7, 9}, {8, 10}, {9, 10}}], 3, 
  -1/(1920*ep^4) + (11/2880 - z3/480)/ep^3 + 
   (-1327/69120 + (7*z3)/576 - z4/320)/ep^2 + 
   (9851/103680 - (949*z3)/17280 + (7*z4)/384 - (37*z5)/480)/ep}, 
 {"e12|33|45|6|e7|e8|79|8|A|AA||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 3}, {2, 6}, {4, 5}, {4, 7}, {5, 8}, 
    {6, 9}, {6, 9}, {7, 9}, {7, 10}, {8, 10}, {8, 10}}], 3/2, 
  -1/(5760*ep^4) + (53/51840 - z3/2160)/ep^3 + 
   (-1193/622080 + (13*z3)/6480 - z4/1440)/ep^2 + 
   (-7063/1866240 - z3/4860 + (13*z4)/4320 + z5/720)/ep}, 
 {"e12|33|45|6|e7|e8|9A|89|A|A||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 3}, {2, 6}, {4, 5}, {4, 7}, {5, 8}, 
    {6, 9}, {6, 9}, {7, 8}, {7, 10}, {8, 10}, {9, 10}}], 3/2, 
  1/(1920*ep^4) + (-13/5760 + z3/720)/ep^3 + (49/23040 - z3/216 + z4/480)/
    ep^2 + (967/207360 - (97*z3)/12960 - z4/144 + (7*z5)/720)/ep}, 
 {"e12|34|56|e5|e7|8|79|A|9A|A||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 3}, {2, 6}, {4, 5}, {4, 7}, {5, 8}, 
    {6, 7}, {6, 9}, {7, 10}, {8, 9}, {8, 10}, {9, 10}}], 6, 
  -1/(1920*ep^4) + (11/2880 - z3/480)/ep^3 + 
   (-463/69120 + (7*z3)/576 - z4/320)/ep^2 + 
   (-3469/103680 - (229*z3)/17280 + (7*z4)/384 + (23*z5)/480)/ep}, 
 {"e12|34|56|e5|e7|8|79|9|AA|A||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 3}, {2, 6}, {4, 5}, {4, 7}, {5, 8}, 
    {6, 7}, {6, 9}, {7, 9}, {8, 10}, {8, 10}, {9, 10}}], 3, 
  1/(2880*ep^4) + (-19/8640 + z3/720)/ep^3 + 
   (409/103680 - (29*z3)/4320 + z4/480)/ep^2 + 
   (143/17280 + (121*z3)/25920 - (29*z4)/2880 - z5/240)/ep}, 
 {"e12|34|56|e5|e7|8|78|9|A|AA||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 3}, {2, 6}, {4, 5}, {4, 7}, {5, 8}, 
    {6, 7}, {6, 9}, {7, 8}, {8, 10}, {9, 10}, {9, 10}}], 3, 
  1/(5760*ep^4) + (-1/576 + z3/1440)/ep^3 + 
   (223/23040 - (17*z3)/2880 + z4/960)/ep^2 + 
   (-10477/311040 + (21*z3)/640 - (17*z4)/1920 + (7*z5)/1440)/ep}, 
 {"e12|34|56|e5|e7|8|79|8|A|AA||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 3}, {2, 6}, {4, 5}, {4, 7}, {5, 8}, 
    {6, 7}, {6, 8}, {7, 9}, {8, 10}, {9, 10}, {9, 10}}], 3/2, 
  1/(5760*ep^4) + (-1/576 + z3/1440)/ep^3 + (35/4608 - (17*z3)/2880 + z4/960)/
    ep^2 + (-4033/311040 + (11*z3)/384 - (17*z4)/1920 - (23*z5)/1440)/ep}, 
 {"e12|34|56|e5|e7|6|8|9A|9A|A||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 3}, {2, 6}, {4, 5}, {4, 7}, {5, 7}, 
    {6, 8}, {6, 9}, {7, 10}, {8, 9}, {8, 10}, {9, 10}}], 3/2, 
  1/(960*ep^4) + (-73/17280 + z3/720)/ep^3 + 
   (539/103680 - (11*z3)/1440 + z4/480)/ep^2 + 
   (-2989/622080 + (233*z3)/8640 - (11*z4)/960 + (7*z5)/720)/ep}, 
 {"e12|34|56|e5|e7|6|8|89|A|AA||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 3}, {2, 6}, {4, 5}, {4, 7}, {5, 7}, 
    {6, 8}, {6, 9}, {7, 8}, {8, 10}, {9, 10}, {9, 10}}], 3/2, 
  -1/(5760*ep^4) + (61/51840 - z3/4320)/ep^3 + 
   (-365/124416 + (61*z3)/25920 - z4/2880)/ep^2 + 
   (3613/1866240 - (367*z3)/31104 + (61*z4)/17280 - (7*z5)/4320)/ep}, 
 {"e12|33|45|6|e7|e8|99|8A|A|A||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 3}, {2, 6}, {4, 5}, {4, 7}, {5, 7}, 
    {6, 8}, {6, 8}, {7, 9}, {8, 10}, {9, 10}, {9, 10}}], 3/4, 
  -1/(2880*ep^4) + (1/1152 - z3/2160)/ep^3 + 
   (11/34560 + (17*z3)/12960 - z4/1440)/ep^2 + 
   (523/622080 - (151*z3)/77760 + (17*z4)/8640 - (7*z5)/2160)/ep}, 
 {"e12|34|56|e5|e6|7|8|9A|9A|A||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 3}, {2, 6}, {4, 5}, {4, 6}, {5, 7}, 
    {6, 8}, {7, 9}, {7, 10}, {8, 9}, {8, 10}, {9, 10}}], 3/2, 
  1/(2880*ep^4) + (-1/288 + z3/720)/ep^3 + 
   (587/34560 - (17*z3)/1440 + z4/480)/ep^2 + 
   (-5443/103680 + (341*z3)/8640 - (17*z4)/960 + (7*z5)/720)/ep}, 
 {"e12|34|56|e5|e6|7|8|99|AA|A||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 3}, {2, 6}, {4, 5}, {4, 6}, {5, 7}, 
    {6, 8}, {7, 9}, {7, 9}, {8, 10}, {8, 10}, {9, 10}}], 3/4, 
  -1/(8640*ep^4) + (11/12960 - z3/2160)/ep^3 + 
   (-781/311040 + (7*z3)/2592 - z4/1440)/ep^2 + 
   (67/20736 - (187*z3)/77760 + (7*z4)/1728 - (7*z5)/2160)/ep}, 
 {"e12|34|56|e5|e6|7|8|89|A|AA||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 5}, {2, 3}, {2, 6}, {4, 5}, {4, 6}, {5, 7}, 
    {6, 8}, {7, 8}, {7, 9}, {8, 10}, {9, 10}, {9, 10}}], 3/2, 
  -1/(17280*ep^4) + (11/12960 - z3/4320)/ep^3 + 
   (-763/124416 + (79*z3)/25920 - z4/2880)/ep^2 + 
   (5987/233280 - (3041*z3)/155520 + (79*z4)/17280 - (7*z5)/4320)/ep}, 
 {"e12|34|34|5|6|67|8|9A|9A|e|e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 7}, {4, 8}, {5, 9}, 
    {5, 10}, {6, 9}, {6, 10}, {7, 8}, {7, 9}, {8, 10}}], 3/4, 
  1/(240*ep^3) + (-31/960 + z3/40)/ep^2 + (2053/17280 - (29*z3)/720 - z4/40)/
    ep}, {"e12|33|44|5|6|67|8|9A|9A|e|e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 7}, 
    {4, 8}, {5, 9}, {5, 9}, {6, 10}, {6, 10}, {7, 8}, {7, 9}, {8, 10}}], 3/8, 
  -1/(8640*ep^4) + 1/(2160*ep^3) - 103/(103680*ep^2) + 
   (221/933120 + z3/360)/ep}, {"e12|33|45|4|6|77|89|A|eA|eA||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 7}, 
    {4, 8}, {5, 7}, {5, 9}, {6, 10}, {6, 10}, {7, 10}, {8, 9}, {8, 9}}], 3/4, 
  -1/(5760*ep^4) + 11/(17280*ep^3) - 239/(207360*ep^2) + 
   (7/622080 + z3/1440)/ep}, {"e12|33|45|6|56|7|8|9A|9A|e|e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 7}, 
    {4, 8}, {5, 7}, {5, 9}, {6, 10}, {6, 10}, {7, 9}, {8, 9}, {8, 10}}], 3/2, 
  1/(2880*ep^4) - 1/(960*ep^3) - 17/(34560*ep^2) + (83/9720 - z3/240)/ep}, 
 {"e12|33|45|4|6|67|8|9A|9A|e|e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 7}, {4, 8}, {5, 7}, 
    {5, 9}, {6, 10}, {6, 10}, {7, 8}, {8, 9}, {9, 10}}], 3/2, 
  1/(5760*ep^4) - 1/(864*ep^3) + 53/(7680*ep^2) - 577/(31104*ep)}, 
 {"e12|34|35|e|67|68|9|89|A|A|e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 7}, {4, 8}, {5, 7}, 
    {5, 9}, {6, 9}, {6, 10}, {7, 10}, {8, 9}, {8, 10}}], 3, 
  (1/120 - z3/40)/ep^2 + (-137/2160 + z3/144 + z4/40)/ep}, 
 {"e12|34|35|e|66|78|9|89|A|A|e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 7}, {4, 8}, {5, 7}, 
    {5, 9}, {6, 9}, {6, 10}, {7, 9}, {8, 10}, {8, 10}}], 3/2, 
  1/(1920*ep^4) - 19/(17280*ep^3) - 11/(207360*ep^2) + 
   (-247/622080 + z3/480)/ep}, {"e12|34|35|e|56|7|89|8A|9|A|e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 7}, 
    {4, 8}, {5, 7}, {5, 9}, {6, 9}, {6, 10}, {7, 8}, {8, 10}, {9, 10}}], 3, 
  -1/(1920*ep^4) + 1/(480*ep^3) - 23/(7680*ep^2) + (-1/288 + z3/60)/ep}, 
 {"e12|34|35|e|67|89|89|8A||A|e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 7}, {4, 8}, {5, 7}, 
    {5, 9}, {6, 8}, {6, 10}, {7, 10}, {8, 9}, {9, 10}}], 3/2, 
  (1/120 - z3/40)/ep^2 + (-137/2160 + z3/144 + z4/40)/ep}, 
 {"e12|34|35|e|67|89|78|A|9|A|e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 7}, {4, 8}, {5, 7}, 
    {5, 9}, {6, 8}, {6, 10}, {7, 9}, {8, 10}, {9, 10}}], 3/2, 
  -1/(960*ep^4) + 1/(480*ep^3) + 7/(768*ep^2) + (-151/3840 + z3/20)/ep}, 
 {"e12|34|35|e|56|7|89|8A|e|AA||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 7}, {4, 8}, {5, 7}, 
    {5, 9}, {6, 8}, {6, 10}, {7, 8}, {9, 10}, {9, 10}}], 3/4, 
  1/(5760*ep^4) - 1/(864*ep^3) + 37/(7680*ep^2) - 2039/(155520*ep)}, 
 {"e12|34|35|e|67|68|9|9A|9A||e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 7}, {4, 8}, {5, 7}, 
    {5, 9}, {6, 8}, {6, 9}, {7, 10}, {8, 10}, {9, 10}}], 3/2, 
  -1/(40*ep^2) + (137/720 + z3/10 - z5/3)/ep}, 
 {"e12|34|35|e|67|89|78|9|A|A|e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 7}, {4, 8}, {5, 7}, 
    {5, 9}, {6, 7}, {6, 10}, {8, 9}, {8, 10}, {9, 10}}], 3/2, 
  1/(320*ep^3) + (-1/60 + z3/80)/ep^2 + (71/2304 - (23*z3)/480 + (3*z4)/160)/
    ep}, {"e12|34|34|5|6|77|89|A|eA|eA||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 7}, 
    {4, 8}, {5, 7}, {5, 9}, {6, 7}, {6, 9}, {8, 10}, {8, 10}, {9, 10}}], 3/4, 
  -7/(2880*ep^3) + (61/8640 - z3/240)/ep^2 + (73/20736 + z3/96 - z4/160)/ep}, 
 {"e12|34|35|e|67|68|9|8A|A|eA||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 7}, {4, 8}, {5, 7}, 
    {5, 8}, {6, 9}, {6, 10}, {7, 9}, {8, 10}, {9, 10}}], 3/2, 
  1/(320*ep^3) + (-3/80 + (3*z3)/80)/ep^2 + 
   (6257/34560 - (35*z3)/288 - z4/160)/ep}, {"e12|33|45|6|67|68||9A|9A|e|e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 7}, 
    {4, 8}, {5, 7}, {5, 8}, {6, 9}, {6, 9}, {7, 10}, {8, 10}, {9, 10}}], 3/4, 
  -1/(960*ep^3) + (1/120 - z3/240)/ep^2 + 
   (-4217/103680 + (13*z3)/480 - z4/160)/ep}, 
 {"e12|34|35|e|67|68|9|9A|AA|e||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 7}, {4, 8}, {5, 7}, 
    {5, 8}, {6, 7}, {6, 9}, {8, 10}, {9, 10}, {9, 10}}], 3/2, 
  -1/(960*ep^3) + (1/120 - z3/240)/ep^2 + 
   (-3353/103680 + (13*z3)/480 - z4/160)/ep}, 
 {"e12|33|45|6|57|7|89|A|eA|eA||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 7}, {4, 8}, {5, 7}, 
    {5, 7}, {6, 9}, {6, 10}, {8, 9}, {8, 10}, {9, 10}}], 3/4, 
  -1/(2880*ep^4) + 61/(51840*ep^3) - 431/(311040*ep^2) + 
   (-431/1866240 - z3/1440)/ep}, {"e12|33|44|5|6|77|89|A|eA|eA||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 7}, 
    {4, 8}, {5, 7}, {5, 7}, {6, 9}, {6, 9}, {8, 10}, {8, 10}, {9, 10}}], 3/8, 
  1/(8640*ep^4) - 11/(51840*ep^3) - 1/(62208*ep^2) + 
   (-13/622080 + z3/4320)/ep}, {"e12|33|45|6|77|78|9A||9A|e|e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 7}, 
    {4, 8}, {5, 7}, {5, 7}, {6, 8}, {6, 9}, {8, 10}, {9, 10}, {9, 10}}], 3/4, 
  1/(17280*ep^4) - 11/(31104*ep^3) + 1381/(1866240*ep^2) + 
   (1853/5598720 - z3/4320)/ep}, {"e12|23|4|56|56|7|8|9A|9A|e|e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 7}, 
    {4, 8}, {5, 6}, {5, 9}, {6, 10}, {7, 9}, {7, 10}, {8, 9}, {8, 10}}], 3/4, 
  1/(320*ep^3) + (-1/60 + z3/80)/ep^2 + 
   (931/11520 - (23*z3)/480 + (3*z4)/160)/ep}, 
 {"e12|23|4|55|66|7|8|9A|9A|e|e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 7}, {4, 8}, {5, 6}, 
    {5, 9}, {6, 10}, {7, 9}, {7, 9}, {8, 10}, {8, 10}}], 3/8, 
  -1/(2880*ep^4) + 5/(10368*ep^3) + 103/(311040*ep^2) + 
   (157/1866240 - z3/1440)/ep}, {"e12|23|4|45|6|67|8|9A|9A|e|e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 7}, 
    {4, 8}, {5, 6}, {5, 9}, {6, 10}, {7, 8}, {7, 9}, {8, 10}, {9, 10}}], 3/2, 
  -1/(1920*ep^4) + 1/(480*ep^3) - 119/(7680*ep^2) + 1/(30*ep)}, 
 {"e12|23|4|56|57|6|8|9A|9A|e|e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 7}, {4, 8}, {5, 6}, 
    {5, 7}, {6, 9}, {7, 10}, {8, 9}, {8, 10}, {9, 10}}], 3, 
  -1/(960*ep^4) + 1/(480*ep^3) + 11/(3840*ep^2) + (-59/3840 + z3/80)/ep}, 
 {"e12|23|4|45|6|77|89|A|eA|eA||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 7}, {4, 8}, {5, 6}, 
    {5, 7}, {6, 9}, {7, 9}, {8, 10}, {8, 10}, {9, 10}}], 3/2, 
  1/(1920*ep^4) - 19/(17280*ep^3) + 421/(207360*ep^2) + 
   (-179/124416 - z3/480)/ep}, {"e12|23|4|55|67|6|8|9A|9A|e|e|", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 7}, 
    {4, 8}, {5, 6}, {5, 7}, {6, 9}, {7, 8}, {8, 10}, {9, 10}, {9, 10}}], 3/2, 
  1/(2880*ep^4) - 1/(960*ep^3) + 11/(6912*ep^2) + (259/77760 - z3/120)/ep}, 
 {"e12|23|4|56|78|77|9A||9A|e|e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 7}, {4, 8}, {5, 6}, 
    {5, 7}, {6, 8}, {7, 9}, {8, 10}, {9, 10}, {9, 10}}], 3/4, 
  1/(2880*ep^4) - 1/(960*ep^3) + 19/(34560*ep^2) - 19/(38880*ep)}, 
 {"e12|34|35|e|67|89|eA|89|A|A||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {4, 7}, {5, 8}, 
    {6, 9}, {6, 10}, {7, 9}, {7, 10}, {8, 9}, {8, 10}}], 3/2, 
  1/(240*ep^3) + (-31/960 + z3/40)/ep^2 + (1189/17280 - (29*z3)/720 - z4/40)/
    ep}, {"e12|34|35|e|66|78|9|e9|AA|A||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, 
    {4, 7}, {5, 8}, {6, 9}, {6, 10}, {7, 9}, {7, 9}, {8, 10}, {8, 10}}], 3/4, 
  -1/(5760*ep^4) + 11/(17280*ep^3) - 167/(207360*ep^2) + 
   (-209/622080 + z3/1440)/ep}, {"e12|34|35|e|67|68|9|eA|9A|A||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, 
    {4, 7}, {5, 8}, {6, 9}, {6, 10}, {7, 8}, {7, 9}, {8, 10}, {9, 10}}], 3, 
  -1/(1920*ep^4) + 1/(480*ep^3) + 5/(1536*ep^2) + 
   (-23/576 + (13*z3)/240)/ep}, {"e12|33|45|4|6|78|99|eA|eA|A||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, 
    {4, 7}, {5, 8}, {6, 9}, {6, 9}, {7, 10}, {7, 10}, {8, 9}, {8, 10}}], 3/4, 
  -1/(5760*ep^4) + 11/(17280*ep^3) - 239/(207360*ep^2) + 
   (7/622080 + z3/1440)/ep}, {"e12|33|45|6|77|89|7A||eA|eA||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, 
    {4, 7}, {5, 8}, {6, 9}, {6, 9}, {7, 9}, {7, 10}, {8, 10}, {8, 10}}], 3/4, 
  -1/(8640*ep^4) + 1/(2160*ep^3) - 67/(103680*ep^2) + 109/(186624*ep)}, 
 {"e12|33|45|6|67|89|7|A|eA|eA||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {4, 7}, {5, 8}, 
    {6, 9}, {6, 9}, {7, 8}, {7, 10}, {8, 10}, {9, 10}}], 3/2, 
  1/(2880*ep^4) - 1/(960*ep^3) - 17/(34560*ep^2) + (83/9720 - z3/240)/ep}, 
 {"e12|34|35|e|66|78|9|eA|9A|A||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {4, 7}, {5, 8}, 
    {6, 8}, {6, 9}, {7, 10}, {7, 10}, {8, 9}, {9, 10}}], 3/2, 
  1/(1920*ep^4) - 19/(17280*ep^3) - 11/(207360*ep^2) + 
   (-247/622080 + z3/480)/ep}, {"e12|34|35|e|67|89|eA|8A|9|A||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, 
    {4, 7}, {5, 8}, {6, 8}, {6, 9}, {7, 9}, {7, 10}, {8, 10}, {9, 10}}], 3, 
  -1/(1920*ep^4) + 1/(480*ep^3) - 71/(7680*ep^2) + (3/64 - z3/16)/ep}, 
 {"e12|34|35|e|67|68|9|e9|AA|A||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {4, 7}, {5, 8}, 
    {6, 8}, {6, 9}, {7, 8}, {7, 10}, {9, 10}, {9, 10}}], 3/2, 
  1/(5760*ep^4) - 1/(864*ep^3) + 37/(7680*ep^2) + 
   (-1427/155520 + z3/240)/ep}, {"e12|34|35|e|67|89|e8|9A|A|A||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, 
    {4, 7}, {5, 8}, {6, 7}, {6, 9}, {7, 10}, {8, 9}, {8, 10}, {9, 10}}], 3, 
  -1/(1920*ep^4) + 1/(480*ep^3) + 5/(1536*ep^2) + 
   (-139/2880 + (13*z3)/240)/ep}, {"e12|34|35|e|67|89|e8|AA|9|A||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, 
    {4, 7}, {5, 8}, {6, 7}, {6, 9}, {7, 9}, {8, 10}, {8, 10}, {9, 10}}], 3/2, 
  1/(2880*ep^4) - 1/(960*ep^3) - 53/(34560*ep^2) + (1123/77760 - z3/80)/ep}, 
 {"e12|34|35|e|67|68|9|e8|A|AA||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {4, 7}, {5, 8}, 
    {6, 7}, {6, 9}, {7, 8}, {8, 10}, {9, 10}, {9, 10}}], 3/2, 
  1/(5760*ep^4) - 1/(864*ep^3) + 7/(2560*ep^2) + (931/155520 - z3/80)/ep}, 
 {"e12|34|35|e|67|89|e8|8A||AA||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {4, 7}, {5, 8}, 
    {6, 7}, {6, 8}, {7, 9}, {8, 10}, {9, 10}, {9, 10}}], 3/2, 
  1/(5760*ep^4) - 1/(864*ep^3) + 37/(7680*ep^2) + 
   (-1211/155520 + z3/240)/ep}, {"e12|34|35|e|56|7|e8|9A|9A|A||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, 
    {4, 7}, {5, 7}, {6, 8}, {6, 9}, {7, 10}, {8, 9}, {8, 10}, {9, 10}}], 3/2, 
  1/(2880*ep^4) - 1/(432*ep^3) + 323/(34560*ep^2) + 
   (-2333/103680 - z3/120)/ep}, {"e12|34|35|e|56|7|e8|89|A|AA||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, 
    {4, 7}, {5, 7}, {6, 8}, {6, 9}, {7, 8}, {8, 10}, {9, 10}, {9, 10}}], 3/2, 
  -1/(17280*ep^4) + 17/(25920*ep^3) - 821/(207360*ep^2) + 11869/(933120*ep)}, 
 {"e12|33|45|6|78|9A|77||9A|e|e|", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {4, 7}, {5, 7}, 
    {6, 8}, {6, 8}, {7, 9}, {8, 10}, {9, 10}, {9, 10}}], 3/4, 
  -1/(8640*ep^4) + 1/(2160*ep^3) - 103/(103680*ep^2) + 
   (221/933120 + z3/360)/ep}, {"e12|23|4|56|78|e9|e9|8A|A|A||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, 
    {4, 7}, {5, 6}, {6, 8}, {7, 9}, {7, 10}, {8, 9}, {8, 10}, {9, 10}}], 3/2, 
  1/(960*ep^4) - 53/(17280*ep^3) + 43/(20736*ep^2) + 
   (4007/622080 + z3/480)/ep}, {"e12|23|4|55|67|8|e9|e9|AA|A||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, 
    {4, 7}, {5, 6}, {6, 8}, {7, 9}, {7, 9}, {8, 10}, {8, 10}, {9, 10}}], 3/4, 
  -1/(2880*ep^4) + 5/(10368*ep^3) + 103/(311040*ep^2) + 
   (157/1866240 - z3/1440)/ep}, {"e12|23|4|56|78|e9|e9|9A|AA|||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, 
    {4, 7}, {5, 6}, {6, 8}, {7, 8}, {7, 9}, {8, 10}, {9, 10}, {9, 10}}], 3/2, 
  -1/(5760*ep^4) + 17/(17280*ep^3) - 941/(622080*ep^2) + 
   (-8161/1866240 + z3/1440)/ep}, {"e12|34|35|e|67|68|e|9A|9A|A||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, 
    {4, 6}, {5, 7}, {6, 8}, {7, 9}, {7, 10}, {8, 9}, {8, 10}, {9, 10}}], 3/4, 
  1/(2880*ep^4) - 1/(432*ep^3) + 251/(34560*ep^2) + 
   (-1109/103680 - z3/120)/ep}, {"e12|34|35|e|67|68|e|99|AA|A||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, 
    {4, 6}, {5, 7}, {6, 8}, {7, 9}, {7, 9}, {8, 10}, {8, 10}, {9, 10}}], 3/8, 
  -1/(8640*ep^4) + 1/(2160*ep^3) - 31/(103680*ep^2) + 
   (-1723/933120 + z3/360)/ep}, {"e12|34|35|e|67|68|e|89|A|AA||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, 
    {4, 6}, {5, 7}, {6, 8}, {7, 8}, {7, 9}, {8, 10}, {9, 10}, {9, 10}}], 3/4, 
  -1/(17280*ep^4) + 17/(25920*ep^3) - 749/(207360*ep^2) + 8521/(933120*ep)}, 
 {"e12|34|35|e|e6|78|9A|9A|9A|||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 4}, {2, 3}, {2, 5}, {4, 6}, {5, 7}, {5, 8}, 
    {6, 9}, {6, 10}, {7, 9}, {7, 10}, {8, 9}, {8, 10}}], 3/4, 
  -1/(360*ep^3) + (17/864 - z3/120)/ep^2 + (-1249/25920 + z3/48 + z4/120)/
    ep}, {"e12|34|35|e|e6|78|9A|99|AA|||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 4}, {2, 3}, {2, 5}, {4, 6}, 
    {5, 7}, {5, 8}, {6, 9}, {6, 10}, {7, 9}, {7, 9}, {8, 10}, {8, 10}}], 3/8, 
  1/(25920*ep^4) - 11/(38880*ep^3) + 209/(186624*ep^2) - 9191/(2799360*ep)}, 
 {"e12|34|35|e|e6|78|9A|89|A|A||", graph[{0, 1, 2}, 
   {{0, 3}, {0, 4}, {1, 3}, {1, 4}, {2, 3}, {2, 5}, {4, 6}, {5, 7}, {5, 8}, 
    {6, 9}, {6, 10}, {7, 8}, {7, 9}, {8, 10}, {9, 10}}], 3/2, 
  1/(1440*ep^4) - 29/(8640*ep^3) + 17/(1620*ep^2) + 
   (-5219/155520 + z3/48)/ep}, {"e12|34|35|e|e6|77|89|8|A|AA||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 4}, {2, 3}, {2, 5}, {4, 6}, 
    {5, 7}, {5, 8}, {6, 9}, {6, 9}, {7, 9}, {7, 10}, {8, 10}, {8, 10}}], 3/4, 
  1/(17280*ep^4) - 11/(31104*ep^3) + 1381/(1866240*ep^2) + 
   (1853/5598720 - z3/4320)/ep}, {"e12|34|35|e|e6|77|89|A|9A|A||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 4}, {2, 3}, {2, 5}, {4, 6}, 
    {5, 7}, {5, 8}, {6, 9}, {6, 9}, {7, 8}, {7, 10}, {8, 10}, {9, 10}}], 3/4, 
  -1/(2880*ep^4) + 61/(51840*ep^3) - 431/(311040*ep^2) + 
   (-431/1866240 - z3/1440)/ep}, {"e12|34|35|e|e6|78|79|A|9A|A||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 4}, {2, 3}, {2, 5}, {4, 6}, 
    {5, 7}, {5, 8}, {6, 7}, {6, 9}, {7, 10}, {8, 9}, {8, 10}, {9, 10}}], 3, 
  1/(2880*ep^4) - 7/(3456*ep^3) + 439/(103680*ep^2) + 
   (2519/622080 - (3*z3)/160)/ep}, {"e12|34|35|e|e6|78|79|8|A|AA||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 4}, {2, 3}, {2, 5}, {4, 6}, 
    {5, 7}, {5, 8}, {6, 7}, {6, 9}, {7, 9}, {8, 10}, {8, 10}, {9, 10}}], 3/2, 
  -1/(5760*ep^4) + 59/(51840*ep^3) - 2321/(622080*ep^2) + 
   (13319/1866240 + z3/1440)/ep}, {"e12|34|35|e|e6|78|79|9|AA|A||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 4}, {2, 3}, {2, 5}, {4, 6}, 
    {5, 7}, {5, 8}, {6, 7}, {6, 9}, {7, 8}, {8, 10}, {9, 10}, {9, 10}}], 3/2, 
  -1/(5760*ep^4) + 59/(51840*ep^3) - 2321/(622080*ep^2) + 
   (13319/1866240 + z3/1440)/ep}, {"e12|34|35|e|e6|78|78|9|A|AA||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 4}, {2, 3}, {2, 5}, {4, 6}, 
    {5, 7}, {5, 8}, {6, 7}, {6, 8}, {7, 9}, {8, 10}, {9, 10}, {9, 10}}], 3/4, 
  -1/(8640*ep^4) + 17/(17280*ep^3) - 397/(103680*ep^2) + 
   (3491/622080 + z3/160)/ep}, {"e12|33|45|6|e7|e7|89|A|9A|A||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 4}, {2, 3}, {2, 5}, {4, 6}, 
    {5, 7}, {5, 7}, {6, 8}, {6, 9}, {7, 10}, {8, 9}, {8, 10}, {9, 10}}], 3/4, 
  -1/(2880*ep^4) + 61/(51840*ep^3) - 431/(311040*ep^2) + 
   (-431/1866240 - z3/1440)/ep}, {"e12|33|45|6|e7|e7|89|8|A|AA||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 4}, {2, 3}, {2, 5}, {4, 6}, 
    {5, 7}, {5, 7}, {6, 8}, {6, 9}, {7, 8}, {8, 10}, {9, 10}, {9, 10}}], 3/4, 
  1/(17280*ep^4) - 11/(31104*ep^3) + 1381/(1866240*ep^2) + 
   (1853/5598720 - z3/4320)/ep}, {"e12|33|45|6|e7|e7|88|9|A|AA||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 4}, {2, 3}, {2, 5}, {4, 6}, 
    {5, 7}, {5, 7}, {6, 8}, {6, 8}, {7, 9}, {8, 10}, {9, 10}, {9, 10}}], 3/8, 
  1/(8640*ep^4) - 11/(51840*ep^3) - 1/(62208*ep^2) + 
   (-13/622080 + z3/4320)/ep}, {"e12|34|35|e|e6|67|8|9A|9A|A||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 4}, {2, 3}, {2, 5}, {4, 6}, 
    {5, 6}, {5, 7}, {6, 8}, {7, 9}, {7, 10}, {8, 9}, {8, 10}, {9, 10}}], 3/2, 
  -1/(8640*ep^4) + 1/(864*ep^3) - 67/(11520*ep^2) + 
   (16669/933120 + z3/360)/ep}, {"e12|34|35|e|e6|67|8|99|AA|A||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 4}, {2, 3}, {2, 5}, {4, 6}, 
    {5, 6}, {5, 7}, {6, 8}, {7, 9}, {7, 9}, {8, 10}, {8, 10}, {9, 10}}], 3/4, 
  1/(25920*ep^4) - 11/(38880*ep^3) + 829/(933120*ep^2) + 
   (-4691/2799360 - z3/1080)/ep}, {"e12|34|35|e|e6|67|8|89|A|AA||", 
  graph[{0, 1, 2}, {{0, 3}, {0, 4}, {1, 3}, {1, 4}, {2, 3}, {2, 5}, {4, 6}, 
    {5, 6}, {5, 7}, {6, 8}, {7, 8}, {7, 9}, {8, 10}, {9, 10}, {9, 10}}], 3/2, 
  1/(51840*ep^4) - 11/(38880*ep^3) + 3863/(1866240*ep^2) - 1399/(174960*ep)}, 
 {"e12|e3|45|67|68|79|9|8|A|A|e|", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 7}, {3, 8}, {4, 9}, {4, 10}, 
    {5, 7}, {5, 9}, {6, 8}, {6, 10}, {7, 10}, {8, 9}}], 3/2, 
  (z3/5 - z5/4)/ep^2 + ((-79*z3)/120 - (7*z3^2)/80 - (3*z4)/40 + (77*z5)/96 + 
     (5*z6)/32)/ep}, {"e12|e3|45|67|68|79|8|9|A|A|e|", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 7}, {3, 8}, 
    {4, 9}, {4, 10}, {5, 7}, {5, 9}, {6, 8}, {6, 10}, {7, 9}, {8, 10}}], 3/2, 
  -1/(480*ep^4) + (49/2880 - z3/60)/ep^3 + (-989/17280 + (13*z3)/180 - z4/40)/
    ep^2 + (23503/207360 - (211*z3)/4320 + (17*z4)/480 - (23*z5)/240)/ep}, 
 {"e12|e3|45|67|58|9|78|9|A|A|e|", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 7}, {3, 8}, {4, 9}, {4, 10}, 
    {5, 7}, {5, 9}, {6, 8}, {6, 10}, {7, 8}, {9, 10}}], 3/2, 
  -1/(480*ep^4) + (19/2880 - z3/240)/ep^3 + 
   (241/17280 + (17*z3)/1440 - z4/160)/ep^2 + 
   (-3101/41472 + (163*z3)/1728 + (17*z4)/960 - (7*z5)/240)/ep}, 
 {"e12|e3|45|67|67|89|8|9|A|A|e|", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 7}, {3, 8}, {4, 9}, {4, 10}, 
    {5, 7}, {5, 9}, {6, 7}, {6, 10}, {8, 9}, {8, 10}}], 3, 
  (-z3/6 + z5/6)/ep^2 + ((85*z3)/144 + z3^2/120 + z4/16 - (97*z5)/144 - 
     (5*z6)/48)/ep}, {"e12|e3|45|67|66|89||89|A|A|e|", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 7}, {3, 8}, 
    {4, 9}, {4, 10}, {5, 7}, {5, 9}, {6, 7}, {6, 9}, {8, 10}, {8, 10}}], 3/4, 
  7/(5760*ep^4) + (-41/8640 + z3/480)/ep^3 + 
   (79/207360 - (7*z3)/960 + z4/320)/ep^2 + 
   (8923/622080 - z3/2592 - z4/720 - (7*z5)/720)/ep}, 
 {"e12|e3|45|67|68|78|9|9|A|A|e|", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 7}, {3, 8}, {4, 9}, {4, 10}, 
    {5, 7}, {5, 8}, {6, 9}, {6, 10}, {7, 9}, {8, 10}}], 3/2, 
  (-z3/6 + z5/6)/ep^2 + ((85*z3)/144 + z3^2/120 + z4/16 - (97*z5)/144 - 
     (5*z6)/48)/ep}, {"e12|e3|45|67|58|8|79|9|A|A|e|", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 7}, {3, 8}, 
    {4, 9}, {4, 10}, {5, 7}, {5, 8}, {6, 9}, {6, 10}, {7, 8}, {9, 10}}], 3/4, 
  1/(1440*ep^5) - 19/(8640*ep^4) + 109/(51840*ep^3) + 
   (-637/933120 + z3/720)/ep^2 + (4483/5598720 - (7*z3)/1440 + z4/480)/ep}, 
 {"e12|e3|45|67|56|8|9|89|A|A|e|", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 7}, {3, 8}, {4, 9}, {4, 10}, 
    {5, 7}, {5, 8}, {6, 7}, {6, 9}, {8, 10}, {9, 10}}], 6, 
  (-1/480 + z3/160)/ep^3 + (-1/2880 - (17*z3)/960 + (3*z4)/320)/ep^2 + 
   (217/6480 - (25*z3)/216 + z4/480 + (3*z5)/40)/ep}, 
 {"e12|e3|45|67|67|88|9|9|A|A|e|", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 7}, {3, 8}, {4, 9}, {4, 10}, 
    {5, 7}, {5, 7}, {6, 9}, {6, 10}, {8, 9}, {8, 10}}], 3/2, 
  7/(5760*ep^4) + (-41/8640 + z3/480)/ep^3 + 
   (-13/41472 - (7*z3)/960 + z4/320)/ep^2 + 
   (3019/622080 + (19*z3)/3240 - z4/720 + z5/1440)/ep}, 
 {"e12|e3|45|67|66|88||99|A|A|e|", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 7}, {3, 8}, {4, 9}, {4, 10}, 
    {5, 7}, {5, 7}, {6, 9}, {6, 9}, {8, 10}, {8, 10}}], 3/8, 
  -1/(17280*ep^5) + 17/(103680*ep^4) - 37/(622080*ep^3) + 
   (59/1244160 - z3/2880)/ep^2 + (-299/3732480 + z3/3240 + z4/2880)/ep}, 
 {"e12|e3|45|67|56|8|8|99|A|A|e|", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 7}, {3, 8}, {4, 9}, {4, 10}, 
    {5, 7}, {5, 7}, {6, 8}, {6, 9}, {8, 10}, {9, 10}}], 3, 
  -1/(3840*ep^5) + 7/(8640*ep^4) - 361/(414720*ep^3) + 
   (1259/622080 - (7*z3)/2880)/ep^2 + 
   (-2377/311040 + (173*z3)/17280 - (7*z4)/1920)/ep}, 
 {"e12|e3|45|67|67|68||9|9A|A|e|", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 7}, {3, 8}, {4, 9}, {4, 10}, 
    {5, 6}, {5, 7}, {6, 9}, {7, 10}, {8, 9}, {8, 10}}], 3, 
  (-1/480 + z3/160)/ep^3 + (-1/2880 - (17*z3)/960 + (3*z4)/320)/ep^2 + 
   (109/6480 - (239*z3)/4320 + z4/480 + (31*z5)/480)/ep}, 
 {"e12|e3|45|67|66|78||9|9A|A|e|", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 7}, {3, 8}, {4, 9}, {4, 10}, 
    {5, 6}, {5, 7}, {6, 9}, {7, 9}, {8, 10}, {8, 10}}], 3/2, 
  -1/(3840*ep^5) + 7/(8640*ep^4) - 577/(414720*ep^3) + 241/(124416*ep^2) + 
   2977/(622080*ep)}, {"e12|e3|45|67|56|8|7|9|9A|A|e|", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 7}, {3, 8}, 
    {4, 9}, {4, 10}, {5, 6}, {5, 7}, {6, 9}, {7, 8}, {8, 10}, {9, 10}}], 3, 
  1/(640*ep^5) - 3/(1280*ep^4) - 41/(7680*ep^3) + (-11/46080 + z3/192)/ep^2 + 
   (3389/138240 + (97*z3)/2880 - z4/64 - z5/24)/ep}, 
 {"e12|e3|45|67|56|7|8|9|9A|A|e|", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 7}, {3, 8}, {4, 9}, {4, 10}, 
    {5, 6}, {5, 7}, {6, 8}, {7, 9}, {8, 10}, {9, 10}}], 3, 
  -1/(480*ep^4) + (19/2880 - z3/240)/ep^3 + 
   (133/17280 + (17*z3)/1440 - z4/160)/ep^2 + 
   (-2021/41472 - (49*z3)/8640 + (17*z4)/960 + z5/30)/ep}, 
 {"e12|e3|45|46|7|68|9|89|A|A|e|", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 7}, {3, 8}, {4, 7}, {4, 9}, 
    {5, 8}, {5, 10}, {6, 9}, {6, 10}, {7, 10}, {8, 9}}], 3, 
  (-z3/6 + z5/6)/ep^2 + ((329*z3)/720 - (11*z3^2)/120 + z4/16 - (55*z5)/144 - 
     (5*z6)/48)/ep}, {"e12|e3|45|46|5|7|89|8A|9|A|e|", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 7}, {3, 8}, 
    {4, 7}, {4, 9}, {5, 8}, {5, 10}, {6, 9}, {6, 10}, {7, 8}, {9, 10}}], 6, 
  1/(1280*ep^5) - 1/(480*ep^4) - 7/(15360*ep^3) + (11/23040 + z3/192)/ep^2 + 
   (371/69120 - (17*z3)/5760 - z4/128)/ep}, {"e12|e3|45|46|5|7|89|89|A|A|e|", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 7}, {3, 8}, 
    {4, 7}, {4, 9}, {5, 8}, {5, 10}, {6, 8}, {6, 10}, {7, 9}, {9, 10}}], 3, 
  -7/(1920*ep^4) + (11/960 - z3/160)/ep^3 + (491/23040 + z3/192 - (3*z4)/320)/
    ep^2 + (-22061/207360 + (59*z3)/1080 + z4/96 + (7*z5)/240)/ep}, 
 {"e12|e3|45|46|7|68|8|99|A|A|e|", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 7}, {3, 8}, {4, 7}, {4, 9}, 
    {5, 8}, {5, 9}, {6, 10}, {6, 10}, {7, 10}, {8, 9}}], 3/2, 
  1/(1440*ep^4) + (-1/216 + z3/288)/ep^3 + 
   (131/12960 - (29*z3)/1728 + z4/192)/ep^2 + 
   (-10231/622080 + (91*z3)/4320 - z4/96 + z5/144)/ep}, 
 {"e12|e3|45|46|5|7|78|9|AA|eA||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 7}, {3, 8}, {4, 7}, {4, 9}, 
    {5, 8}, {5, 9}, {6, 10}, {6, 10}, {7, 8}, {9, 10}}], 3, 
  -1/(3840*ep^5) + 19/(17280*ep^4) - 47/(27648*ep^3) + 
   (-1/324 + z3/2880)/ep^2 + (16709/933120 - (13*z3)/5760 + z4/1920)/ep}, 
 {"e12|e3|45|46|7|78|89|9|A|A|e|", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 7}, {3, 8}, {4, 7}, {4, 9}, 
    {5, 8}, {5, 9}, {6, 8}, {6, 10}, {7, 10}, {9, 10}}], 6, 
  ((7*z3)/60 - z5/6)/ep^2 + ((-643*z3)/1440 + z3^2/24 - (7*z4)/160 + 
     (55*z5)/144 + (5*z6)/48)/ep}, {"e12|e3|45|46|5|7|88|99|A|A|e|", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 7}, {3, 8}, 
    {4, 7}, {4, 9}, {5, 8}, {5, 8}, {6, 10}, {6, 10}, {7, 9}, {9, 10}}], 3/2, 
  1/(5760*ep^5) - 43/(103680*ep^4) - 97/(622080*ep^3) + 
   (1613/3732480 + (7*z3)/8640)/ep^2 + 
   (-167/1244160 - (19*z3)/25920 - z4/720)/ep}, 
 {"e12|e3|45|46|7|78|99|8|A|A|e|", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 7}, {3, 8}, {4, 7}, {4, 9}, 
    {5, 8}, {5, 8}, {6, 9}, {6, 10}, {7, 10}, {9, 10}}], 3, 
  -1/(3840*ep^5) + 7/(8640*ep^4) + 71/(414720*ep^3) + 
   (-1009/622080 - z3/2880)/ep^2 + (-133/311040 - z3/640 + (3*z4)/640 - 
     z5/144)/ep}, {"e12|e3|45|46|7|68|9|8A|9|A|e|", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 7}, {3, 8}, 
    {4, 7}, {4, 9}, {5, 7}, {5, 10}, {6, 8}, {6, 10}, {8, 9}, {9, 10}}], 6, 
  ((7*z3)/60 - z5/6)/ep^2 + ((-403*z3)/1440 - z3^2/120 - (7*z4)/160 + 
     (37*z5)/144 + (5*z6)/48)/ep}, {"e12|e3|45|46|7|89|89|8A||A|e|", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 7}, {3, 8}, 
    {4, 7}, {4, 9}, {5, 7}, {5, 10}, {6, 8}, {6, 9}, {8, 10}, {9, 10}}], 3, 
  (-z3/6 + z5/6)/ep^2 + ((311*z3)/720 - z3^2/24 + z4/16 - (61*z5)/144 - 
     (5*z6)/48)/ep}, {"e12|e3|45|46|7|88|99|8A||A|e|", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 7}, {3, 8}, 
    {4, 7}, {4, 9}, {5, 7}, {5, 10}, {6, 8}, {6, 8}, {9, 10}, {9, 10}}], 3/2, 
  1/(11520*ep^5) - 7/(17280*ep^4) + 55/(82944*ep^3) + 
   (-31/311040 + z3/8640)/ep^2 + (703/622080 + z3/51840 + z4/5760)/ep}, 
 {"e12|e3|45|46|7|67|8|9|AA|eA||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 7}, {3, 8}, {4, 7}, {4, 9}, 
    {5, 7}, {5, 8}, {6, 10}, {6, 10}, {8, 9}, {9, 10}}], 3, 
  (1/1440 - z3/480)/ep^3 + (-13/2880 + (11*z3)/960 - z4/320)/ep^2 + 
   (1151/77760 - (253*z3)/12960 - z4/360 + z5/360)/ep}, 
 {"e12|e3|45|46|7|78|89|A|9|A|e|", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 7}, {3, 8}, {4, 7}, {4, 9}, 
    {5, 7}, {5, 8}, {6, 9}, {6, 10}, {8, 10}, {9, 10}}], 6, 
  (-1/480 + z3/160)/ep^3 + (71/2880 - (17*z3)/960 + (3*z4)/320)/ep^2 + 
   (-2399/25920 - z3/135 + z4/480 + (7*z5)/60)/ep}, 
 {"e12|e3|45|46|7|78|99|A|9A||e|", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 7}, {3, 8}, {4, 7}, {4, 9}, 
    {5, 7}, {5, 8}, {6, 8}, {6, 10}, {9, 10}, {9, 10}}], 3, 
  (1/1440 - z3/480)/ep^3 + (-1/576 + (11*z3)/960 - z4/320)/ep^2 + 
   (-41/38880 - (11*z3)/2592 - z4/360 + (7*z5)/720)/ep}, 
 {"e12|e3|45|46|7|67|8|9|9A|A|e|", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 7}, {3, 8}, {4, 7}, {4, 9}, 
    {5, 6}, {5, 8}, {6, 10}, {7, 10}, {8, 9}, {9, 10}}], 6, 
  (-1/480 + z3/160)/ep^3 + (23/2880 - (17*z3)/960 + (3*z4)/320)/ep^2 + 
   (-109/5184 + (101*z3)/2160 + z4/480 - z5/120)/ep}, 
 {"e12|e3|45|46|5|7|78|9|9A|A|e|", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 7}, {3, 8}, {4, 7}, {4, 9}, 
    {5, 6}, {5, 8}, {6, 10}, {7, 9}, {8, 10}, {9, 10}}], 6, 
  1/(1280*ep^5) - 1/(480*ep^4) + 41/(15360*ep^3) + (19/4608 - z3/960)/ep^2 + 
   (-2717/69120 + (23*z3)/5760 - z4/640)/ep}, 
 {"e12|e3|45|46|5|7|88|9A|9|A|e|", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 7}, {3, 8}, {4, 7}, {4, 9}, 
    {5, 6}, {5, 8}, {6, 10}, {7, 8}, {9, 10}, {9, 10}}], 3, 
  -1/(1920*ep^5) + 7/(6912*ep^4) + 37/(41472*ep^3) + 
   (-421/1244160 - (7*z3)/2880)/ep^2 + 
   (-2137/1244160 + (13*z3)/8640 + z4/240)/ep}, 
 {"e12|e3|45|46|7|78|79||9A|A|e|", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 7}, {3, 8}, {4, 7}, {4, 9}, 
    {5, 6}, {5, 8}, {6, 9}, {7, 10}, {8, 10}, {9, 10}}], 3, 
  1/(160*ep^3) + (-1/64 - (7*z3)/240 + z5/24)/ep^2 + 
   (109/4320 + (131*z3)/720 - z3^2/120 - z4/80 - (41*z5)/144 + (5*z6)/48)/
    ep}, {"e12|e3|45|46|7|68|8|9A|9|A|e|", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 7}, {3, 8}, 
    {4, 7}, {4, 9}, {5, 6}, {5, 7}, {6, 10}, {8, 9}, {8, 10}, {9, 10}}], 3, 
  -1/(480*ep^4) + (17/1440 - z3/96)/ep^3 + (-97/8640 + (17*z3)/576 - z4/64)/
    ep^2 + (61/69120 - (31*z3)/1440 + z4/32 - z5/48)/ep}, 
 {"e12|e3|45|46|7|88|89|9A||A|e|", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 7}, {3, 8}, {4, 7}, {4, 9}, 
    {5, 6}, {5, 7}, {6, 8}, {8, 10}, {9, 10}, {9, 10}}], 3, 
  1/(1440*ep^4) + (-5/1728 + z3/720)/ep^3 + 
   (11/51840 - (23*z3)/4320 + z4/480)/ep^2 + 
   (629/69120 + (11*z3)/5184 - (23*z4)/2880 - z5/240)/ep}, 
 {"e12|e3|45|45|6|7|89|89|A|A|e|", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 7}, {3, 8}, {4, 7}, {4, 8}, 
    {5, 9}, {5, 10}, {6, 9}, {6, 10}, {7, 9}, {8, 10}}], 3/4, 
  1/(120*ep^3) + (-107/1440 + z3/15)/ep^2 + 
   (7741/34560 - (401*z3)/1440 + z3^2/10 + z4/160)/ep}, 
 {"e12|e3|45|45|6|7|88|99|A|A|e|", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 7}, {3, 8}, {4, 7}, {4, 8}, 
    {5, 9}, {5, 9}, {6, 10}, {6, 10}, {7, 9}, {8, 10}}], 3/8, 
  -1/(4320*ep^4) + (31/25920 - z3/2160)/ep^3 + 
   (-467/155520 + (29*z3)/12960 - z4/1440)/ep^2 + 
   (8683/1866240 - (139*z3)/77760 + (29*z4)/8640 - (7*z5)/2160)/ep}, 
 {"e12|e3|45|45|6|7|78|9|eA|AA||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 7}, {3, 8}, {4, 7}, {4, 8}, 
    {5, 7}, {5, 9}, {6, 10}, {6, 10}, {8, 9}, {9, 10}}], 3/2, 
  1/(2880*ep^4) + (-47/17280 + z3/1440)/ep^3 + (21/1280 - z3/192 + z4/960)/
    ep^2 + (-8897/207360 + (167*z3)/5760 - z4/128 + (7*z5)/1440)/ep}, 
 {"e12|e3|45|45|6|7|89|8A|9|A|e|", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 7}, {3, 8}, {4, 7}, {4, 8}, 
    {5, 7}, {5, 9}, {6, 9}, {6, 10}, {8, 10}, {9, 10}}], 3, 
  -1/(960*ep^4) + (31/5760 - z3/480)/ep^3 + 
   (-73/6912 + (29*z3)/2880 - z4/320)/ep^2 + 
   (2113/207360 + (17*z3)/17280 + (29*z4)/1920 - (7*z5)/480)/ep}, 
 {"e12|e3|45|45|6|7|89|8A|e|AA||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 7}, {3, 8}, {4, 7}, {4, 8}, 
    {5, 7}, {5, 9}, {6, 8}, {6, 10}, {9, 10}, {9, 10}}], 3/4, 
  1/(2880*ep^4) + (-47/17280 + z3/1440)/ep^3 + (47/3840 - z3/192 + z4/960)/
    ep^2 + (-6233/207360 + (119*z3)/5760 - z4/128 + (7*z5)/1440)/ep}, 
 {"e12|e3|45|45|6|7|78|9|9A|A|e|", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 7}, {3, 8}, {4, 7}, {4, 8}, 
    {5, 6}, {5, 9}, {6, 10}, {7, 9}, {8, 10}, {9, 10}}], 3/2, 
  -1/(960*ep^4) + (31/5760 - z3/480)/ep^3 + 
   (-1229/34560 + (29*z3)/2880 - z4/320)/ep^2 + 
   (3749/41472 - (1063*z3)/17280 + (29*z4)/1920 - (7*z5)/480)/ep}, 
 {"e12|e3|45|45|6|7|88|9A|9|A|e|", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 7}, {3, 8}, {4, 7}, {4, 8}, 
    {5, 6}, {5, 7}, {6, 9}, {8, 10}, {9, 10}, {9, 10}}], 3/2, 
  1/(1440*ep^4) + (-5/1728 + z3/720)/ep^3 + 
   (281/51840 - (23*z3)/4320 + z4/480)/ep^2 + 
   (-331/69120 - (7*z3)/5184 - (23*z4)/2880 + (7*z5)/720)/ep}, 
 {"e12|e3|44|56|7|68|9|89|A|A|e|", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 7}, {3, 7}, {4, 8}, {4, 9}, 
    {5, 8}, {5, 10}, {6, 9}, {6, 10}, {7, 10}, {8, 9}}], 3/2, 
  7/(5760*ep^4) + (-53/17280 + z3/720)/ep^3 + 
   (-79/207360 - (7*z3)/2160 + z4/480)/ep^2 + 
   (1231/622080 - (49*z3)/12960 - (7*z4)/1440 + (7*z5)/720)/ep}, 
 {"e12|e3|44|56|5|7|89|8A|9|A|e|", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 7}, {3, 7}, {4, 8}, {4, 9}, 
    {5, 8}, {5, 10}, {6, 9}, {6, 10}, {7, 8}, {9, 10}}], 3, 
  -1/(2880*ep^5) + 7/(6912*ep^4) - 1/(51840*ep^3) + 
   (-1681/1244160 + z3/1440)/ep^2 + (127/933120 - z3/960 + z4/960)/ep}, 
 {"e12|e3|44|56|5|7|89|89|A|A|e|", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 7}, {3, 7}, {4, 8}, {4, 9}, 
    {5, 8}, {5, 10}, {6, 8}, {6, 10}, {7, 9}, {9, 10}}], 3/2, 
  11/(5760*ep^4) + (-31/3456 + z3/160)/ep^3 + 
   (1909/207360 - (61*z3)/8640 - z4/960)/ep^2 + 
   (8257/622080 - (71*z3)/5760 + z4/640 - (7*z5)/1440)/ep}, 
 {"e12|e3|44|56|7|68|8|99|A|A|e|", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 7}, {3, 7}, {4, 8}, {4, 9}, 
    {5, 8}, {5, 9}, {6, 10}, {6, 10}, {7, 10}, {8, 9}}], 3/4, 
  -1/(4320*ep^5) + 13/(25920*ep^4) - 5/(46656*ep^3) + 
   (-241/2799360 - z3/2160)/ep^2 + (-43/311040 + (7*z3)/6480 - z4/1440)/ep}, 
 {"e12|e3|44|56|5|7|78|9|AA|eA||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 7}, {3, 7}, {4, 8}, {4, 9}, 
    {5, 8}, {5, 9}, {6, 10}, {6, 10}, {7, 8}, {9, 10}}], 3/2, 
  1/(8640*ep^5) - 19/(34560*ep^4) + 41/(25920*ep^3) - 5009/(3732480*ep^2) - 
   5399/(1866240*ep)}, {"e12|e3|44|56|7|78|89|9|A|A|e|", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 7}, {3, 7}, 
    {4, 8}, {4, 9}, {5, 8}, {5, 9}, {6, 8}, {6, 10}, {7, 10}, {9, 10}}], 3, 
  (1/480 - z3/160)/ep^3 + (-23/5184 + (49*z3)/8640 + z4/960)/ep^2 + 
   (-209/17280 + (5*z3)/384 - (7*z4)/1920 + (3*z5)/160)/ep}, 
 {"e12|e3|44|56|5|7|88|99|A|A|e|", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 7}, {3, 7}, {4, 8}, {4, 9}, 
    {5, 8}, {5, 8}, {6, 10}, {6, 10}, {7, 9}, {9, 10}}], 3/4, 
  -1/(12960*ep^5) + 13/(62208*ep^4) - 19/(466560*ep^3) + 
   (-967/3732480 + z3/8640)/ep^2 + (503/1866240 - z3/10368 + z4/5760)/ep}, 
 {"e12|e3|44|56|7|78|99|8|A|A|e|", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 7}, {3, 7}, {4, 8}, {4, 9}, 
    {5, 8}, {5, 8}, {6, 9}, {6, 10}, {7, 10}, {9, 10}}], 3/2, 
  1/(4320*ep^5) - 17/(34560*ep^4) - 1/(2160*ep^3) + 
   (3911/3732480 + z3/8640)/ep^2 + (821/466560 - (7*z3)/10368 + z4/5760)/ep}, 
 {"e12|e3|44|56|7|68|9|8A|9|A|e|", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 7}, {3, 7}, {4, 8}, {4, 9}, 
    {5, 7}, {5, 10}, {6, 8}, {6, 10}, {8, 9}, {9, 10}}], 3, 
  -1/(2880*ep^5) + 7/(6912*ep^4) - 127/(51840*ep^3) + 
   (4583/1244160 - z3/288)/ep^2 + (419/46656 + (67*z3)/8640 - z4/192)/ep}, 
 {"e12|e3|44|56|7|89|89|8A||A|e|", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 7}, {3, 7}, {4, 8}, {4, 9}, 
    {5, 7}, {5, 10}, {6, 8}, {6, 9}, {8, 10}, {9, 10}}], 3/2, 
  11/(5760*ep^4) + (-31/3456 + z3/160)/ep^3 + 
   (1477/207360 - (61*z3)/8640 - z4/960)/ep^2 + 
   (1993/622080 - (7*z3)/1152 + z4/640 + z5/180)/ep}, 
 {"e12|e3|44|56|7|88|99|8A||A|e|", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 7}, {3, 7}, {4, 8}, {4, 9}, 
    {5, 7}, {5, 10}, {6, 8}, {6, 8}, {9, 10}, {9, 10}}], 3/4, 
  -1/(12960*ep^5) + 13/(62208*ep^4) - 1/(466560*ep^3) - 907/(3732480*ep^2) - 
   47/(1866240*ep)}, {"e12|e3|44|56|7|67|8|9|AA|eA||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 7}, {3, 7}, 
    {4, 8}, {4, 9}, {5, 7}, {5, 8}, {6, 10}, {6, 10}, {8, 9}, {9, 10}}], 3/2, 
  1/(4320*ep^5) - 17/(34560*ep^4) - 1/(2160*ep^3) + 
   (3911/3732480 + z3/8640)/ep^2 + (821/466560 - (7*z3)/10368 + z4/5760)/ep}, 
 {"e12|e3|44|56|7|78|89|A|9|A|e|", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 7}, {3, 7}, {4, 8}, {4, 9}, 
    {5, 7}, {5, 8}, {6, 9}, {6, 10}, {8, 10}, {9, 10}}], 3, 
  -1/(2880*ep^5) + 7/(6912*ep^4) + 7/(10368*ep^3) + 
   (-653/248832 + z3/720)/ep^2 + (-1159/186624 + (11*z3)/4320 + z4/480 - 
     z5/144)/ep}, {"e12|e3|44|56|7|78|99|A|9A||e|", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 7}, {3, 7}, 
    {4, 8}, {4, 9}, {5, 7}, {5, 8}, {6, 8}, {6, 10}, {9, 10}, {9, 10}}], 3/2, 
  1/(8640*ep^5) - 19/(34560*ep^4) + 7/(5184*ep^3) + 
   (-3857/3732480 + z3/2160)/ep^2 + (-1271/1866240 - z3/648 + z4/1440)/ep}, 
 {"e12|e3|44|56|7|67|8|9|9A|A|e|", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 7}, {3, 7}, {4, 8}, {4, 9}, 
    {5, 6}, {5, 8}, {6, 10}, {7, 10}, {8, 9}, {9, 10}}], 3, 
  -1/(1440*ep^5) + 37/(34560*ep^4) + 91/(51840*ep^3) + 
   (-2513/1244160 - z3/2880)/ep^2 + (-8021/1866240 - z3/17280 - z4/1920)/ep}, 
 {"e12|e3|44|56|5|7|78|9|9A|A|e|", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 7}, {3, 7}, {4, 8}, {4, 9}, 
    {5, 6}, {5, 8}, {6, 10}, {7, 9}, {8, 10}, {9, 10}}], 3, 
  -1/(2880*ep^5) + 7/(6912*ep^4) - 163/(51840*ep^3) + 715/(248832*ep^2) + 
   3587/(466560*ep)}, {"e12|e3|44|56|5|7|88|9A|9|A|e|", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 7}, {3, 7}, 
    {4, 8}, {4, 9}, {5, 6}, {5, 8}, {6, 10}, {7, 8}, {9, 10}, {9, 10}}], 3/2, 
  1/(4320*ep^5) - 17/(34560*ep^4) - 1/(4320*ep^3) + 
   (3407/3732480 - z3/2880)/ep^2 + (-503/933120 + z3/1920 - z4/1920)/ep}, 
 {"e12|e3|44|56|7|78|79||9A|A|e|", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 7}, {3, 7}, {4, 8}, {4, 9}, 
    {5, 6}, {5, 8}, {6, 9}, {7, 10}, {8, 10}, {9, 10}}], 3/2, 
  7/(5760*ep^4) + (-53/17280 + z3/720)/ep^3 + 
   (353/207360 - (7*z3)/2160 + z4/480)/ep^2 + 
   (8791/622080 - (49*z3)/12960 - (7*z4)/1440 - z5/90)/ep}, 
 {"e12|e3|44|56|7|68|8|9A|9|A|e|", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 7}, {3, 7}, {4, 8}, {4, 9}, 
    {5, 6}, {5, 7}, {6, 10}, {8, 9}, {8, 10}, {9, 10}}], 3/2, 
  1/(1440*ep^5) - 1/(720*ep^4) + 1/(155520*ep^3) + 
   (119/233280 + z3/720)/ep^2 + (1231/1866240 - (13*z3)/4320 + z4/480)/ep}, 
 {"e12|e3|44|56|7|88|89|9A||A|e|", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 7}, {3, 7}, {4, 8}, {4, 9}, 
    {5, 6}, {5, 7}, {6, 8}, {8, 10}, {9, 10}, {9, 10}}], 3/2, 
  -1/(8640*ep^5) + 1/(2304*ep^4) - 241/(933120*ep^3) + 
   (-6097/11197440 - z3/8640)/ep^2 + (-9013/11197440 + (11*z3)/10368 - 
     z4/5760)/ep}, {"e12|e3|44|55|6|7|89|89|A|A|e|", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 7}, {3, 7}, 
    {4, 8}, {4, 8}, {5, 9}, {5, 10}, {6, 9}, {6, 10}, {7, 9}, {8, 10}}], 3/8, 
  -1/(960*ep^4) + (13/8640 - z3/2160)/ep^3 + 
   (467/311040 + (11*z3)/12960 - z4/1440)/ep^2 + 
   (2057/933120 - (211*z3)/77760 + (11*z4)/8640 - (7*z5)/2160)/ep}, 
 {"e12|e3|44|55|6|7|88|99|A|A|e|", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 7}, {3, 7}, {4, 8}, {4, 8}, 
    {5, 9}, {5, 9}, {6, 10}, {6, 10}, {7, 9}, {8, 10}}], 3/16, 
  1/(12960*ep^5) - 7/(77760*ep^4) - 11/(155520*ep^3) + 
   (-19/311040 + z3/6480)/ep^2 + (-7/124416 - (7*z3)/38880 + z4/4320)/ep}, 
 {"e12|e3|44|55|6|7|78|9|eA|AA||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 7}, {3, 7}, {4, 8}, {4, 8}, 
    {5, 7}, {5, 9}, {6, 10}, {6, 10}, {8, 9}, {9, 10}}], 3/4, 
  -1/(8640*ep^5) + 31/(103680*ep^4) - 47/(311040*ep^3) + 
   (-373/3732480 - z3/8640)/ep^2 + (-1027/3732480 + (23*z3)/51840 - z4/5760)/
    ep}, {"e12|e3|44|55|6|7|89|8A|9|A|e|", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 7}, {3, 7}, 
    {4, 8}, {4, 8}, {5, 7}, {5, 9}, {6, 9}, {6, 10}, {8, 10}, {9, 10}}], 3/2, 
  1/(2880*ep^5) - 19/(34560*ep^4) - 11/(62208*ep^3) + 
   (-733/3732480 + (7*z3)/8640)/ep^2 + 
   (-23/82944 - (13*z3)/10368 + (7*z4)/5760)/ep}, 
 {"e12|e3|44|55|6|7|89|8A|e|AA||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 7}, {3, 7}, {4, 8}, {4, 8}, 
    {5, 7}, {5, 9}, {6, 8}, {6, 10}, {9, 10}, {9, 10}}], 3/8, 
  -1/(8640*ep^5) + 31/(103680*ep^4) - 7/(62208*ep^3) + 
   (-421/3732480 - z3/8640)/ep^2 + (-229/1244160 + (23*z3)/51840 - z4/5760)/
    ep}, {"e12|e3|44|55|6|7|78|9|9A|A|e|", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 7}, {3, 7}, 
    {4, 8}, {4, 8}, {5, 6}, {5, 9}, {6, 10}, {7, 9}, {8, 10}, {9, 10}}], 3/4, 
  1/(2880*ep^5) - 19/(34560*ep^4) + 17/(311040*ep^3) + 
   (-589/3732480 + z3/2880)/ep^2 + (115/248832 - (7*z3)/17280 + z4/1920)/ep}, 
 {"e12|e3|44|55|6|7|88|9A|9|A|e|", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 7}, {3, 7}, {4, 8}, {4, 8}, 
    {5, 6}, {5, 7}, {6, 9}, {8, 10}, {9, 10}, {9, 10}}], 3/4, 
  -1/(4320*ep^5) + 1/(4320*ep^4) + 1/(3888*ep^3) + 
   (17/77760 - z3/2160)/ep^2 + (31/155520 + z3/2160 - z4/1440)/ep}, 
 {"e12|e3|45|67|56|8|9|9A|9A||e|", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, {4, 8}, {4, 9}, 
    {5, 10}, {6, 8}, {6, 10}, {7, 9}, {7, 10}, {8, 9}}], 6, 
  1/(160*ep^3) + (-1/64 - (7*z3)/240 + z5/24)/ep^2 + 
   (-107/4320 + (131*z3)/720 - z3^2/120 - z4/80 - (41*z5)/144 + (5*z6)/48)/
    ep}, {"e12|e3|45|67|66|89||8A|9|A|e|", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, 
    {4, 8}, {4, 9}, {5, 10}, {6, 8}, {6, 10}, {7, 9}, {7, 9}, {8, 10}}], 3, 
  -1/(3840*ep^5) + 7/(8640*ep^4) - 29/(82944*ep^3) + 
   (233/622080 - z3/480)/ep^2 + (-743/622080 + z3/1080 + z4/480)/ep}, 
 {"e12|e3|45|67|67|89|8|A|A|eA||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, {4, 8}, {4, 9}, 
    {5, 10}, {6, 8}, {6, 10}, {7, 8}, {7, 9}, {9, 10}}], 6, 
  ((7*z3)/60 - z5/6)/ep^2 + ((-643*z3)/1440 + z3^2/24 - (7*z4)/160 + 
     (55*z5)/144 + (5*z6)/48)/ep}, {"e12|e3|45|67|58|8|99|9A|A||e|", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, 
    {4, 8}, {4, 9}, {5, 10}, {6, 8}, {6, 9}, {7, 10}, {7, 10}, {8, 9}}], 3/2, 
  -1/(8640*ep^5) + 59/(103680*ep^4) - 7/(7776*ep^3) + 
   (4253/11197440 - z3/8640)/ep^2 + (-4027/8398080 + (49*z3)/51840 - z4/5760)/
    ep}, {"e12|e3|45|67|68|89|9|9A|A||e|", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, 
    {4, 8}, {4, 9}, {5, 10}, {6, 8}, {6, 9}, {7, 8}, {7, 10}, {9, 10}}], 6, 
  ((7*z3)/60 - z5/6)/ep^2 + ((-643*z3)/1440 + z3^2/24 - (7*z4)/160 + 
     (55*z5)/144 + (5*z6)/48)/ep}, {"e12|e3|45|67|68|89|8|AA||eA||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, 
    {4, 8}, {4, 9}, {5, 10}, {6, 8}, {6, 8}, {7, 9}, {7, 10}, {9, 10}}], 3, 
  -1/(3840*ep^5) + 7/(8640*ep^4) + 71/(414720*ep^3) + 
   (-245/124416 - z3/2880)/ep^2 + (-403/311040 - (7*z3)/1920 + (3*z4)/640)/
    ep}, {"e12|e3|45|67|56|8|9|8A|9|A|e|", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, 
    {4, 8}, {4, 9}, {5, 10}, {6, 7}, {6, 10}, {7, 8}, {8, 9}, {9, 10}}], 6, 
  (-1/480 + z3/160)/ep^3 + (23/2880 - (17*z3)/960 + (3*z4)/320)/ep^2 + 
   (-113/25920 - (7*z3)/2160 + z4/480 - z5/120)/ep}, 
 {"e12|e3|45|67|58|9|89|8A||A|e|", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, {4, 8}, {4, 9}, 
    {5, 10}, {6, 7}, {6, 8}, {7, 10}, {8, 9}, {9, 10}}], 6, 
  (-1/480 + z3/160)/ep^3 + (23/2880 - (17*z3)/960 + (3*z4)/320)/ep^2 + 
   (-113/25920 + (31*z3)/4320 + z4/480 - (3*z5)/160)/ep}, 
 {"e12|e3|45|67|68|89|9|8A||A|e|", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, {4, 8}, {4, 9}, 
    {5, 10}, {6, 7}, {6, 8}, {7, 9}, {8, 10}, {9, 10}}], 6, 
  (-z3/6 + z5/6)/ep^2 + ((329*z3)/720 - (11*z3^2)/120 + z4/16 - (55*z5)/144 - 
     (5*z6)/48)/ep}, {"e12|e3|45|67|68|99|8|9A|A||e|", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, 
    {4, 8}, {4, 9}, {5, 10}, {6, 7}, {6, 8}, {7, 8}, {9, 10}, {9, 10}}], 3, 
  1/(1440*ep^4) + (-1/216 + z3/288)/ep^3 + (47/5184 - (29*z3)/1728 + z4/192)/
    ep^2 + (-599/124416 + (109*z3)/4320 - z4/96 - z5/72)/ep}, 
 {"e12|e3|45|67|58|8|89|AA||eA||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, {4, 8}, {4, 9}, 
    {5, 10}, {6, 7}, {6, 7}, {8, 9}, {8, 10}, {9, 10}}], 3/2, 
  1/(2880*ep^5) - 43/(34560*ep^4) + 229/(155520*ep^3) + 
   (-2429/3732480 + z3/2880)/ep^2 + (9787/5598720 - (7*z3)/5760 + z4/1920)/
    ep}, {"e12|e3|45|67|56|7|8|9|eA|AA||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, 
    {4, 8}, {4, 9}, {5, 8}, {6, 10}, {6, 10}, {7, 9}, {7, 10}, {8, 9}}], 3, 
  1/(1440*ep^4) + (-5/1728 + z3/720)/ep^3 + 
   (-43/51840 - (23*z3)/4320 + z4/480)/ep^2 + 
   (1289/69120 + (127*z3)/25920 - (23*z4)/2880 - z5/90)/ep}, 
 {"e12|e3|45|67|66|78||9|eA|AA||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, {4, 8}, {4, 9}, 
    {5, 8}, {6, 10}, {6, 10}, {7, 9}, {7, 9}, {8, 10}}], 3/2, 
  1/(11520*ep^5) - 7/(17280*ep^4) + 347/(414720*ep^3) - 77/(155520*ep^2) - 
   683/(311040*ep)}, {"e12|e3|45|67|67|68||9|eA|AA||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, 
    {4, 8}, {4, 9}, {5, 8}, {6, 10}, {6, 10}, {7, 8}, {7, 9}, {9, 10}}], 3, 
  (1/1440 - z3/480)/ep^3 + (-1/576 + (11*z3)/960 - z4/320)/ep^2 + 
   (67/38880 + (47*z3)/3240 - z4/360 - (31*z5)/1440)/ep}, 
 {"e12|e3|45|67|56|8|9|AA|9A|e||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, {4, 8}, {4, 9}, 
    {5, 8}, {6, 9}, {6, 10}, {7, 10}, {7, 10}, {8, 9}}], 3, 
  1/(1440*ep^4) + (-5/1728 + z3/720)/ep^3 + 
   (-97/51840 - (23*z3)/4320 + z4/480)/ep^2 + 
   (1613/69120 - (269*z3)/25920 - (23*z4)/2880 - z5/240)/ep}, 
 {"e12|e3|45|67|68|79|9|A|eA|A||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, {4, 8}, {4, 9}, 
    {5, 8}, {6, 9}, {6, 10}, {7, 9}, {7, 10}, {8, 10}}], 6, 
  (-z3/6 + z5/6)/ep^2 + ((311*z3)/720 - z3^2/24 + z4/16 - (61*z5)/144 - 
     (5*z6)/48)/ep}, {"e12|e3|45|67|67|89|8|A|9|A|e|", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, 
    {4, 8}, {4, 9}, {5, 8}, {6, 9}, {6, 10}, {7, 8}, {7, 10}, {9, 10}}], 6, 
  (-1/480 + z3/160)/ep^3 + (71/2880 - (17*z3)/960 + (3*z4)/320)/ep^2 + 
   (-2399/25920 - (779*z3)/4320 + z4/480 + (151*z5)/480)/ep}, 
 {"e12|e3|45|67|68|99|9|AA|eA|||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, {4, 8}, {4, 9}, 
    {5, 8}, {6, 9}, {6, 9}, {7, 10}, {7, 10}, {8, 10}}], 3/2, 
  1/(11520*ep^5) - 7/(17280*ep^4) + 55/(82944*ep^3) + 
   (-13/311040 + z3/8640)/ep^2 + (727/622080 - (23*z3)/51840 + z4/5760)/ep}, 
 {"e12|e3|45|67|68|79|8|A|9|A|e|", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, {4, 8}, {4, 9}, 
    {5, 8}, {6, 8}, {6, 10}, {7, 9}, {7, 10}, {9, 10}}], 6, 
  (-1/480 + z3/160)/ep^3 + (71/2880 - (17*z3)/960 + (3*z4)/320)/ep^2 + 
   (-2399/25920 + (5*z3)/54 + z4/480 - z5/120)/ep}, 
 {"e12|e3|45|67|68|89|A|99|A||e|", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, {4, 8}, {4, 9}, 
    {5, 8}, {6, 8}, {6, 9}, {7, 10}, {7, 10}, {9, 10}}], 3, 
  (1/1440 - z3/480)/ep^3 + (-1/576 + (11*z3)/960 - z4/320)/ep^2 + 
   (-41/38880 - (271*z3)/12960 - z4/360 + (11*z5)/360)/ep}, 
 {"e12|e3|45|67|56|8|9|8A|A|eA||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, {4, 8}, {4, 9}, 
    {5, 8}, {6, 7}, {6, 10}, {7, 10}, {8, 9}, {9, 10}}], 6, 
  -1/(480*ep^4) + (17/1440 - z3/96)/ep^3 + (-43/8640 + (17*z3)/576 - z4/64)/
    ep^2 + (-4619/69120 + z3/288 + z4/32 + z5/24)/ep}, 
 {"e12|e3|45|67|68|78|9|A|9|A|e|", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, {4, 8}, {4, 9}, 
    {5, 8}, {6, 7}, {6, 10}, {7, 9}, {8, 10}, {9, 10}}], 6, 
  ((7*z3)/60 - z5/6)/ep^2 + ((-403*z3)/1440 - z3^2/120 - (7*z4)/160 + 
     (37*z5)/144 + (5*z6)/48)/ep}, {"e12|e3|45|67|67|88|9|A|9|A|e|", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, 
    {4, 8}, {4, 9}, {5, 8}, {6, 7}, {6, 10}, {7, 8}, {9, 10}, {9, 10}}], 3, 
  (1/1440 - z3/480)/ep^3 + (-13/2880 + (11*z3)/960 - z4/320)/ep^2 + 
   (187/15552 + (103*z3)/6480 - z4/360 - (41*z5)/1440)/ep}, 
 {"e12|e3|45|67|68|89|A|89||A|e|", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, {4, 8}, {4, 9}, 
    {5, 8}, {6, 7}, {6, 9}, {7, 10}, {8, 10}, {9, 10}}], 6, 
  ((7*z3)/60 - z5/6)/ep^2 + ((-403*z3)/1440 - z3^2/120 - (7*z4)/160 + 
     (37*z5)/144 + (5*z6)/48)/ep}, {"e12|e3|45|67|68|99|A|89|A||e|", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, 
    {4, 8}, {4, 9}, {5, 8}, {6, 7}, {6, 8}, {7, 10}, {9, 10}, {9, 10}}], 3, 
  (1/1440 - z3/480)/ep^3 + (-13/2880 + (11*z3)/960 - z4/320)/ep^2 + 
   (187/15552 - (361*z3)/12960 - z4/360 + (17*z5)/720)/ep}, 
 {"e12|e3|45|67|68|88|9|AA||eA||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, {4, 8}, {4, 9}, 
    {5, 8}, {6, 7}, {6, 7}, {8, 10}, {9, 10}, {9, 10}}], 3/2, 
  -1/(17280*ep^5) + 1/(3240*ep^4) - 347/(622080*ep^3) + 89/(233280*ep^2) - 
   4879/(5598720*ep)}, {"e12|e3|45|67|56|8|7|9|eA|AA||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, 
    {4, 8}, {4, 9}, {5, 7}, {6, 10}, {6, 10}, {7, 8}, {8, 9}, {9, 10}}], 3, 
  -1/(1920*ep^5) + 7/(6912*ep^4) + 329/(207360*ep^3) + 
   (-401/248832 - z3/576)/ep^2 + (-7657/1244160 - (127*z3)/8640 + z4/192 + 
     z5/72)/ep}, {"e12|e3|45|67|58|9|78|A|9|A|e|", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, 
    {4, 8}, {4, 9}, {5, 7}, {6, 8}, {6, 10}, {7, 10}, {8, 9}, {9, 10}}], 6, 
  1/(1280*ep^5) - 1/(480*ep^4) + 3/(5120*ep^3) + (11/2560 + z3/320)/ep^2 + 
   (-167/7680 - (7*z3)/384 + (3*z4)/640 + z5/24)/ep}, 
 {"e12|e3|45|67|56|8|9|9A|eA|A||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, {4, 8}, {4, 9}, 
    {5, 7}, {6, 8}, {6, 10}, {7, 9}, {8, 10}, {9, 10}}], 6, 
  1/(1280*ep^5) - 1/(480*ep^4) - 13/(5120*ep^3) + (53/7680 - z3/320)/ep^2 + 
   (1153/69120 + (551*z3)/5760 - (13*z4)/640 - (5*z5)/48)/ep}, 
 {"e12|e3|45|67|56|8|9|AA|e9|A||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, {4, 8}, {4, 9}, 
    {5, 7}, {6, 8}, {6, 10}, {7, 8}, {9, 10}, {9, 10}}], 3, 
  -1/(3840*ep^5) + 19/(17280*ep^4) - 139/(138240*ep^3) + 
   (-253/51840 + z3/960)/ep^2 + (659/58320 - (373*z3)/17280 + z4/640 + z5/72)/
    ep}, {"e12|e3|45|67|58|9|8A|8A||eA||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, 
    {4, 8}, {4, 9}, {5, 7}, {6, 8}, {6, 9}, {7, 10}, {8, 10}, {9, 10}}], 3, 
  -7/(1920*ep^4) + (11/960 - z3/160)/ep^3 + (127/4608 + z3/192 - (3*z4)/320)/
    ep^2 + (-20117/207360 + (371*z3)/4320 + z4/96 - z5/480)/ep}, 
 {"e12|e3|45|67|58|9|88|AA||eA||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, {4, 8}, {4, 9}, 
    {5, 7}, {6, 8}, {6, 8}, {7, 10}, {9, 10}, {9, 10}}], 3/2, 
  1/(5760*ep^5) - 43/(103680*ep^4) - 169/(622080*ep^3) + 
   (2189/3732480 + (7*z3)/8640)/ep^2 + (95/82944 + z3/3240 - z4/720)/ep}, 
 {"e12|e3|45|67|58|8|79|A|9|A|e|", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, {4, 8}, {4, 9}, 
    {5, 7}, {6, 7}, {6, 10}, {8, 9}, {8, 10}, {9, 10}}], 3, 
  -1/(960*ep^5) + 31/(11520*ep^4) - 67/(51840*ep^3) + 
   (-487/1244160 - (7*z3)/2880)/ep^2 + 
   (-1/1866240 + (41*z3)/5760 - (7*z4)/1920)/ep}, 
 {"e12|e3|45|67|58|9|8A|AA|9|e||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, {4, 8}, {4, 9}, 
    {5, 7}, {6, 7}, {6, 8}, {8, 10}, {9, 10}, {9, 10}}], 3, 
  1/(5760*ep^5) - 13/(17280*ep^4) + 493/(622080*ep^3) + 
   (181/373248 + z3/4320)/ep^2 + (2647/5598720 - (11*z3)/5184 + z4/2880)/ep}, 
 {"e12|e3|45|67|56|8|8|9A|9|A|e|", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, {4, 8}, {4, 9}, 
    {5, 6}, {6, 10}, {7, 8}, {7, 10}, {8, 9}, {9, 10}}], 6, 
  1/(1280*ep^5) - 1/(480*ep^4) + 5/(3072*ep^3) + 
   (-1/4608 + (7*z3)/960)/ep^2 + (61/13824 - (41*z3)/5760 + (7*z4)/640)/ep}, 
 {"e12|e3|45|67|67|89|A|A|e9|A||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, {4, 8}, {4, 9}, 
    {5, 6}, {6, 10}, {7, 8}, {7, 9}, {8, 10}, {9, 10}}], 3, 
  -7/(1920*ep^4) + (11/960 - z3/160)/ep^3 + (443/23040 + z3/192 - (3*z4)/320)/
    ep^2 + (-6149/207360 + (11*z3)/4320 + z4/96 - z5/480)/ep}, 
 {"e12|e3|45|67|66|88||9A|9|A|e|", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, {4, 8}, {4, 9}, 
    {5, 6}, {6, 10}, {7, 8}, {7, 8}, {9, 10}, {9, 10}}], 3/2, 
  1/(5760*ep^5) - 43/(103680*ep^4) - 5/(124416*ep^3) + 
   (-95/746496 + z3/960)/ep^2 + (317/1244160 - z3/2160 - z4/960)/ep}, 
 {"e12|e3|45|67|58|9|88|9A||A|e|", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, {4, 8}, {4, 9}, 
    {5, 6}, {6, 8}, {7, 10}, {7, 10}, {8, 9}, {9, 10}}], 3, 
  -1/(1920*ep^5) + 7/(6912*ep^4) + 257/(207360*ep^3) + 
   (-113/248832 - (7*z3)/2880)/ep^2 + (-9289/1244160 + z3/540 + z4/240)/ep}, 
 {"e12|e3|45|67|68|89|8|9A||A|e|", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, {4, 8}, {4, 9}, 
    {5, 6}, {6, 8}, {7, 9}, {7, 10}, {8, 10}, {9, 10}}], 6, 
  1/(1280*ep^5) - 1/(480*ep^4) - 23/(15360*ep^3) + (79/23040 + z3/960)/ep^2 + 
   (439/23040 - (7*z3)/1920 - (9*z4)/640)/ep}, 
 {"e12|e3|45|67|68|99|9|8A|A||e|", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, {4, 8}, {4, 9}, 
    {5, 6}, {6, 8}, {7, 8}, {7, 10}, {9, 10}, {9, 10}}], 3, 
  -1/(3840*ep^5) + 19/(17280*ep^4) - 187/(138240*ep^3) + 
   (-17/6480 - z3/2880)/ep^2 + (-253/233280 - (13*z3)/17280 - z4/1920)/ep}, 
 {"e12|e3|45|67|58|8|89|9A||A|e|", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, {4, 8}, {4, 9}, 
    {5, 6}, {6, 7}, {7, 10}, {8, 9}, {8, 10}, {9, 10}}], 3, 
  -1/(960*ep^5) + 31/(11520*ep^4) - 103/(51840*ep^3) + 
   (1673/1244160 - z3/960)/ep^2 + (-13501/1866240 + z3/1152 - z4/640)/ep}, 
 {"e12|e3|45|67|68|88|9|9A||A|e|", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, {4, 8}, {4, 9}, 
    {5, 6}, {6, 7}, {7, 8}, {8, 10}, {9, 10}, {9, 10}}], 3, 
  1/(5760*ep^5) - 13/(17280*ep^4) + 113/(124416*ep^3) - 643/(1866240*ep^2) + 
   23689/(5598720*ep)}, {"e12|e3|44|56|7|78|79||eA|AA||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, 
    {4, 8}, {4, 8}, {5, 9}, {6, 10}, {6, 10}, {7, 9}, {7, 10}, {8, 9}}], 3/2, 
  -7/(17280*ep^4) + (89/51840 - z3/2160)/ep^3 + 
   (-1081/622080 + z3/648 - z4/1440)/ep^2 + 
   (-12763/1866240 + (17*z3)/19440 + z4/432 + z5/270)/ep}, 
 {"e12|e3|44|56|7|88|89|AA||eA||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, {4, 8}, {4, 8}, 
    {5, 9}, {6, 10}, {6, 10}, {7, 9}, {7, 9}, {8, 10}}], 3/4, 
  1/(25920*ep^5) - 47/(311040*ep^4) + 113/(933120*ep^3) + 
   (1373/11197440 + z3/25920)/ep^2 + (2153/11197440 - (17*z3)/51840 + 
     z4/17280)/ep}, {"e12|e3|44|56|5|7|78|9|eA|AA||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, 
    {4, 8}, {4, 8}, {5, 9}, {6, 10}, {6, 10}, {7, 8}, {7, 9}, {9, 10}}], 3/2, 
  1/(8640*ep^5) - 19/(34560*ep^4) + 41/(25920*ep^3) - 5009/(3732480*ep^2) - 
   5399/(1866240*ep)}, {"e12|e3|44|56|7|78|99|A|eA|A||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, 
    {4, 8}, {4, 8}, {5, 9}, {6, 9}, {6, 10}, {7, 10}, {7, 10}, {8, 9}}], 3/2, 
  -7/(17280*ep^4) + (89/51840 - z3/2160)/ep^3 + 
   (-173/124416 + z3/648 - z4/1440)/ep^2 + 
   (-9199/1866240 + z3/2430 + z4/432 + z5/720)/ep}, 
 {"e12|e3|44|56|7|78|89|A|A|eA||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, {4, 8}, {4, 8}, 
    {5, 9}, {6, 9}, {6, 10}, {7, 9}, {7, 10}, {8, 10}}], 3, 
  -1/(160*ep^3) + (23/1728 + z3/240 - z5/72)/ep^2 + 
   (209/5760 - (13*z3)/1440 + z3^2/360 + z4/160 + z5/48 - (5*z6)/144)/ep}, 
 {"e12|e3|44|56|5|7|89|8A|A|eA||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, {4, 8}, {4, 8}, 
    {5, 9}, {6, 9}, {6, 10}, {7, 8}, {7, 10}, {9, 10}}], 3, 
  -1/(2880*ep^5) + 7/(6912*ep^4) - 1/(51840*ep^3) + 
   (-1681/1244160 + z3/1440)/ep^2 + (127/933120 - z3/960 + z4/960)/ep}, 
 {"e12|e3|44|56|7|89|8A|9A|9||e|", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, {4, 8}, {4, 8}, 
    {5, 9}, {6, 8}, {6, 10}, {7, 9}, {7, 10}, {9, 10}}], 3, 
  -1/(2880*ep^5) + 7/(6912*ep^4) + 7/(10368*ep^3) + 
   (-3697/1244160 + z3/720)/ep^2 + (-8549/933120 + z3/2160 + z4/480)/ep}, 
 {"e12|e3|44|56|7|88|9A|9A|9||e|", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, {4, 8}, {4, 8}, 
    {5, 9}, {6, 8}, {6, 9}, {7, 10}, {7, 10}, {9, 10}}], 3/2, 
  1/(8640*ep^5) - 19/(34560*ep^4) + 7/(5184*ep^3) + 
   (-3641/3732480 + z3/2160)/ep^2 + (-551/1866240 - (13*z3)/6480 + z4/1440)/
    ep}, {"e12|e3|44|56|7|78|9A|9|eA|A||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, 
    {4, 8}, {4, 8}, {5, 9}, {6, 7}, {6, 10}, {7, 10}, {8, 9}, {9, 10}}], 3, 
  7/(5760*ep^4) + (-143/17280 + (11*z3)/1440)/ep^3 + 
   (2149/207360 - (101*z3)/8640 + z4/960)/ep^2 + 
   (3641/124416 - (151*z3)/51840 - (31*z4)/5760 - (43*z5)/1440)/ep}, 
 {"e12|e3|44|56|7|89|8A|89||A|e|", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, {4, 8}, {4, 8}, 
    {5, 9}, {6, 7}, {6, 10}, {7, 9}, {8, 10}, {9, 10}}], 3, 
  (1/480 - z3/160)/ep^3 + (-23/5184 + (49*z3)/8640 + z4/960)/ep^2 + 
   (-209/17280 + (11*z3)/1152 - (7*z4)/1920 + z5/45)/ep}, 
 {"e12|e3|44|56|5|7|89|8A|e|AA||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, {4, 8}, {4, 8}, 
    {5, 9}, {6, 7}, {6, 10}, {7, 8}, {9, 10}, {9, 10}}], 3/2, 
  1/(8640*ep^5) - 19/(34560*ep^4) + 11/(10368*ep^3) - 2489/(3732480*ep^2) - 
   1579/(933120*ep)}, {"e12|e3|44|56|7|78|9A|9|9A||e|", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, 
    {4, 8}, {4, 8}, {5, 9}, {6, 7}, {6, 9}, {7, 10}, {8, 10}, {9, 10}}], 3, 
  (1/480 - z3/160)/ep^3 + (-23/5184 + (49*z3)/8640 + z4/960)/ep^2 + 
   (-209/17280 + (5*z3)/384 - (7*z4)/1920 + (3*z5)/160)/ep}, 
 {"e12|e3|44|56|7|78|9A|9|AA|e||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, {4, 8}, {4, 8}, 
    {5, 9}, {6, 7}, {6, 8}, {7, 10}, {9, 10}, {9, 10}}], 3/2, 
  1/(8640*ep^5) - 19/(34560*ep^4) + 43/(51840*ep^3) + 
   (35/746496 - z3/4320)/ep^2 + (385/186624 - (5*z3)/5184 - z4/2880)/ep}, 
 {"e12|e3|44|56|7|88|9A|99|A||e|", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, {4, 8}, {4, 8}, 
    {5, 9}, {6, 7}, {6, 7}, {8, 10}, {9, 10}, {9, 10}}], 3/4, 
  -1/(8640*ep^5) + 31/(103680*ep^4) - 47/(311040*ep^3) + 
   (-373/3732480 - z3/8640)/ep^2 + (-1027/3732480 + (23*z3)/51840 - z4/5760)/
    ep}, {"e12|e3|44|56|5|7|89|eA|9A|A||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, 
    {4, 8}, {4, 8}, {5, 8}, {6, 9}, {6, 10}, {7, 9}, {7, 10}, {9, 10}}], 3/2, 
  1/(4320*ep^5) - 109/(103680*ep^4) + 119/(62208*ep^3) + 
   (-3367/3732480 - z3/2880)/ep^2 + (-33989/11197440 + z3/5760 - z4/1920)/
    ep}, {"e12|e3|44|56|5|7|88|e9|A|AA||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, 
    {4, 8}, {4, 8}, {5, 8}, {6, 9}, {6, 9}, {7, 10}, {7, 10}, {9, 10}}], 3/4, 
  -1/(12960*ep^5) + 13/(62208*ep^4) - 19/(466560*ep^3) + 
   (-967/3732480 + z3/8640)/ep^2 + (503/1866240 - z3/10368 + z4/5760)/ep}, 
 {"e12|e3|44|56|5|7|89|e8|A|AA||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, {4, 8}, {4, 8}, 
    {5, 8}, {6, 7}, {6, 9}, {7, 10}, {9, 10}, {9, 10}}], 3/2, 
  -1/(25920*ep^5) + 31/(103680*ep^4) - 19/(19440*ep^3) + 
   9701/(11197440*ep^2) + 8789/(5598720*ep)}, 
 {"e12|e3|44|56|7|68|9|8A|A|eA||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, {4, 8}, {4, 8}, 
    {5, 7}, {6, 9}, {6, 10}, {7, 9}, {8, 10}, {9, 10}}], 3, 
  -1/(1440*ep^5) + 37/(34560*ep^4) + 127/(51840*ep^3) + 
   (-3449/1244160 + z3/2880)/ep^2 + (-7067/1866240 + (109*z3)/17280 + 
     z4/1920 - z5/72)/ep}, {"e12|e3|44|56|7|67|8|9|eA|AA||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, 
    {4, 8}, {4, 8}, {5, 7}, {6, 9}, {6, 9}, {7, 10}, {8, 10}, {9, 10}}], 3/2, 
  1/(4320*ep^5) - 17/(34560*ep^4) - 1/(2160*ep^3) + 
   (3911/3732480 + z3/8640)/ep^2 + (821/466560 - (7*z3)/10368 + z4/5760)/ep}, 
 {"e12|e3|44|56|7|68|9|8A|e|AA||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, {4, 8}, {4, 8}, 
    {5, 7}, {6, 8}, {6, 9}, {7, 10}, {9, 10}, {9, 10}}], 3/2, 
  1/(4320*ep^5) - 17/(34560*ep^4) - 1/(1728*ep^3) + 
   (4811/3732480 - z3/4320)/ep^2 + (493/233280 - (7*z3)/25920 - z4/2880)/ep}, 
 {"e12|e3|44|56|7|68|9|AA|e9|A||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, {4, 8}, {4, 8}, 
    {5, 7}, {6, 7}, {6, 9}, {8, 10}, {9, 10}, {9, 10}}], 3/2, 
  1/(2880*ep^5) - 19/(34560*ep^4) - 11/(62208*ep^3) + 
   (-733/3732480 + (7*z3)/8640)/ep^2 + 
   (-23/82944 - (13*z3)/10368 + (7*z4)/5760)/ep}, 
 {"e12|e3|44|56|7|88|9A|89||A|e|", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, {4, 8}, {4, 8}, 
    {5, 6}, {6, 9}, {7, 10}, {7, 10}, {8, 9}, {9, 10}}], 3/2, 
  1/(4320*ep^5) - 17/(34560*ep^4) - 1/(2880*ep^3) + 559/(746496*ep^2) + 
   103/(233280*ep)}, {"e12|e3|44|56|7|78|9A|8|9|A|e|", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, 
    {4, 8}, {4, 8}, {5, 6}, {6, 9}, {7, 9}, {7, 10}, {8, 10}, {9, 10}}], 3, 
  -1/(1440*ep^5) + 37/(34560*ep^4) + 91/(51840*ep^3) + 
   (-2513/1244160 - z3/2880)/ep^2 + (-8021/1866240 - z3/17280 - z4/1920)/ep}, 
 {"e12|e3|44|56|5|7|89|AA|e9|A||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, {4, 8}, {4, 8}, 
    {5, 6}, {6, 9}, {7, 8}, {7, 10}, {9, 10}, {9, 10}}], 3/2, 
  1/(4320*ep^5) - 17/(34560*ep^4) - 1/(4320*ep^3) + 
   (3407/3732480 - z3/2880)/ep^2 + (-503/933120 + z3/1920 - z4/1920)/ep}, 
 {"e12|e3|44|56|7|89|8A|99|A||e|", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, {4, 8}, {4, 8}, 
    {5, 6}, {6, 7}, {7, 9}, {8, 10}, {9, 10}, {9, 10}}], 3/2, 
  1/(2880*ep^5) - 19/(34560*ep^4) + 17/(311040*ep^3) + 
   (-589/3732480 + z3/2880)/ep^2 + (115/248832 - (7*z3)/17280 + z4/1920)/ep}, 
 {"e12|e3|45|46|7|88|89|AA||eA||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, {4, 7}, {4, 8}, 
    {5, 9}, {6, 10}, {6, 10}, {7, 10}, {8, 9}, {8, 9}}], 3/2, 
  -1/(4320*ep^4) + (31/25920 - z3/2160)/ep^3 + 
   (-197/155520 + (29*z3)/12960 - z4/1440)/ep^2 + 
   (-2117/1866240 - (229*z3)/77760 + (29*z4)/8640 + z5/720)/ep}, 
 {"e12|e3|45|46|7|78|79||eA|AA||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, {4, 7}, {4, 8}, 
    {5, 9}, {6, 10}, {6, 10}, {7, 9}, {8, 9}, {8, 10}}], 3, 
  -1/(480*ep^3) + (31/2880 + (7*z3)/720 - z5/72)/ep^2 + 
   (-203/6480 - (157*z3)/2160 + z3^2/360 + z4/240 + (19*z5)/144 - (5*z6)/144)/
    ep}, {"e12|e3|45|46|5|7|78|9|eA|AA||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, 
    {4, 7}, {4, 8}, {5, 9}, {6, 10}, {6, 10}, {7, 8}, {8, 9}, {9, 10}}], 3, 
  -1/(3840*ep^5) + 19/(17280*ep^4) - 47/(27648*ep^3) + 
   (-1/324 + z3/2880)/ep^2 + (16709/933120 - (13*z3)/5760 + z4/1920)/ep}, 
 {"e12|e3|45|46|7|78|89|A|A|eA||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, {4, 7}, {4, 8}, 
    {5, 9}, {6, 9}, {6, 10}, {7, 10}, {8, 9}, {8, 10}}], 6, 
  (1/60 - z3/20)/ep^2 + (-133/1440 + (229*z3)/480 + (3*z4)/160 + (3*z5)/8 - 
     (147*z7)/160)/ep}, {"e12|e3|45|46|7|78|99|A|eA|A||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, 
    {4, 7}, {4, 8}, {5, 9}, {6, 9}, {6, 10}, {7, 9}, {8, 10}, {8, 10}}], 3, 
  -1/(480*ep^3) + (31/2880 + (7*z3)/720 - z5/72)/ep^2 + 
   (-149/6480 - (157*z3)/2160 + z3^2/360 + z4/240 + (19*z5)/144 - (5*z6)/144)/
    ep}, {"e12|e3|45|46|5|7|89|8A|A|eA||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, 
    {4, 7}, {4, 8}, {5, 9}, {6, 9}, {6, 10}, {7, 8}, {8, 10}, {9, 10}}], 6, 
  1/(1280*ep^5) - 1/(480*ep^4) - 7/(15360*ep^3) + (11/23040 + z3/192)/ep^2 + 
   (371/69120 - (17*z3)/5760 - z4/128)/ep}, {"e12|e3|45|46|7|89|8A|89||A|e|", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, 
    {4, 7}, {4, 8}, {5, 9}, {6, 8}, {6, 10}, {7, 10}, {8, 9}, {9, 10}}], 6, 
  ((7*z3)/60 - z5/6)/ep^2 + ((-673*z3)/1440 + z3^2/24 - (7*z4)/160 + 
     (29*z5)/72 + (5*z6)/48)/ep}, {"e12|e3|45|46|7|78|9A|9|eA|A||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, 
    {4, 7}, {4, 8}, {5, 9}, {6, 8}, {6, 10}, {7, 9}, {8, 10}, {9, 10}}], 6, 
  1/(160*ep^3) + (139/432 + (167*z3)/360 + z4/80 - (5*z5)/6)/ep + 
   (-79/960 - (23*z3)/240 + (5*z5)/24)/ep^2}, 
 {"e12|e3|45|46|5|7|89|8A|e|AA||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, {4, 7}, {4, 8}, 
    {5, 9}, {6, 8}, {6, 10}, {7, 8}, {9, 10}, {9, 10}}], 3, 
  -1/(3840*ep^5) + 19/(17280*ep^4) - 163/(138240*ep^3) + 
   (-71/25920 + z3/2880)/ep^2 + (5299/466560 - (13*z3)/5760 + z4/1920)/ep}, 
 {"e12|e3|45|46|7|78|9A|9|9A||e|", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, {4, 7}, {4, 8}, 
    {5, 9}, {6, 8}, {6, 9}, {7, 10}, {8, 10}, {9, 10}}], 6, 
  (-1/60 - z3/6 + z5/6)/ep^2 + (133/1440 + (61*z3)/144 + z3^2/120 + z4/16 - 
     (85*z5)/144 - (5*z6)/48)/ep}, {"e12|e3|45|46|7|88|9A|99|A||e|", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, 
    {4, 7}, {4, 8}, {5, 9}, {6, 8}, {6, 8}, {7, 10}, {9, 10}, {9, 10}}], 3/2, 
  1/(11520*ep^5) - 7/(17280*ep^4) + 203/(414720*ep^3) + 
   (203/311040 - z3/1728)/ep^2 + (-1/2560 + (103*z3)/51840 - z4/1152)/ep}, 
 {"e12|e3|45|46|7|89|8A|9A|9||e|", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, {4, 7}, {4, 8}, 
    {5, 9}, {6, 7}, {6, 10}, {8, 9}, {8, 10}, {9, 10}}], 6, 
  (-1/480 + z3/160)/ep^3 + (19/576 - (17*z3)/960 + (3*z4)/320)/ep^2 + 
   (-1771/12960 - (277*z3)/2160 + z4/480 + (73*z5)/240)/ep}, 
 {"e12|e3|45|46|7|88|9A|9A|9||e|", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, {4, 7}, {4, 8}, 
    {5, 9}, {6, 7}, {6, 9}, {8, 10}, {8, 10}, {9, 10}}], 3, 
  (1/1440 - z3/480)/ep^3 + (-13/2880 + (11*z3)/960 - z4/320)/ep^2 + 
   (187/15552 + (251*z3)/12960 - z4/360 - (23*z5)/720)/ep}, 
 {"e12|e3|45|46|7|78|9A|9|AA|e||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, {4, 7}, {4, 8}, 
    {5, 9}, {6, 7}, {6, 8}, {8, 10}, {9, 10}, {9, 10}}], 3, 
  (1/1440 - z3/480)/ep^3 + (-7/960 + (11*z3)/960 - z4/320)/ep^2 + 
   (103/3888 + (197*z3)/12960 - z4/360 - (11*z5)/240)/ep}, 
 {"e12|e3|45|46|7|68|9|8A|A|eA||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, {4, 7}, {4, 8}, 
    {5, 8}, {6, 9}, {6, 10}, {7, 9}, {8, 10}, {9, 10}}], 6, 
  (-1/480 + z3/160)/ep^3 + (19/576 - (17*z3)/960 + (3*z4)/320)/ep^2 + 
   (-1771/12960 + (119*z3)/2160 + z4/480 + (23*z5)/240)/ep}, 
 {"e12|e3|45|46|7|67|8|9|eA|AA||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, {4, 7}, {4, 8}, 
    {5, 8}, {6, 9}, {6, 9}, {7, 10}, {8, 10}, {9, 10}}], 3, 
  (1/1440 - z3/480)/ep^3 + (-13/2880 + (11*z3)/960 - z4/320)/ep^2 + 
   (1151/77760 - (253*z3)/12960 - z4/360 + z5/360)/ep}, 
 {"e12|e3|45|46|7|68|9|AA|e9|A||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, {4, 7}, {4, 8}, 
    {5, 8}, {6, 8}, {6, 9}, {7, 10}, {9, 10}, {9, 10}}], 3, 
  (1/1440 - z3/480)/ep^3 + (-7/960 + (11*z3)/960 - z4/320)/ep^2 + 
   (103/3888 - (83*z3)/2592 - z4/360 + (7*z5)/720)/ep}, 
 {"e12|e3|45|46|7|68|9|8A|e|AA||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, {4, 7}, {4, 8}, 
    {5, 8}, {6, 7}, {6, 9}, {8, 10}, {9, 10}, {9, 10}}], 3, 
  (1/1440 - z3/480)/ep^3 + (-29/2880 + (11*z3)/960 - z4/320)/ep^2 + 
   (637/15552 + (17*z3)/12960 - z4/360 - (11*z5)/240)/ep}, 
 {"e12|e3|45|46|5|7|89|eA|9A|A||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, {4, 7}, {4, 8}, 
    {5, 7}, {6, 9}, {6, 10}, {8, 9}, {8, 10}, {9, 10}}], 3, 
  -1/(1920*ep^5) + 71/(34560*ep^4) - 389/(207360*ep^3) + 
   (-6173/1244160 - (7*z3)/2880)/ep^2 + (67141/3732480 + z3/960 + z4/240)/
    ep}, {"e12|e3|45|46|5|7|88|e9|A|AA||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, 
    {4, 7}, {4, 8}, {5, 7}, {6, 9}, {6, 9}, {8, 10}, {8, 10}, {9, 10}}], 3/2, 
  1/(5760*ep^5) - 43/(103680*ep^4) - 97/(622080*ep^3) + 
   (1613/3732480 + (7*z3)/8640)/ep^2 + 
   (-167/1244160 - (19*z3)/25920 - z4/720)/ep}, 
 {"e12|e3|45|46|5|7|89|e8|A|AA||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, {4, 7}, {4, 8}, 
    {5, 7}, {6, 8}, {6, 9}, {8, 10}, {9, 10}, {9, 10}}], 3, 
  1/(11520*ep^5) - 1/(1728*ep^4) + 1409/(1244160*ep^3) + 
   (4541/1866240 - z3/8640)/ep^2 + (-3187/279936 + (67*z3)/51840 - z4/5760)/
    ep}, {"e12|e3|45|46|7|78|9A|8|9|A|e|", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, 
    {4, 7}, {4, 8}, {5, 6}, {6, 9}, {7, 10}, {8, 9}, {8, 10}, {9, 10}}], 6, 
  1/(1280*ep^5) - 1/(480*ep^4) - 23/(15360*ep^3) + (11/4608 + z3/960)/ep^2 + 
   (7/512 - (19*z3)/1920 - (9*z4)/640 + z5/48)/ep}, 
 {"e12|e3|45|46|7|88|9A|89||A|e|", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, {4, 7}, {4, 8}, 
    {5, 6}, {6, 9}, {7, 9}, {8, 10}, {8, 10}, {9, 10}}], 3, 
  -1/(3840*ep^5) + 19/(17280*ep^4) - 187/(138240*ep^3) + 
   (-127/51840 - z3/2880)/ep^2 + (-59/116640 - (37*z3)/17280 - z4/1920)/ep}, 
 {"e12|e3|45|46|5|7|89|AA|e9|A||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, {4, 7}, {4, 8}, 
    {5, 6}, {6, 9}, {7, 8}, {8, 10}, {9, 10}, {9, 10}}], 3, 
  -1/(1920*ep^5) + 7/(6912*ep^4) + 37/(41472*ep^3) + 
   (-421/1244160 - (7*z3)/2880)/ep^2 + 
   (-2137/1244160 + (13*z3)/8640 + z4/240)/ep}, 
 {"e12|e3|45|46|7|89|8A|99|A||e|", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, {4, 7}, {4, 8}, 
    {5, 6}, {6, 8}, {7, 9}, {8, 10}, {9, 10}, {9, 10}}], 3, 
  -1/(3840*ep^5) + 19/(17280*ep^4) - 23/(27648*ep^3) + 
   (-43/12960 + z3/576)/ep^2 + (-1291/933120 - (43*z3)/17280 + z4/384)/ep}, 
 {"e12|e3|45|67|88|9A|89|AA||e||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, {4, 6}, {4, 8}, 
    {5, 9}, {6, 10}, {7, 10}, {7, 10}, {8, 9}, {8, 9}}], 3/4, 
  -1/(4320*ep^4) + (31/25920 - z3/2160)/ep^3 + 
   (-143/155520 + (29*z3)/12960 - z4/1440)/ep^2 + 
   (-6761/1866240 - (193*z3)/77760 + (29*z4)/8640 + z5/270)/ep}, 
 {"e12|e3|45|67|89|8A|89|9A|||e|", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, {4, 6}, {4, 8}, 
    {5, 9}, {6, 10}, {7, 9}, {7, 10}, {8, 9}, {8, 10}}], 3, 
  (1/60 - z3/20)/ep^2 + (-133/1440 + (229*z3)/480 + (3*z4)/160 + (3*z5)/8 - 
     (147*z7)/160)/ep}, {"e12|e3|45|67|88|89|9A|AA||e||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, 
    {4, 6}, {4, 8}, {5, 9}, {6, 10}, {7, 9}, {7, 9}, {8, 10}, {8, 10}}], 3/4, 
  1/(51840*ep^5) - 1/(7776*ep^4) + 349/(1119744*ep^3) - 2549/(8398080*ep^2) + 
   229/(1679616*ep)}, {"e12|e3|45|67|68|9A|9|8A|9||e|", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, 
    {4, 6}, {4, 8}, {5, 9}, {6, 10}, {7, 8}, {7, 10}, {8, 9}, {9, 10}}], 3, 
  ((7*z3)/60 - z5/6)/ep^2 + ((-673*z3)/1440 + z3^2/24 - (7*z4)/160 + 
     (29*z5)/72 + (5*z6)/48)/ep}, {"e12|e3|45|67|68|89|A|9A|A|e||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, 
    {4, 6}, {4, 8}, {5, 9}, {6, 10}, {7, 8}, {7, 9}, {8, 10}, {9, 10}}], 3, 
  (-1/60 - z3/6 + z5/6)/ep^2 + (133/1440 + (61*z3)/144 + z3^2/120 + z4/16 - 
     (85*z5)/144 - (5*z6)/48)/ep}, {"e12|e3|45|67|66|89||8A|e|AA||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, 
    {4, 6}, {4, 8}, {5, 9}, {6, 10}, {7, 8}, {7, 8}, {9, 10}, {9, 10}}], 3/4, 
  1/(11520*ep^5) - 7/(17280*ep^4) + 55/(82944*ep^3) - 23/(155520*ep^2) - 
   7/(4860*ep)}, {"e12|e3|45|67|88|9A|89|9A|||e|", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, 
    {4, 6}, {4, 8}, {5, 9}, {6, 9}, {7, 9}, {7, 10}, {8, 10}, {8, 10}}], 3, 
  -1/(480*ep^3) + (31/2880 + (7*z3)/720 - z5/72)/ep^2 + 
   (-149/6480 - (7*z3)/2160 - z3^2/72 + z4/240 + (11*z5)/144 - (5*z6)/144)/
    ep}, {"e12|e3|45|67|68|9A|8|9A|9||e|", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, 
    {4, 6}, {4, 8}, {5, 9}, {6, 9}, {7, 8}, {7, 10}, {8, 10}, {9, 10}}], 3, 
  1/(160*ep^3) + (139/432 + (17*z3)/360 + z3^2/10 + z4/80 - z5/2)/ep + 
   (-79/960 - (23*z3)/240 + (5*z5)/24)/ep^2}, 
 {"e12|e3|45|67|68|89|9|AA|A|e||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, {4, 6}, {4, 8}, 
    {5, 8}, {6, 9}, {7, 10}, {7, 10}, {8, 9}, {9, 10}}], 3, 
  (1/1440 - z3/480)/ep^3 + (-13/2880 + (11*z3)/960 - z4/320)/ep^2 + 
   (187/15552 - (203*z3)/6480 - z4/360 + (13*z5)/480)/ep}, 
 {"e12|e3|45|67|68|9A|9|8A|e|A||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, {4, 6}, {4, 8}, 
    {5, 8}, {6, 9}, {7, 9}, {7, 10}, {8, 10}, {9, 10}}], 6, 
  (-1/480 + z3/160)/ep^3 + (19/576 - (17*z3)/960 + (3*z4)/320)/ep^2 + 
   (-1771/12960 + (143*z3)/864 + z4/480 - (19*z5)/480)/ep}, 
 {"e12|e3|45|67|67|89|8|A|e|AA||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, {4, 6}, {4, 8}, 
    {5, 8}, {6, 9}, {7, 8}, {7, 10}, {9, 10}, {9, 10}}], 3, 
  (1/1440 - z3/480)/ep^3 + (-7/960 + (11*z3)/960 - z4/320)/ep^2 + 
   (103/3888 - (2*z3)/405 - z4/360 - (31*z5)/1440)/ep}, 
 {"e12|e3|45|67|68|79|9|A|AA|e||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, {4, 6}, {4, 8}, 
    {5, 8}, {6, 7}, {7, 9}, {8, 10}, {9, 10}, {9, 10}}], 3/2, 
  (1/1440 - z3/480)/ep^3 + (-29/2880 + (11*z3)/960 - z4/320)/ep^2 + 
   (637/15552 - (107*z3)/1620 - z4/360 + (49*z5)/1440)/ep}, 
 {"e12|e3|45|67|58|9|8A|9A|e|A||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, {4, 6}, {4, 8}, 
    {5, 7}, {6, 9}, {7, 10}, {8, 9}, {8, 10}, {9, 10}}], 6, 
  1/(1280*ep^5) - 1/(480*ep^4) - 13/(5120*ep^3) + (61/7680 - z3/320)/ep^2 + 
   (949/69120 - (157*z3)/5760 - (13*z4)/640 + z5/24)/ep}, 
 {"e12|e3|45|67|58|9|89|AA|e|A||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, {4, 6}, {4, 8}, 
    {5, 7}, {6, 9}, {7, 9}, {8, 10}, {8, 10}, {9, 10}}], 3, 
  -1/(3840*ep^5) + 19/(17280*ep^4) - 139/(138240*ep^3) + 
   (-131/25920 + z3/960)/ep^2 + (565/46656 + (23*z3)/17280 + z4/640 - z5/72)/
    ep}, {"e12|e3|45|67|56|8|9|8A|e|AA||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, 
    {4, 6}, {4, 8}, {5, 7}, {6, 9}, {7, 8}, {8, 10}, {9, 10}, {9, 10}}], 3, 
  -1/(3840*ep^5) + 19/(17280*ep^4) - 67/(138240*ep^3) + 
   (-149/25920 + z3/320)/ep^2 + (1297/186624 - (343*z3)/17280 + (3*z4)/640 + 
     z5/72)/ep}, {"e12|e3|45|67|58|9|78|A|e|AA||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, 
    {4, 6}, {4, 8}, {5, 7}, {6, 8}, {7, 9}, {8, 10}, {9, 10}, {9, 10}}], 3/2, 
  -1/(1920*ep^5) + 7/(6912*ep^4) + 401/(207360*ep^3) + 
   (-3661/1244160 + z3/2880)/ep^2 + (-7429/1244160 + (17*z3)/2160 + z4/120 - 
     z5/72)/ep}, {"e12|e3|45|67|68|9A|8|9A|e|A||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, 
    {4, 6}, {4, 8}, {5, 6}, {7, 9}, {7, 10}, {8, 9}, {8, 10}, {9, 10}}], 3/2, 
  -1/(1920*ep^5) + 71/(34560*ep^4) - 389/(207360*ep^3) + 
   (-601/248832 - z3/320)/ep^2 + (-8387/3732480 + z3/180 + z4/320)/ep}, 
 {"e12|e3|45|67|68|99|8|AA|e|A||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, {4, 6}, {4, 8}, 
    {5, 6}, {7, 9}, {7, 9}, {8, 10}, {8, 10}, {9, 10}}], 3/4, 
  1/(5760*ep^5) - 43/(103680*ep^4) - 97/(622080*ep^3) + 
   (-23/746496 + z3/960)/ep^2 + (3049/1244160 - (7*z3)/4320 - z4/960)/ep}, 
 {"e12|e3|45|67|68|79|8|A|e|AA||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, {4, 6}, {4, 8}, 
    {5, 6}, {7, 8}, {7, 9}, {8, 10}, {9, 10}, {9, 10}}], 3/2, 
  1/(11520*ep^5) - 1/(1728*ep^4) + 1409/(1244160*ep^3) + 
   3119/(1866240*ep^2) - 1685/(559872*ep)}, {"e12|e3|45|46|7|89|8A|9A|e|A||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, 
    {4, 6}, {4, 7}, {5, 8}, {6, 9}, {7, 10}, {8, 9}, {8, 10}, {9, 10}}], 3, 
  1/(160*ep^3) + (-19/192 + (17*z3)/240 + z5/24)/ep^2 + 
   (1771/4320 - (157*z3)/720 + (11*z3^2)/120 - z4/20 - (41*z5)/144 + 
     (5*z6)/48)/ep}, {"e12|e3|45|46|7|78|89|A|e|AA||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, 
    {4, 6}, {4, 7}, {5, 8}, {6, 9}, {7, 8}, {8, 10}, {9, 10}, {9, 10}}], 3, 
  -1/(480*ep^3) + (71/2880 - z3/144 - z5/72)/ep^2 + 
   (-487/5184 - (23*z3)/4320 - z3^2/72 + z4/96 + (19*z5)/144 - (5*z6)/144)/
    ep}, {"e12|e3|45|46|7|89|89|AA|e|A||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, 
    {4, 6}, {4, 7}, {5, 8}, {6, 8}, {7, 9}, {8, 10}, {9, 10}, {9, 10}}], 3/2, 
  -1/(480*ep^3) + (71/2880 - z3/144 - z5/72)/ep^2 + 
   (-487/5184 + (277*z3)/4320 - (11*z3^2)/360 + z4/96 + (11*z5)/144 - 
     (5*z6)/144)/ep}, {"e12|e3|45|46|7|89|89|eA|A|A||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, 
    {4, 5}, {4, 8}, {6, 9}, {6, 10}, {7, 9}, {7, 10}, {8, 9}, {8, 10}}], 3/2, 
  1/(120*ep^3) + (-167/1440 + (7*z3)/60)/ep^2 + 
   (2633/6912 - (73*z3)/180 + z3^2/10 - z4/80)/ep}, 
 {"e12|e3|45|46|7|88|99|eA|A|A||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, {4, 5}, {4, 8}, 
    {6, 9}, {6, 10}, {7, 9}, {7, 9}, {8, 10}, {8, 10}}], 3/4, 
  -1/(4320*ep^4) + (31/25920 - z3/2160)/ep^3 + 
   (-143/155520 + (29*z3)/12960 - z4/1440)/ep^2 + 
   (-6761/1866240 - (13*z3)/77760 + (29*z4)/8640 + z5/720)/ep}, 
 {"e12|e3|45|46|7|68|9|eA|9A|A||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, {4, 5}, {4, 8}, 
    {6, 9}, {6, 10}, {7, 8}, {7, 9}, {8, 10}, {9, 10}}], 3, 
  -1/(960*ep^4) + (61/5760 - z3/120)/ep^3 + 
   (-1739/34560 + (19*z3)/360 - z4/80)/ep^2 + 
   (24677/207360 - (923*z3)/17280 + (37*z4)/1920 - (11*z5)/160)/ep}, 
 {"e12|e3|45|46|7|88|89|eA||AA||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, {4, 5}, {4, 8}, 
    {6, 9}, {6, 9}, {7, 9}, {7, 10}, {8, 10}, {8, 10}}], 3/2, 
  -1/(4320*ep^4) + (31/25920 - z3/2160)/ep^3 + 
   (-197/155520 + (29*z3)/12960 - z4/1440)/ep^2 + 
   (-2117/1866240 - (229*z3)/77760 + (29*z4)/8640 + z5/720)/ep}, 
 {"e12|e3|45|46|7|68|8|e9|A|AA||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, {4, 5}, {4, 8}, 
    {6, 9}, {6, 9}, {7, 8}, {7, 10}, {8, 10}, {9, 10}}], 3/2, 
  1/(1440*ep^4) + (-1/216 + z3/288)/ep^3 + 
   (131/12960 - (29*z3)/1728 + z4/192)/ep^2 + 
   (-10231/622080 + (91*z3)/4320 - z4/96 + z5/144)/ep}, 
 {"e12|e3|45|46|7|89|8A|e9|A|A||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, {4, 5}, {4, 8}, 
    {6, 7}, {6, 9}, {7, 10}, {8, 9}, {8, 10}, {9, 10}}], 6, 
  -1/(960*ep^4) + (61/5760 - z3/120)/ep^3 + 
   (-1739/34560 + (19*z3)/360 - z4/80)/ep^2 + 
   (24677/207360 - (1643*z3)/17280 + (37*z4)/1920 - (13*z5)/480)/ep}, 
 {"e12|e3|45|46|7|88|9A|e9|A|A||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, {4, 5}, {4, 8}, 
    {6, 7}, {6, 9}, {7, 9}, {8, 10}, {8, 10}, {9, 10}}], 3, 
  1/(1440*ep^4) + (-1/216 + z3/288)/ep^3 + (47/5184 - (29*z3)/1728 + z4/192)/
    ep^2 + (-599/124416 + (79*z3)/4320 - z4/96 - z5/144)/ep}, 
 {"e12|e3|45|46|7|68|9|e8|A|AA||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, {4, 5}, {4, 8}, 
    {6, 7}, {6, 9}, {7, 8}, {8, 10}, {9, 10}, {9, 10}}], 3, 
  1/(2880*ep^4) + (-77/17280 + z3/360)/ep^3 + (347/11520 - z3/40 + z4/240)/
    ep^2 + (-52231/622080 + (2863*z3)/51840 - (41*z4)/5760 + (11*z5)/480)/
    ep}, {"e12|e3|45|46|7|89|8A|e8||AA||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, 
    {4, 5}, {4, 8}, {6, 7}, {6, 8}, {7, 9}, {8, 10}, {9, 10}, {9, 10}}], 3/2, 
  1/(2880*ep^4) + (-77/17280 + z3/360)/ep^3 + (347/11520 - z3/40 + z4/240)/
    ep^2 + (-52231/622080 + (3223*z3)/51840 - (41*z4)/5760 + (23*z5)/1440)/
    ep}, {"e12|e3|45|45|6|7|e8|9A|9A|A||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, 
    {4, 5}, {4, 7}, {6, 8}, {6, 9}, {7, 10}, {8, 9}, {8, 10}, {9, 10}}], 3/2, 
  1/(1440*ep^4) + (-47/8640 + z3/720)/ep^3 + (413/17280 - z3/96 + z4/480)/
    ep^2 + (-7075/124416 + (293*z3)/8640 - z4/64 + (7*z5)/720)/ep}, 
 {"e12|e3|45|45|6|7|e8|89|A|AA||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, {4, 5}, {4, 7}, 
    {6, 8}, {6, 9}, {7, 8}, {8, 10}, {9, 10}, {9, 10}}], 3/2, 
  -1/(8640*ep^4) + (5/3456 - z3/4320)/ep^3 + 
   (-2929/311040 + (73*z3)/25920 - z4/2880)/ep^2 + 
   (16327/622080 - (535*z3)/31104 + (73*z4)/17280 - (7*z5)/4320)/ep}, 
 {"e12|e3|45|45|6|7|e8|99|AA|A||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 7}, {4, 5}, {4, 7}, 
    {6, 8}, {6, 8}, {7, 9}, {8, 10}, {9, 10}, {9, 10}}], 3/4, 
  -1/(4320*ep^4) + (31/25920 - z3/2160)/ep^3 + 
   (-467/155520 + (29*z3)/12960 - z4/1440)/ep^2 + 
   (8683/1866240 - (139*z3)/77760 + (29*z4)/8640 - (7*z5)/2160)/ep}, 
 {"e12|e3|45|67|89|89|8A|9A|||e|", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 6}, {4, 7}, {4, 8}, 
    {5, 9}, {6, 10}, {7, 9}, {7, 10}, {8, 9}, {8, 10}}], 3/2, 
  1/(120*ep^3) + (-107/1440 + z3/15)/ep^2 + 
   (6013/34560 - (401*z3)/1440 + z3^2/10 + z4/160)/ep}, 
 {"e12|e3|45|67|88|99|8A|9A|||e|", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 6}, {4, 7}, {4, 8}, 
    {5, 9}, {6, 10}, {7, 9}, {7, 9}, {8, 10}, {8, 10}}], 3/4, 
  -1/(4320*ep^4) + (31/25920 - z3/2160)/ep^3 + 
   (-359/155520 + (29*z3)/12960 - z4/1440)/ep^2 + 
   (4579/1866240 - (499*z3)/77760 + (29*z4)/8640 + z5/720)/ep}, 
 {"e12|e3|45|67|58|9|8A|9A|9||e|", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 6}, {4, 7}, {4, 8}, 
    {5, 9}, {6, 10}, {7, 8}, {7, 9}, {8, 10}, {9, 10}}], 3, 
  -1/(960*ep^4) + (31/5760 - z3/480)/ep^3 + 
   (-1013/34560 + (29*z3)/2880 - z4/320)/ep^2 + 
   (21121/207360 - (1063*z3)/17280 + (29*z4)/1920 - (37*z5)/480)/ep}, 
 {"e12|e3|45|67|88|89|9A|9A|||e|", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 6}, {4, 7}, {4, 8}, 
    {5, 9}, {6, 9}, {7, 9}, {7, 10}, {8, 10}, {8, 10}}], 3/2, 
  -1/(1920*ep^4) + (127/51840 - z3/4320)/ep^3 + 
   (-719/207360 + (11*z3)/5184 - z4/2880)/ep^2 + 
   (-1/17280 - (1577*z3)/155520 + (11*z4)/3456 - (7*z5)/4320)/ep}, 
 {"e12|e3|45|67|58|8|9A|9A|9||e|", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 6}, {4, 7}, {4, 8}, 
    {5, 9}, {6, 9}, {7, 8}, {7, 10}, {8, 10}, {9, 10}}], 3/2, 
  1/(320*ep^4) + (-71/8640 + z3/720)/ep^3 + (1/256 - z3/160 + z4/480)/ep^2 + 
   (-119/34560 + (221*z3)/8640 - (3*z4)/320 + (7*z5)/720)/ep}, 
 {"e12|e3|45|67|68|89|A|9A|e|A||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 6}, {4, 7}, {4, 8}, 
    {5, 7}, {6, 9}, {7, 10}, {8, 9}, {8, 10}, {9, 10}}], 6, 
  -1/(960*ep^4) + (31/5760 - z3/480)/ep^3 + 
   (-149/34560 + (29*z3)/2880 - z4/320)/ep^2 + 
   (-5879/207360 - (83*z3)/3456 + (29*z4)/1920 + (23*z5)/480)/ep}, 
 {"e12|e3|45|67|68|89|9|AA|e|A||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 6}, {4, 7}, {4, 8}, 
    {5, 7}, {6, 9}, {7, 9}, {8, 10}, {8, 10}, {9, 10}}], 3, 
  1/(2880*ep^4) + (-47/17280 + z3/1440)/ep^3 + (11/768 - z3/192 + z4/960)/
    ep^2 + (-6809/207360 + (191*z3)/5760 - z4/128 + (7*z5)/1440)/ep}, 
 {"e12|e3|45|67|56|8|9|9A|AA|e||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 6}, {4, 7}, {4, 8}, 
    {5, 7}, {6, 9}, {7, 8}, {8, 10}, {9, 10}, {9, 10}}], 3, 
  1/(1440*ep^4) + (-5/1728 + z3/720)/ep^3 + 
   (119/51840 - (23*z3)/4320 + z4/480)/ep^2 + 
   (401/69120 + (217*z3)/25920 - (23*z4)/2880 - z5/240)/ep}, 
 {"e12|e3|45|67|68|78|9|A|e|AA||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 6}, {4, 7}, {4, 8}, 
    {5, 7}, {6, 8}, {7, 9}, {8, 10}, {9, 10}, {9, 10}}], 3/2, 
  1/(2880*ep^4) + (-47/17280 + z3/1440)/ep^3 + (13/1280 - z3/192 + z4/960)/
    ep^2 + (-2417/207360 + (167*z3)/5760 - z4/128 - (23*z5)/1440)/ep}, 
 {"e12|e3|44|56|7|89|8A|9A|e|A||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 6}, {4, 7}, {4, 7}, 
    {5, 8}, {6, 9}, {7, 10}, {8, 9}, {8, 10}, {9, 10}}], 3/2, 
  7/(5760*ep^4) + (-53/17280 + z3/720)/ep^3 + 
   (-79/207360 - (7*z3)/2160 + z4/480)/ep^2 + 
   (1231/622080 - (49*z3)/12960 - (7*z4)/1440 + (7*z5)/720)/ep}, 
 {"e12|e3|44|56|7|78|89|A|e|AA||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 6}, {4, 7}, {4, 7}, 
    {5, 8}, {6, 9}, {7, 8}, {8, 10}, {9, 10}, {9, 10}}], 3/2, 
  -7/(17280*ep^4) + (89/51840 - z3/2160)/ep^3 + 
   (-173/124416 + z3/648 - z4/1440)/ep^2 + 
   (-9199/1866240 + z3/2430 + z4/432 + z5/720)/ep}, 
 {"e12|e3|44|56|7|89|89|AA|e|A||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 6}, {4, 7}, {4, 7}, 
    {5, 8}, {6, 8}, {7, 9}, {8, 10}, {9, 10}, {9, 10}}], 3/4, 
  -1/(960*ep^4) + (13/8640 - z3/2160)/ep^3 + 
   (467/311040 + (11*z3)/12960 - z4/1440)/ep^2 + 
   (2057/933120 - (211*z3)/77760 + (11*z4)/8640 - (7*z5)/2160)/ep}, 
 {"e12|e3|45|46|7|78|9A|e|9A|A||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 6}, {4, 5}, {4, 7}, 
    {6, 8}, {7, 9}, {7, 10}, {8, 9}, {8, 10}, {9, 10}}], 3, 
  1/(1440*ep^4) + (-47/8640 + z3/720)/ep^3 + (377/17280 - z3/96 + z4/480)/
    ep^2 + (-5563/124416 + (293*z3)/8640 - z4/64 + (7*z5)/720)/ep}, 
 {"e12|e3|45|46|7|78|99|e|AA|A||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 6}, {4, 5}, {4, 7}, 
    {6, 8}, {7, 9}, {7, 9}, {8, 10}, {8, 10}, {9, 10}}], 3/2, 
  -1/(4320*ep^4) + (31/25920 - z3/2160)/ep^3 + 
   (-359/155520 + (29*z3)/12960 - z4/1440)/ep^2 + 
   (4579/1866240 - (139*z3)/77760 + (29*z4)/8640 - (7*z5)/2160)/ep}, 
 {"e12|e3|45|46|7|78|89|e|A|AA||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 6}, {4, 5}, {4, 7}, 
    {6, 8}, {7, 8}, {7, 9}, {8, 10}, {9, 10}, {9, 10}}], 3, 
  -1/(8640*ep^4) + (5/3456 - z3/4320)/ep^3 + 
   (-2821/311040 + (73*z3)/25920 - z4/2880)/ep^2 + 
   (14059/622080 - (535*z3)/31104 + (73*z4)/17280 - (7*z5)/4320)/ep}, 
 {"e12|e3|44|56|7|89|89|eA|A|A||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 5}, {4, 7}, {4, 8}, 
    {6, 9}, {6, 10}, {7, 9}, {7, 10}, {8, 9}, {8, 10}}], 3/4, 
  -11/(8640*ep^4) + (133/25920 - z3/480)/ep^3 + 
   (-1243/311040 + (23*z3)/8640 + z4/2880)/ep^2 + 
   (-437/233280 - (197*z3)/155520 - z4/17280 - z5/540)/ep}, 
 {"e12|e3|44|56|7|88|99|eA|A|A||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 5}, {4, 7}, {4, 8}, 
    {6, 9}, {6, 10}, {7, 9}, {7, 9}, {8, 10}, {8, 10}}], 3/8, 
  1/(38880*ep^5) - 7/(62208*ep^4) + 49/(279936*ep^3) - 943/(33592320*ep^2) - 
   5285/(10077696*ep)}, {"e12|e3|44|56|7|68|9|eA|9A|A||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 5}, 
    {4, 7}, {4, 8}, {6, 9}, {6, 10}, {7, 8}, {7, 9}, {8, 10}, {9, 10}}], 3/2, 
  1/(2160*ep^5) - 29/(20736*ep^4) + 197/(103680*ep^3) + 
   (-1967/1244160 + z3/576)/ep^2 + (-29417/5598720 - (61*z3)/17280 + z4/384)/
    ep}, {"e12|e3|44|56|7|88|89|eA||AA||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 5}, 
    {4, 7}, {4, 8}, {6, 9}, {6, 9}, {7, 9}, {7, 10}, {8, 10}, {8, 10}}], 3/4, 
  1/(25920*ep^5) - 47/(311040*ep^4) + 113/(933120*ep^3) + 
   (1373/11197440 + z3/25920)/ep^2 + (2153/11197440 - (17*z3)/51840 + 
     z4/17280)/ep}, {"e12|e3|44|56|7|68|8|e9|A|AA||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 5}, 
    {4, 7}, {4, 8}, {6, 9}, {6, 9}, {7, 8}, {7, 10}, {8, 10}, {9, 10}}], 3/4, 
  -1/(4320*ep^5) + 13/(25920*ep^4) - 5/(46656*ep^3) + 
   (-241/2799360 - z3/2160)/ep^2 + (-43/311040 + (7*z3)/6480 - z4/1440)/ep}, 
 {"e12|e3|44|56|7|89|8A|e9|A|A||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 5}, {4, 7}, {4, 8}, 
    {6, 7}, {6, 9}, {7, 10}, {8, 9}, {8, 10}, {9, 10}}], 3, 
  1/(4320*ep^5) - 89/(103680*ep^4) + 5/(6912*ep^3) + 
   (239/414720 - z3/2880)/ep^2 + (827/349920 - (29*z3)/17280 - z4/1920)/ep}, 
 {"e12|e3|44|56|7|88|9A|e9|A|A||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 5}, {4, 7}, {4, 8}, 
    {6, 7}, {6, 9}, {7, 9}, {8, 10}, {8, 10}, {9, 10}}], 3/2, 
  -1/(8640*ep^5) + 49/(103680*ep^4) - 311/(466560*ep^3) + 
   (235/2239488 - z3/8640)/ep^2 + (113/174960 + z3/1152 - z4/5760)/ep}, 
 {"e12|e3|44|56|7|68|9|e8|A|AA||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 5}, {4, 7}, {4, 8}, 
    {6, 7}, {6, 9}, {7, 8}, {8, 10}, {9, 10}, {9, 10}}], 3/2, 
  -1/(8640*ep^5) + 49/(103680*ep^4) - 311/(466560*ep^3) + 
   (235/2239488 - z3/8640)/ep^2 + (113/174960 + z3/1152 - z4/5760)/ep}, 
 {"e12|e3|44|56|7|89|8A|e8||AA||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 5}, {4, 7}, {4, 8}, 
    {6, 7}, {6, 8}, {7, 9}, {8, 10}, {9, 10}, {9, 10}}], 3/4, 
  -1/(12960*ep^5) + 133/(311040*ep^4) - 811/(933120*ep^3) + 
   (4129/11197440 + z3/8640)/ep^2 + (-2537/8398080 + (49*z3)/51840 + z4/5760)/
    ep}, {"e12|e3|44|55|6|7|e8|9A|9A|A||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 5}, 
    {4, 7}, {4, 7}, {6, 8}, {6, 9}, {7, 10}, {8, 9}, {8, 10}, {9, 10}}], 3/4, 
  -1/(4320*ep^5) + 13/(25920*ep^4) - 5/(46656*ep^3) + 
   (-241/2799360 - z3/2160)/ep^2 + (-43/311040 + (7*z3)/6480 - z4/1440)/ep}, 
 {"e12|e3|44|55|6|7|e8|89|A|AA||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 5}, {4, 7}, {4, 7}, 
    {6, 8}, {6, 9}, {7, 8}, {8, 10}, {9, 10}, {9, 10}}], 3/4, 
  1/(25920*ep^5) - 47/(311040*ep^4) + 113/(933120*ep^3) + 
   (1373/11197440 + z3/25920)/ep^2 + (2153/11197440 - (17*z3)/51840 + 
     z4/17280)/ep}, {"e12|e3|44|55|6|7|e8|99|AA|A||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 5}, 
    {4, 7}, {4, 7}, {6, 8}, {6, 8}, {7, 9}, {8, 10}, {9, 10}, {9, 10}}], 3/8, 
  1/(12960*ep^5) - 7/(77760*ep^4) - 11/(155520*ep^3) + 
   (-19/311040 + z3/6480)/ep^2 + (-7/124416 - (7*z3)/38880 + z4/4320)/ep}, 
 {"e12|e3|44|56|7|78|9A|e|9A|A||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 5}, {4, 6}, {4, 7}, 
    {6, 8}, {7, 9}, {7, 10}, {8, 9}, {8, 10}, {9, 10}}], 3/2, 
  -1/(12960*ep^5) + 149/(311040*ep^4) - 217/(186624*ep^3) + 
   (7807/11197440 + z3/8640)/ep^2 + (78899/33592320 + (17*z3)/51840 + 
     z4/5760)/ep}, {"e12|e3|44|56|7|78|99|e|AA|A||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 5}, 
    {4, 6}, {4, 7}, {6, 8}, {7, 9}, {7, 9}, {8, 10}, {8, 10}, {9, 10}}], 3/4, 
  1/(38880*ep^5) - 7/(62208*ep^4) + 41/(349920*ep^3) + 
   (2981/33592320 - z3/25920)/ep^2 + (-6431/25194240 - z3/10368 - z4/17280)/
    ep}, {"e12|e3|44|56|7|78|89|e|A|AA||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 5}, {3, 5}, 
    {4, 6}, {4, 7}, {6, 8}, {7, 8}, {7, 9}, {8, 10}, {9, 10}, {9, 10}}], 3/2, 
  1/(77760*ep^5) - 113/(933120*ep^4) + 37/(77760*ep^3) - 
   16441/(33592320*ep^2) - 53857/(50388480*ep)}, 
 {"e12|e3|34|5|56|7|89|89|A|A|e|", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 4}, {3, 7}, {4, 8}, {5, 9}, 
    {5, 10}, {6, 9}, {6, 10}, {7, 8}, {7, 9}, {8, 10}}], 3/2, 
  -1/(480*ep^4) + (7/384 - z3/80)/ep^3 + (-2611/34560 + (47*z3)/1440 + z4/80)/
    ep^2 + (27427/207360 - (1123*z3)/17280 - (31*z4)/1920 - (7*z5)/480)/ep}, 
 {"e12|e3|34|5|56|7|88|99|A|A|e|", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 4}, {3, 7}, {4, 8}, {5, 9}, 
    {5, 9}, {6, 10}, {6, 10}, {7, 8}, {7, 9}, {8, 10}}], 3/4, 
  1/(17280*ep^5) - 1/(3456*ep^4) + 151/(207360*ep^3) + 
   (-287/466560 - z3/720)/ep^2 + (131/155520 + (7*z3)/3456 + z4/1920)/ep}, 
 {"e12|e3|34|5|66|78|7|9|AA|eA||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 4}, {3, 7}, {4, 8}, {5, 7}, 
    {5, 9}, {6, 10}, {6, 10}, {7, 10}, {8, 9}, {8, 9}}], 3/2, 
  1/(11520*ep^5) - 7/(17280*ep^4) + 371/(414720*ep^3) + 
   (-181/311040 - z3/2880)/ep^2 + (-619/622080 + (11*z3)/5760 - z4/1920)/ep}, 
 {"e12|e3|34|5|67|68|7|9|AA|eA||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 4}, {3, 7}, {4, 8}, {5, 7}, 
    {5, 9}, {6, 10}, {6, 10}, {7, 9}, {8, 9}, {8, 10}}], 3, 
  -1/(5760*ep^5) + 1/(1440*ep^4) - 19/(69120*ep^3) + 
   (-2809/622080 + z3/480)/ep^2 + (473/38880 - (19*z3)/3456 + z4/1920)/ep}, 
 {"e12|e3|34|5|56|7|78|9|eA|AA||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 4}, {3, 7}, {4, 8}, {5, 7}, 
    {5, 9}, {6, 10}, {6, 10}, {7, 8}, {8, 9}, {9, 10}}], 3, 
  -1/(11520*ep^5) + 23/(34560*ep^4) - 557/(138240*ep^3) + 
   15833/(1244160*ep^2) - 42473/(1866240*ep)}, 
 {"e12|e3|34|5|67|68|9|89|A|A|e|", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 4}, {3, 7}, {4, 8}, {5, 7}, 
    {5, 9}, {6, 9}, {6, 10}, {7, 10}, {8, 9}, {8, 10}}], 6, 
  (-1/240 + z3/80)/ep^3 + (31/864 - (23*z3)/1440 - z4/80)/ep^2 + 
   (-905/10368 + (679*z3)/17280 + (19*z4)/1920 + (9*z5)/160)/ep}, 
 {"e12|e3|34|5|66|78|9|89|A|A|e|", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 4}, {3, 7}, {4, 8}, {5, 7}, 
    {5, 9}, {6, 9}, {6, 10}, {7, 9}, {8, 10}, {8, 10}}], 3, 
  -1/(3840*ep^5) + 7/(8640*ep^4) - 217/(414720*ep^3) + 
   (107/622080 - z3/960)/ep^2 + (-5/3888 - (7*z3)/3456 + (7*z4)/1920)/ep}, 
 {"e12|e3|34|5|56|7|89|8A|9|A|e|", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 4}, {3, 7}, {4, 8}, {5, 7}, 
    {5, 9}, {6, 9}, {6, 10}, {7, 8}, {8, 10}, {9, 10}}], 6, 
  1/(3840*ep^5) - 1/(768*ep^4) + 13/(5120*ep^3) + (11/46080 - z3/120)/ep^2 + 
   (-5/1728 + (31*z3)/2880 + z4/320)/ep}, {"e12|e3|34|5|67|89|89|8A||A|e|", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 4}, {3, 7}, 
    {4, 8}, {5, 7}, {5, 9}, {6, 8}, {6, 10}, {7, 10}, {8, 9}, {9, 10}}], 3, 
  (-1/240 + z3/80)/ep^3 + (31/864 - (23*z3)/1440 - z4/80)/ep^2 + 
   (-905/10368 + (499*z3)/17280 + (19*z4)/1920 + z5/15)/ep}, 
 {"e12|e3|34|5|67|89|78|A|9|A|e|", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 4}, {3, 7}, {4, 8}, {5, 7}, 
    {5, 9}, {6, 8}, {6, 10}, {7, 9}, {8, 10}, {9, 10}}], 3, 
  1/(1920*ep^5) - 1/(640*ep^4) - 9/(2560*ep^3) + (31/1280 - z3/40)/ep^2 + 
   (-181/4320 + (349*z3)/5760 + z4/640 - z5/24)/ep}, 
 {"e12|e3|34|5|56|7|89|8A|e|AA||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 4}, {3, 7}, {4, 8}, {5, 7}, 
    {5, 9}, {6, 8}, {6, 10}, {7, 8}, {9, 10}, {9, 10}}], 3/2, 
  -1/(11520*ep^5) + 23/(34560*ep^4) - 413/(138240*ep^3) + 
   11153/(1244160*ep^2) - 14077/(933120*ep)}, 
 {"e12|e3|34|5|67|68|9|9A|9A||e|", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 4}, {3, 7}, {4, 8}, {5, 7}, 
    {5, 9}, {6, 8}, {6, 9}, {7, 10}, {8, 10}, {9, 10}}], 3, 
  1/(80*ep^3) + (-31/288 - z3/20 + z5/6)/ep^2 + 
   (905/3456 + (9*z3)/160 + z3^2/120 + (3*z4)/160 - (31*z5)/144 - (5*z6)/48)/
    ep}, {"e12|e3|34|5|67|89|78|9|A|A|e|", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 4}, {3, 7}, 
    {4, 8}, {5, 7}, {5, 9}, {6, 7}, {6, 10}, {8, 9}, {8, 10}, {9, 10}}], 3, 
  -1/(640*ep^4) + (19/1920 - z3/160)/ep^3 + 
   (-547/23040 + (29*z3)/960 - (3*z4)/320)/ep^2 + 
   (1471/51840 - (419*z3)/8640 + z4/960 + (7*z5)/240)/ep}, 
 {"e12|e3|34|5|66|78|9|9A|9A||e|", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 4}, {3, 7}, {4, 8}, {5, 7}, 
    {5, 9}, {6, 7}, {6, 9}, {8, 10}, {8, 10}, {9, 10}}], 3/2, 
  7/(5760*ep^4) + (-41/8640 + z3/480)/ep^3 + 
   (367/207360 - (7*z3)/960 + z4/320)/ep^2 + 
   (6691/622080 - z3/2592 - z4/720 - (7*z5)/720)/ep}, 
 {"e12|e3|34|5|67|68|9|8A|A|eA||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 4}, {3, 7}, {4, 8}, {5, 7}, 
    {5, 8}, {6, 9}, {6, 10}, {7, 9}, {8, 10}, {9, 10}}], 3, 
  -1/(640*ep^4) + (13/640 - (3*z3)/160)/ep^3 + 
   (-7553/69120 + (229*z3)/2880 + z4/320)/ep^2 + 
   (23929/103680 - (1757*z3)/17280 - (41*z4)/1920 - (43*z5)/480)/ep}, 
 {"e12|e3|34|5|67|67|8|9|eA|AA||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 4}, {3, 7}, {4, 8}, {5, 7}, 
    {5, 8}, {6, 9}, {6, 9}, {7, 10}, {8, 10}, {9, 10}}], 3/2, 
  1/(1920*ep^4) + (-3/640 + z3/480)/ep^3 + (5081/207360 - z3/64 + z4/320)/
    ep^2 + (-4099/77760 + (629*z3)/25920 + z4/576 + z5/90)/ep}, 
 {"e12|e3|34|5|67|68|9|9A|AA|e||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 4}, {3, 7}, {4, 8}, {5, 7}, 
    {5, 8}, {6, 7}, {6, 9}, {8, 10}, {9, 10}, {9, 10}}], 3, 
  1/(1920*ep^4) + (-3/640 + z3/480)/ep^3 + (4217/207360 - z3/64 + z4/320)/
    ep^2 + (-6227/155520 + (593*z3)/25920 + z4/576 + z5/240)/ep}, 
 {"e12|e3|34|5|66|78|9|8A|A|eA||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 4}, {3, 7}, {4, 8}, {5, 7}, 
    {5, 7}, {6, 9}, {6, 10}, {8, 9}, {8, 10}, {9, 10}}], 3/2, 
  1/(5760*ep^5) - 79/(103680*ep^4) + 797/(622080*ep^3) + 
   (-431/746496 + z3/2880)/ep^2 + (-2893/3732480 + (23*z3)/8640 - z4/480)/
    ep}, {"e12|e3|34|5|66|77|8|9|eA|AA||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 4}, {3, 7}, 
    {4, 8}, {5, 7}, {5, 7}, {6, 9}, {6, 9}, {8, 10}, {8, 10}, {9, 10}}], 3/4, 
  -1/(17280*ep^5) + 17/(103680*ep^4) - 61/(622080*ep^3) + 
   (1/414720 - z3/8640)/ep^2 + (-29/138240 - z3/2880 + z4/1440)/ep}, 
 {"e12|e3|34|5|66|78|9|9A|AA|e||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 4}, {3, 7}, {4, 8}, {5, 7}, 
    {5, 7}, {6, 8}, {6, 9}, {8, 10}, {9, 10}, {9, 10}}], 3/2, 
  -1/(34560*ep^5) + 1/(4860*ep^4) - 2041/(3732480*ep^3) + 
   (229/1119744 + z3/8640)/ep^2 + (1811/1866240 - (61*z3)/51840 + z4/5760)/
    ep}, {"e12|e3|34|5|67|67|8|9|9A|A|e|", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 4}, {3, 7}, 
    {4, 8}, {5, 6}, {5, 9}, {6, 10}, {7, 9}, {7, 10}, {8, 9}, {8, 10}}], 3/2, 
  -1/(640*ep^4) + (19/1920 - z3/160)/ep^3 + 
   (-1123/23040 + (29*z3)/960 - (3*z4)/320)/ep^2 + 
   (5521/51840 - (419*z3)/8640 + z4/960 - z5/30)/ep}, 
 {"e12|e3|34|5|66|77|8|9|9A|A|e|", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 4}, {3, 7}, {4, 8}, {5, 6}, 
    {5, 9}, {6, 10}, {7, 9}, {7, 9}, {8, 10}, {8, 10}}], 3/4, 
  1/(5760*ep^5) - 43/(103680*ep^4) + 47/(622080*ep^3) + 
   (461/3732480 + z3/2880)/ep^2 + (323/414720 + (7*z3)/8640 - z4/480)/ep}, 
 {"e12|e3|34|5|56|7|78|9|9A|A|e|", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 4}, {3, 7}, {4, 8}, {5, 6}, 
    {5, 9}, {6, 10}, {7, 8}, {7, 9}, {8, 10}, {9, 10}}], 3, 
  1/(3840*ep^5) - 1/(768*ep^4) + 9/(1024*ep^3) - 25/(1024*ep^2) + 
   61/(1280*ep)}, {"e12|e3|34|5|67|68|7|9|9A|A|e|", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 4}, {3, 7}, 
    {4, 8}, {5, 6}, {5, 7}, {6, 9}, {7, 10}, {8, 9}, {8, 10}, {9, 10}}], 6, 
  1/(1920*ep^5) - 1/(640*ep^4) - 1/(2560*ep^3) + (7/768 - z3/160)/ep^2 + 
   (-859/34560 + (59*z3)/5760 - z4/640)/ep}, 
 {"e12|e3|34|5|66|78|7|9|9A|A|e|", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 4}, {3, 7}, {4, 8}, {5, 6}, 
    {5, 7}, {6, 9}, {7, 9}, {8, 10}, {8, 10}, {9, 10}}], 3, 
  -1/(3840*ep^5) + 7/(8640*ep^4) - 649/(414720*ep^3) + 
   (1079/622080 + z3/960)/ep^2 + (41/77760 - (17*z3)/5760 + z4/640)/ep}, 
 {"e12|e3|34|5|56|7|88|9A|9|A|e|", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 4}, {3, 7}, {4, 8}, {5, 6}, 
    {5, 7}, {6, 9}, {7, 8}, {8, 10}, {9, 10}, {9, 10}}], 3, 
  -1/(5760*ep^5) + 1/(1440*ep^4) - 91/(69120*ep^3) + 
   (-541/622080 + z3/240)/ep^2 + (433/311040 - (31*z3)/5760 - z4/640)/ep}, 
 {"e12|e3|34|5|67|89|88|9A||A|e|", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 4}, {3, 7}, {4, 8}, {5, 6}, 
    {5, 7}, {6, 8}, {7, 9}, {8, 10}, {9, 10}, {9, 10}}], 3/2, 
  -1/(5760*ep^5) + 1/(1440*ep^4) - 11/(13824*ep^3) + 323/(622080*ep^2) + 
   143/(155520*ep)}, {"e12|e3|34|5|67|89|eA|89|A|A||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 4}, {3, 5}, 
    {4, 7}, {5, 8}, {6, 9}, {6, 10}, {7, 9}, {7, 10}, {8, 9}, {8, 10}}], 3, 
  -1/(480*ep^4) + (7/384 - z3/80)/ep^3 + (-1747/34560 + (47*z3)/1440 + z4/80)/
    ep^2 + (12523/207360 - (799*z3)/17280 - (31*z4)/1920 + z5/60)/ep}, 
 {"e12|e3|34|5|66|78|9|e9|AA|A||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 4}, {3, 5}, {4, 7}, {5, 8}, 
    {6, 9}, {6, 10}, {7, 9}, {7, 9}, {8, 10}, {8, 10}}], 3/2, 
  1/(11520*ep^5) - 7/(17280*ep^4) + 299/(414720*ep^3) + 
   (-73/311040 - z3/2880)/ep^2 + (-581/622080 + (11*z3)/5760 - z4/1920)/ep}, 
 {"e12|e3|34|5|67|68|9|eA|9A|A||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 4}, {3, 5}, {4, 7}, {5, 8}, 
    {6, 9}, {6, 10}, {7, 8}, {7, 9}, {8, 10}, {9, 10}}], 6, 
  1/(3840*ep^5) - 1/(768*ep^4) - 3/(5120*ep^3) + 
   (199/9216 - (13*z3)/480)/ep^2 + (-11/216 + (19*z3)/360 + z4/160 - z5/48)/
    ep}, {"e12|e3|34|5|66|78|7|9|eA|AA||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 4}, {3, 5}, 
    {4, 7}, {5, 8}, {6, 9}, {6, 9}, {7, 10}, {7, 10}, {8, 9}, {8, 10}}], 3/2, 
  1/(11520*ep^5) - 7/(17280*ep^4) + 371/(414720*ep^3) + 
   (-181/311040 - z3/2880)/ep^2 + (-619/622080 + (11*z3)/5760 - z4/1920)/ep}, 
 {"e12|e3|34|5|67|89|eA|88||AA||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 4}, {3, 5}, {4, 7}, {5, 8}, 
    {6, 9}, {6, 9}, {7, 9}, {7, 10}, {8, 10}, {8, 10}}], 3/2, 
  1/(17280*ep^5) - 1/(3456*ep^4) + 23/(41472*ep^3) - 287/(466560*ep^2) + 
   101/(311040*ep)}, {"e12|e3|34|5|67|68|7|9|eA|AA||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 4}, {3, 5}, 
    {4, 7}, {5, 8}, {6, 9}, {6, 9}, {7, 8}, {7, 10}, {8, 10}, {9, 10}}], 3, 
  -1/(5760*ep^5) + 1/(1440*ep^4) - 19/(69120*ep^3) + 
   (-2809/622080 + z3/480)/ep^2 + (473/38880 - (19*z3)/3456 + z4/1920)/ep}, 
 {"e12|e3|34|5|66|78|9|eA|9A|A||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 4}, {3, 5}, {4, 7}, {5, 8}, 
    {6, 8}, {6, 9}, {7, 10}, {7, 10}, {8, 9}, {9, 10}}], 3, 
  -1/(3840*ep^5) + 7/(8640*ep^4) - 217/(414720*ep^3) + 
   (107/622080 - z3/960)/ep^2 + (-5/3888 - (7*z3)/3456 + (7*z4)/1920)/ep}, 
 {"e12|e3|34|5|67|89|eA|8A|9|A||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 4}, {3, 5}, {4, 7}, {5, 8}, 
    {6, 8}, {6, 9}, {7, 9}, {7, 10}, {8, 10}, {9, 10}}], 6, 
  1/(3840*ep^5) - 1/(768*ep^4) + 29/(5120*ep^3) + (-431/15360 + z3/32)/ep^2 + 
   (2219/34560 - (83*z3)/2880 - z4/64)/ep}, {"e12|e3|34|5|67|68|9|e9|AA|A||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 4}, {3, 5}, 
    {4, 7}, {5, 8}, {6, 8}, {6, 9}, {7, 8}, {7, 10}, {9, 10}, {9, 10}}], 3, 
  -1/(11520*ep^5) + 23/(34560*ep^4) - 413/(138240*ep^3) + 
   (1741/248832 - z3/480)/ep^2 + (-16373/1866240 - z3/864 + z4/480)/ep}, 
 {"e12|e3|34|5|67|89|e8|9A|A|A||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 4}, {3, 5}, {4, 7}, {5, 8}, 
    {6, 7}, {6, 9}, {7, 10}, {8, 9}, {8, 10}, {9, 10}}], 6, 
  1/(3840*ep^5) - 1/(768*ep^4) - 3/(5120*ep^3) + (1187/46080 - (13*z3)/480)/
    ep^2 + (-1153/17280 + (67*z3)/1440 + z4/160)/ep}, 
 {"e12|e3|34|5|67|89|e8|AA|9|A||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 4}, {3, 5}, {4, 7}, {5, 8}, 
    {6, 7}, {6, 9}, {7, 9}, {8, 10}, {8, 10}, {9, 10}}], 3, 
  -1/(5760*ep^5) + 1/(1440*ep^4) + 17/(69120*ep^3) + 
   (-4969/622080 + z3/160)/ep^2 + (1393/77760 - (97*z3)/8640 - z4/960)/ep}, 
 {"e12|e3|34|5|67|68|9|e8|A|AA||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 4}, {3, 5}, {4, 7}, {5, 8}, 
    {6, 7}, {6, 9}, {7, 8}, {8, 10}, {9, 10}, {9, 10}}], 3, 
  -1/(11520*ep^5) + 23/(34560*ep^4) - 269/(138240*ep^3) + 
   (-2023/1244160 + z3/160)/ep^2 + (10853/933120 - (23*z3)/1728 - z4/960)/
    ep}, {"e12|e3|34|5|67|89|e8|8A||AA||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 4}, {3, 5}, 
    {4, 7}, {5, 8}, {6, 7}, {6, 8}, {7, 9}, {8, 10}, {9, 10}, {9, 10}}], 3, 
  -1/(11520*ep^5) + 23/(34560*ep^4) - 413/(138240*ep^3) + 
   (7841/1244160 - z3/480)/ep^2 + (-12053/1866240 - (11*z3)/4320 + z4/480)/
    ep}, {"e12|e3|34|5|56|7|e8|9A|9A|A||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 4}, {3, 5}, 
    {4, 7}, {5, 7}, {6, 8}, {6, 9}, {7, 10}, {8, 9}, {8, 10}, {9, 10}}], 3, 
  -1/(5760*ep^5) + 23/(17280*ep^4) - 403/(69120*ep^3) + 
   (1651/103680 + z3/240)/ep^2 + (-97379/3732480 - (37*z3)/5760 - z4/640)/
    ep}, {"e12|e3|34|5|56|7|e8|89|A|AA||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 4}, {3, 5}, 
    {4, 7}, {5, 7}, {6, 8}, {6, 9}, {7, 8}, {8, 10}, {9, 10}, {9, 10}}], 3, 
  1/(34560*ep^5) - 37/(103680*ep^4) + 319/(138240*ep^3) - 
   31127/(3732480*ep^2) + 40649/(2799360*ep)}, 
 {"e12|e3|34|5|56|7|e8|99|AA|A||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 4}, {3, 5}, {4, 7}, {5, 7}, 
    {6, 8}, {6, 8}, {7, 9}, {8, 10}, {9, 10}, {9, 10}}], 3/2, 
  1/(17280*ep^5) - 1/(3456*ep^4) + 151/(207360*ep^3) + 
   (-287/466560 - z3/720)/ep^2 + (131/155520 + (7*z3)/3456 + z4/1920)/ep}, 
 {"e12|e3|34|5|67|89|e7|A|9A|A||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 4}, {3, 5}, {4, 7}, {5, 6}, 
    {6, 8}, {7, 9}, {7, 10}, {8, 9}, {8, 10}, {9, 10}}], 3, 
  -1/(1920*ep^5) + 71/(34560*ep^4) - 533/(207360*ep^3) + 
   (-2717/1244160 - z3/960)/ep^2 + (27829/3732480 - (7*z3)/960 + z4/160)/ep}, 
 {"e12|e3|34|5|66|78|9|e8|A|AA||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 4}, {3, 5}, {4, 7}, {5, 6}, 
    {6, 8}, {7, 9}, {7, 9}, {8, 10}, {8, 10}, {9, 10}}], 3/2, 
  1/(5760*ep^5) - 43/(103680*ep^4) + 47/(622080*ep^3) + 
   (461/3732480 + z3/2880)/ep^2 + (323/414720 + (7*z3)/8640 - z4/480)/ep}, 
 {"e12|e3|34|5|67|89|e7|8|A|AA||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 4}, {3, 5}, {4, 7}, {5, 6}, 
    {6, 8}, {7, 8}, {7, 9}, {8, 10}, {9, 10}, {9, 10}}], 3, 
  1/(11520*ep^5) - 1/(1728*ep^4) + 1553/(1244160*ep^3) + 
   (2669/1866240 - z3/2880)/ep^2 + (-8771/1399680 + (13*z3)/3456 - z4/1920)/
    ep}, {"e12|e3|34|5|67|68|e|9A|9A|A||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 4}, {3, 5}, 
    {4, 6}, {5, 7}, {6, 8}, {7, 9}, {7, 10}, {8, 9}, {8, 10}, {9, 10}}], 3/2, 
  -1/(5760*ep^5) + 23/(17280*ep^4) - 331/(69120*ep^3) + 
   (931/103680 + z3/240)/ep^2 + (-40427/3732480 - (37*z3)/5760 - z4/640)/ep}, 
 {"e12|e3|34|5|67|68|e|99|AA|A||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 4}, {3, 5}, {4, 6}, {5, 7}, 
    {6, 8}, {7, 9}, {7, 9}, {8, 10}, {8, 10}, {9, 10}}], 3/4, 
  1/(17280*ep^5) - 1/(3456*ep^4) + 79/(207360*ep^3) + 
   (361/466560 - z3/720)/ep^2 + (-23/10368 + (7*z3)/3456 + z4/1920)/ep}, 
 {"e12|e3|34|5|67|68|e|89|A|AA||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 5}, {2, 6}, {3, 4}, {3, 5}, {4, 6}, {5, 7}, 
    {6, 8}, {7, 8}, {7, 9}, {8, 10}, {9, 10}, {9, 10}}], 3/2, 
  1/(34560*ep^5) - 37/(103680*ep^4) + 59/(27648*ep^3) - 
   23783/(3732480*ep^2) + 13903/(1399680*ep)}, 
 {"e12|e3|45|67|e8|9A|79|A|9A|||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 6}, {4, 7}, {4, 8}, {5, 9}, 
    {5, 10}, {6, 9}, {6, 10}, {7, 8}, {7, 9}, {8, 10}}], 3, 
  -1/(640*ep^4) + (19/1920 - z3/160)/ep^3 + 
   (-979/23040 + (29*z3)/960 - (3*z4)/320)/ep^2 + 
   (5791/51840 - (581*z3)/8640 + z4/960 - (31*z5)/480)/ep}, 
 {"e12|e3|45|67|e8|99|7A|A|9A|||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 6}, {4, 7}, {4, 8}, {5, 9}, 
    {5, 10}, {6, 9}, {6, 9}, {7, 8}, {7, 10}, {8, 10}}], 3/2, 
  1/(2880*ep^5) - 43/(34560*ep^4) + 211/(155520*ep^3) + 
   (-1133/3732480 + z3/2880)/ep^2 + (2713/5598720 - (7*z3)/5760 + z4/1920)/
    ep}, {"e12|e3|45|67|e8|69|A|9A|9A|||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 6}, {4, 7}, 
    {4, 8}, {5, 9}, {5, 10}, {6, 7}, {6, 9}, {7, 10}, {8, 9}, {8, 10}}], 6, 
  (-1/240 + z3/80)/ep^3 + (31/864 - (23*z3)/1440 - z4/80)/ep^2 + 
   (-3661/51840 - (37*z3)/3456 + (19*z4)/1920 + (9*z5)/160)/ep}, 
 {"e12|e3|45|67|e8|69|9|AA|9A|||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 6}, {4, 7}, {4, 8}, {5, 9}, 
    {5, 10}, {6, 7}, {6, 9}, {7, 9}, {8, 10}, {8, 10}}], 3, 
  -1/(5760*ep^5) + 1/(1440*ep^4) + 29/(69120*ep^3) + 
   (-893/124416 + z3/360)/ep^2 + (1553/155520 - (59*z3)/5760 + z4/640)/ep}, 
 {"e12|e3|45|67|e8|69|7|A|9A|A||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 6}, {4, 7}, {4, 8}, {5, 9}, 
    {5, 10}, {6, 7}, {6, 9}, {7, 8}, {8, 10}, {9, 10}}], 6, 
  1/(1920*ep^5) - 1/(640*ep^4) - 19/(7680*ep^3) + (25/2304 - z3/480)/ep^2 + 
   (11/768 - (31*z3)/1920 + (3*z4)/640 + z5/48)/ep}, 
 {"e12|e3|45|67|e8|67|9|A|9A|A||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 6}, {4, 7}, {4, 8}, {5, 9}, 
    {5, 10}, {6, 7}, {6, 8}, {7, 9}, {8, 10}, {9, 10}}], 3, 
  -1/(640*ep^4) + (19/1920 - z3/160)/ep^3 + 
   (-403/23040 + (29*z3)/960 - (3*z4)/320)/ep^2 + 
   (-851/51840 + (283*z3)/8640 + z4/960 - z5/480)/ep}, 
 {"e12|e3|45|67|e8|66||9A|9A|A||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 6}, {4, 7}, {4, 8}, {5, 9}, 
    {5, 10}, {6, 7}, {6, 7}, {8, 9}, {8, 10}, {9, 10}}], 3/2, 
  1/(5760*ep^5) - 79/(103680*ep^4) + 145/(124416*ep^3) + 
   (-1507/3732480 + z3/960)/ep^2 + (-6313/3732480 - z3/864 - z4/960)/ep}, 
 {"e12|e3|45|67|e8|99|79|A|AA|||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 6}, {4, 7}, {4, 8}, {5, 9}, 
    {5, 9}, {6, 10}, {6, 10}, {7, 8}, {7, 9}, {8, 10}}], 3/2, 
  1/(5760*ep^5) - 43/(103680*ep^4) - 169/(622080*ep^3) + 
   (2189/3732480 + (7*z3)/8640)/ep^2 + (95/82944 + z3/3240 - z4/720)/ep}, 
 {"e12|e3|45|67|e8|9A|79|9|AA|||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 6}, {4, 7}, {4, 8}, {5, 9}, 
    {5, 9}, {6, 9}, {6, 10}, {7, 8}, {7, 10}, {8, 10}}], 3/2, 
  1/(2880*ep^5) - 43/(34560*ep^4) + 229/(155520*ep^3) + 
   (-2429/3732480 + z3/2880)/ep^2 + (9787/5598720 - (7*z3)/5760 + z4/1920)/
    ep}, {"e12|e3|45|67|e8|69|9|9A|AA|||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 6}, {4, 7}, 
    {4, 8}, {5, 9}, {5, 9}, {6, 7}, {6, 10}, {7, 10}, {8, 9}, {8, 10}}], 3, 
  -1/(3840*ep^5) + 7/(8640*ep^4) + 71/(414720*ep^3) + 
   (-245/124416 - z3/2880)/ep^2 + (-403/311040 - (7*z3)/1920 + (3*z4)/640)/
    ep}, {"e12|e3|45|67|e8|69|A|99|AA|||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 6}, {4, 7}, 
    {4, 8}, {5, 9}, {5, 9}, {6, 7}, {6, 10}, {7, 9}, {8, 10}, {8, 10}}], 3/2, 
  1/(11520*ep^5) - 7/(17280*ep^4) + 55/(82944*ep^3) + 
   (-13/311040 + z3/8640)/ep^2 + (727/622080 - (23*z3)/51840 + z4/5760)/ep}, 
 {"e12|e3|45|67|e8|69|7|9|AA|A||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 6}, {4, 7}, {4, 8}, {5, 9}, 
    {5, 9}, {6, 7}, {6, 10}, {7, 8}, {8, 10}, {9, 10}}], 3, 
  -1/(3840*ep^5) + 7/(8640*ep^4) - 361/(414720*ep^3) + 
   (1259/622080 - (7*z3)/2880)/ep^2 + 
   (-2377/311040 + (173*z3)/17280 - (7*z4)/1920)/ep}, 
 {"e12|e3|45|67|e8|69|A|AA|99|||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 6}, {4, 7}, {4, 8}, {5, 9}, 
    {5, 9}, {6, 7}, {6, 9}, {7, 10}, {8, 10}, {8, 10}}], 3/2, 
  -1/(17280*ep^5) + 1/(3240*ep^4) - 347/(622080*ep^3) + 89/(233280*ep^2) - 
   4879/(5598720*ep)}, {"e12|e3|45|67|e8|67|9|9|AA|A||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 6}, {4, 7}, 
    {4, 8}, {5, 9}, {5, 9}, {6, 7}, {6, 8}, {7, 10}, {8, 10}, {9, 10}}], 3/2, 
  7/(5760*ep^4) + (-41/8640 + z3/480)/ep^3 + 
   (-13/41472 - (7*z3)/960 + z4/320)/ep^2 + 
   (3019/622080 + (19*z3)/3240 - z4/720 + z5/1440)/ep}, 
 {"e12|e3|45|67|e8|66||99|AA|A||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 6}, {4, 7}, {4, 8}, {5, 9}, 
    {5, 9}, {6, 7}, {6, 7}, {8, 10}, {8, 10}, {9, 10}}], 3/4, 
  -1/(17280*ep^5) + 17/(103680*ep^4) - 37/(622080*ep^3) + 
   (59/1244160 - z3/2880)/ep^2 + (-299/3732480 + z3/3240 + z4/2880)/ep}, 
 {"e12|e3|45|67|e8|99|89|AA|A|||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 6}, {4, 7}, {4, 8}, {5, 7}, 
    {5, 9}, {6, 10}, {6, 10}, {7, 10}, {8, 9}, {8, 9}}], 3/2, 
  1/(11520*ep^5) - 7/(17280*ep^4) + 251/(414720*ep^3) + 
   (61/155520 - z3/4320)/ep^2 + (-433/311040 + (47*z3)/25920 - z4/2880)/ep}, 
 {"e12|e3|45|67|e8|99|8A|9A|A|||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 6}, {4, 7}, {4, 8}, {5, 7}, 
    {5, 9}, {6, 10}, {6, 10}, {7, 9}, {8, 9}, {8, 10}}], 3, 
  -1/(3840*ep^5) + 7/(8640*ep^4) + 143/(414720*ep^3) + 
   (-1639/622080 + z3/1440)/ep^2 + (673/622080 - z3/480 + z4/160 - z5/144)/
    ep}, {"e12|e3|45|67|e8|99|78|A|A|A||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 6}, {4, 7}, 
    {4, 8}, {5, 7}, {5, 9}, {6, 10}, {6, 10}, {7, 8}, {8, 9}, {9, 10}}], 3, 
  -1/(3840*ep^5) + 7/(8640*ep^4) - 289/(414720*ep^3) + 
   (629/622080 - z3/720)/ep^2 + (-2087/622080 + (23*z3)/4320 - z4/480)/ep}, 
 {"e12|e3|45|67|e8|9A|89|9A|A|||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 6}, {4, 7}, {4, 8}, {5, 7}, 
    {5, 9}, {6, 9}, {6, 10}, {7, 10}, {8, 9}, {8, 10}}], 6, 
  (-1/240 + z3/80)/ep^3 + (31/864 - (23*z3)/1440 - z4/80)/ep^2 + 
   (-3661/51840 - (37*z3)/3456 + (19*z4)/1920 + (9*z5)/160)/ep}, 
 {"e12|e3|45|67|e8|9A|89|AA|9|||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 6}, {4, 7}, {4, 8}, {5, 7}, 
    {5, 9}, {6, 9}, {6, 10}, {7, 9}, {8, 10}, {8, 10}}], 3, 
  -1/(5760*ep^5) + 1/(1440*ep^4) + 29/(69120*ep^3) + 
   (-4357/622080 + z3/360)/ep^2 + (193/19440 - (3*z3)/640 + z4/640 - z5/144)/
    ep}, {"e12|e3|45|67|e8|9A|78|9|A|A||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 6}, {4, 7}, 
    {4, 8}, {5, 7}, {5, 9}, {6, 9}, {6, 10}, {7, 8}, {8, 10}, {9, 10}}], 6, 
  1/(1920*ep^5) - 1/(640*ep^4) - 19/(7680*ep^3) + (137/11520 - z3/480)/ep^2 + 
   (203/11520 + z3/384 + (3*z4)/640)/ep}, {"e12|e3|45|67|e8|99|8A|AA|9|||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 6}, {4, 7}, 
    {4, 8}, {5, 7}, {5, 9}, {6, 9}, {6, 9}, {7, 10}, {8, 10}, {8, 10}}], 3/2, 
  -1/(17280*ep^5) + 1/(3240*ep^4) - 67/(124416*ep^3) + 109/(466560*ep^2) - 
   533/(2799360*ep)}, {"e12|e3|45|67|e8|69|A|89|A|A||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 6}, {4, 7}, 
    {4, 8}, {5, 7}, {5, 9}, {6, 8}, {6, 10}, {7, 10}, {8, 9}, {9, 10}}], 6, 
  (-1/240 + z3/80)/ep^3 + (31/864 - (23*z3)/1440 - z4/80)/ep^2 + 
   (-3661/51840 - (73*z3)/3456 + (19*z4)/1920 + z5/15)/ep}, 
 {"e12|e3|45|67|e8|69|9|8A|A|A||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 6}, {4, 7}, {4, 8}, {5, 7}, 
    {5, 9}, {6, 8}, {6, 10}, {7, 9}, {8, 10}, {9, 10}}], 6, 
  1/(1920*ep^5) - 1/(640*ep^4) - 43/(7680*ep^3) + (383/11520 - z3/30)/ep^2 + 
   (-373/8640 + (329*z3)/5760 - (7*z4)/640 - z5/48)/ep}, 
 {"e12|e3|45|67|e8|69|7|8|A|AA||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 6}, {4, 7}, {4, 8}, {5, 7}, 
    {5, 9}, {6, 8}, {6, 10}, {7, 8}, {9, 10}, {9, 10}}], 3, 
  -1/(5760*ep^5) + 1/(1440*ep^4) - 7/(69120*ep^3) + 
   (-577/622080 - z3/720)/ep^2 + (-2149/155520 + (5*z3)/432 - z4/480)/ep}, 
 {"e12|e3|45|67|e8|69|A|8A|9|A||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 6}, {4, 7}, {4, 8}, {5, 7}, 
    {5, 9}, {6, 8}, {6, 9}, {7, 10}, {8, 10}, {9, 10}}], 6, 
  1/(80*ep^3) + (-31/288 - z3/20 + z5/6)/ep^2 + 
   (3661/17280 + (9*z3)/160 + z3^2/120 + (3*z4)/160 - (31*z5)/144 - 
     (5*z6)/48)/ep}, {"e12|e3|45|67|e8|66||89|A|AA||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 6}, {4, 7}, 
    {4, 8}, {5, 7}, {5, 9}, {6, 8}, {6, 8}, {7, 10}, {9, 10}, {9, 10}}], 3/2, 
  -1/(34560*ep^5) + 1/(4860*ep^4) - 1969/(3732480*ep^3) + 
   479/(5598720*ep^2) + 1361/(933120*ep)}, {"e12|e3|45|67|e8|69|8|9A|A|A||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 6}, {4, 7}, 
    {4, 8}, {5, 7}, {5, 9}, {6, 7}, {6, 10}, {8, 9}, {8, 10}, {9, 10}}], 6, 
  -1/(640*ep^4) + (13/640 - (3*z3)/160)/ep^3 + 
   (-7121/69120 + (229*z3)/2880 + z4/320)/ep^2 + 
   (2993/20736 - (1649*z3)/17280 - (41*z4)/1920 + z5/240)/ep}, 
 {"e12|e3|45|67|e8|69|8|AA|9|A||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 6}, {4, 7}, {4, 8}, {5, 7}, 
    {5, 9}, {6, 7}, {6, 9}, {8, 10}, {8, 10}, {9, 10}}], 3, 
  1/(1920*ep^4) + (-3/640 + z3/480)/ep^3 + (4649/207360 - z3/64 + z4/320)/
    ep^2 + (-1577/38880 + (899*z3)/25920 + z4/576 + z5/1440)/ep}, 
 {"e12|e3|45|67|e8|67|8|9|A|AA||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 6}, {4, 7}, {4, 8}, {5, 7}, 
    {5, 9}, {6, 7}, {6, 8}, {8, 10}, {9, 10}, {9, 10}}], 3, 
  1/(1920*ep^4) + (-3/640 + z3/480)/ep^3 + (757/41472 - z3/64 + z4/320)/
    ep^2 + (-3041/155520 + (431*z3)/25920 + z4/576 - z5/160)/ep}, 
 {"e12|e3|45|67|e8|9A|89|8A||A||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 6}, {4, 7}, {4, 8}, {5, 7}, 
    {5, 8}, {6, 9}, {6, 10}, {7, 9}, {8, 10}, {9, 10}}], 3, 
  -1/(640*ep^4) + (19/1920 - z3/160)/ep^3 + 
   (-403/23040 + (29*z3)/960 - (3*z4)/320)/ep^2 + 
   (-1283/51840 + (283*z3)/8640 + z4/960 - z5/480)/ep}, 
 {"e12|e3|45|67|e8|99|8A|8A||A||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 6}, {4, 7}, {4, 8}, {5, 7}, 
    {5, 8}, {6, 9}, {6, 9}, {7, 10}, {8, 10}, {9, 10}}], 3/2, 
  7/(5760*ep^4) + (-41/8640 + z3/480)/ep^3 + 
   (-353/207360 - (7*z3)/960 + z4/320)/ep^2 + 
   (11299/622080 - (7*z3)/648 - z4/720 + z5/1440)/ep}, 
 {"e12|e3|45|67|e8|69|8|8A||AA||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 6}, {4, 7}, {4, 8}, {5, 7}, 
    {5, 8}, {6, 7}, {6, 9}, {8, 10}, {9, 10}, {9, 10}}], 3, 
  1/(1920*ep^4) + (-3/640 + z3/480)/ep^3 + (757/41472 - z3/64 + z4/320)/
    ep^2 + (-565/31104 + (431*z3)/25920 + z4/576 - z5/160)/ep}, 
 {"e12|e3|45|67|e8|9A|88|9A||A||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 6}, {4, 7}, {4, 8}, {5, 7}, 
    {5, 7}, {6, 9}, {6, 10}, {8, 9}, {8, 10}, {9, 10}}], 3/2, 
  1/(5760*ep^5) - 79/(103680*ep^4) + 653/(622080*ep^3) + 
   (-1003/3732480 + z3/960)/ep^2 + (4427/3732480 - z3/864 - z4/960)/ep}, 
 {"e12|e3|45|67|e8|99|88|AA||A||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 6}, {4, 7}, {4, 8}, {5, 7}, 
    {5, 7}, {6, 9}, {6, 9}, {8, 10}, {8, 10}, {9, 10}}], 3/4, 
  -1/(17280*ep^5) + 17/(103680*ep^4) - 13/(622080*ep^3) + 
   (-29/1244160 - z3/2880)/ep^2 + (-2047/3732480 + z3/3240 + z4/2880)/ep}, 
 {"e12|e3|45|67|e8|69|A|88||AA||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 6}, {4, 7}, {4, 8}, {5, 7}, 
    {5, 7}, {6, 8}, {6, 9}, {8, 10}, {9, 10}, {9, 10}}], 3/2, 
  -1/(34560*ep^5) + 1/(4860*ep^4) - 1897/(3732480*ep^3) + 
   479/(5598720*ep^2) + 517/(1866240*ep)}, {"e12|e3|45|67|e8|89|9A|9A|A|||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 6}, {4, 7}, 
    {4, 8}, {5, 6}, {5, 9}, {6, 10}, {7, 9}, {7, 10}, {8, 9}, {8, 10}}], 3, 
  -1/(480*ep^4) + (7/384 - z3/80)/ep^3 + (-2323/34560 + (47*z3)/1440 + z4/80)/
    ep^2 + (4247/41472 - (1411*z3)/17280 - (31*z4)/1920 - (7*z5)/480)/ep}, 
 {"e12|e3|45|67|e8|89|99|AA|A|||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 6}, {4, 7}, {4, 8}, {5, 6}, 
    {5, 9}, {6, 10}, {7, 9}, {7, 9}, {8, 10}, {8, 10}}], 3/2, 
  1/(17280*ep^5) - 1/(3456*ep^4) + 103/(207360*ep^3) + 
   (23/233280 - z3/1080)/ep^2 + (-43/77760 - (7*z3)/10368 + (7*z4)/5760)/ep}, 
 {"e12|e3|45|67|e8|89|79|A|A|A||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 6}, {4, 7}, {4, 8}, {5, 6}, 
    {5, 9}, {6, 10}, {7, 8}, {7, 9}, {8, 10}, {9, 10}}], 6, 
  1/(3840*ep^5) - 1/(768*ep^4) + 119/(15360*ep^3) + 
   (-1133/46080 + z3/120)/ep^2 + (-31/3456 - (2*z3)/45 + z4/80)/ep}, 
 {"e12|e3|45|67|e8|89|9A|AA|9|||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 6}, {4, 7}, {4, 8}, {5, 6}, 
    {5, 9}, {6, 9}, {7, 9}, {7, 10}, {8, 10}, {8, 10}}], 3, 
  1/(5760*ep^5) - 13/(17280*ep^4) + 493/(622080*ep^3) + 
   (181/373248 + z3/4320)/ep^2 + (2647/5598720 - (11*z3)/5184 + z4/2880)/ep}, 
 {"e12|e3|45|67|e8|89|7A|A|9|A||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 6}, {4, 7}, {4, 8}, {5, 6}, 
    {5, 9}, {6, 9}, {7, 8}, {7, 10}, {8, 10}, {9, 10}}], 3, 
  -1/(960*ep^5) + 31/(11520*ep^4) - 67/(51840*ep^3) + 
   (-487/1244160 - (7*z3)/2880)/ep^2 + 
   (-1/1866240 + (41*z3)/5760 - (7*z4)/1920)/ep}, 
 {"e12|e3|45|67|e8|68|9|9A|A|A||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 6}, {4, 7}, {4, 8}, {5, 6}, 
    {5, 9}, {6, 7}, {7, 10}, {8, 9}, {8, 10}, {9, 10}}], 6, 
  1/(3840*ep^5) - 1/(768*ep^4) + 23/(15360*ep^3) + 1/(15360*ep^2) + 
   (1399/34560 - (97*z3)/2880 + z4/64)/ep}, {"e12|e3|45|67|e8|68|9|AA|9|A||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 6}, {4, 7}, 
    {4, 8}, {5, 6}, {5, 9}, {6, 7}, {7, 9}, {8, 10}, {8, 10}, {9, 10}}], 3, 
  -1/(11520*ep^5) + 23/(34560*ep^4) - 509/(138240*ep^3) + 
   (14753/1244160 - z3/360)/ep^2 + (-6259/373248 + z3/45 - z4/240)/ep}, 
 {"e12|e3|45|67|e8|68|7|9|A|AA||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 6}, {4, 7}, {4, 8}, {5, 6}, 
    {5, 9}, {6, 7}, {7, 8}, {8, 10}, {9, 10}, {9, 10}}], 3, 
  -1/(5760*ep^5) + 1/(1440*ep^4) - 43/(69120*ep^3) + 
   (-137/124416 + z3/1440)/ep^2 + (-427/62208 + (221*z3)/17280 - 
     (13*z4)/1920)/ep}, {"e12|e3|45|67|e8|89|8A|9A||A||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 6}, {4, 7}, 
    {4, 8}, {5, 6}, {5, 7}, {6, 9}, {7, 10}, {8, 9}, {8, 10}, {9, 10}}], 6, 
  1/(3840*ep^5) - 1/(768*ep^4) + 23/(15360*ep^3) + 1/(15360*ep^2) + 
   (823/34560 - (61*z3)/2880 + z4/64)/ep}, {"e12|e3|45|67|e8|89|89|AA||A||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 6}, {4, 7}, 
    {4, 8}, {5, 6}, {5, 7}, {6, 9}, {7, 9}, {8, 10}, {8, 10}, {9, 10}}], 3, 
  -1/(11520*ep^5) + 23/(34560*ep^4) - 509/(138240*ep^3) + 
   (14753/1244160 - z3/360)/ep^2 + (-26111/1866240 + (29*z3)/1440 - z4/240)/
    ep}, {"e12|e3|45|67|e8|89|78|A||AA||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 6}, {4, 7}, 
    {4, 8}, {5, 6}, {5, 7}, {6, 9}, {7, 8}, {8, 10}, {9, 10}, {9, 10}}], 3, 
  -1/(5760*ep^5) + 1/(1440*ep^4) - 43/(69120*ep^3) + 
   (-793/622080 + z3/1440)/ep^2 + (-1343/311040 + (173*z3)/17280 - 
     (13*z4)/1920)/ep}, {"e12|e3|45|67|e8|68|9|8A||AA||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 6}, {4, 7}, 
    {4, 8}, {5, 6}, {5, 7}, {6, 8}, {7, 9}, {8, 10}, {9, 10}, {9, 10}}], 3, 
  -1/(11520*ep^5) + 23/(34560*ep^4) - 73/(27648*ep^3) + 
   (10073/1244160 - z3/360)/ep^2 + (-2681/116640 + (29*z3)/1440 - z4/240)/
    ep}, {"e12|e3|44|56|7|e8|99|8A|A|A||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 6}, {4, 7}, 
    {4, 7}, {5, 8}, {5, 9}, {6, 10}, {6, 10}, {7, 8}, {8, 9}, {9, 10}}], 3/2, 
  1/(4320*ep^5) - 17/(34560*ep^4) - 1/(1728*ep^3) + 
   (4811/3732480 - z3/4320)/ep^2 + (493/233280 - (7*z3)/25920 - z4/2880)/ep}, 
 {"e12|e3|44|56|7|e8|79|A|9A|A||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 6}, {4, 7}, {4, 7}, {5, 8}, 
    {5, 9}, {6, 8}, {6, 10}, {7, 10}, {8, 9}, {9, 10}}], 3, 
  -1/(2880*ep^5) + 7/(6912*ep^4) + 7/(10368*ep^3) + 
   (-653/248832 + z3/720)/ep^2 + (-1159/186624 + (11*z3)/4320 + z4/480 - 
     z5/144)/ep}, {"e12|e3|44|56|7|e8|9A|89|A|A||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 6}, {4, 7}, 
    {4, 7}, {5, 8}, {5, 9}, {6, 8}, {6, 10}, {7, 9}, {8, 10}, {9, 10}}], 3, 
  -1/(2880*ep^5) + 7/(6912*ep^4) + 7/(10368*ep^3) + 
   (-3697/1244160 + z3/720)/ep^2 + (-8549/933120 + z3/2160 + z4/480)/ep}, 
 {"e12|e3|44|56|7|e8|79|8|A|AA||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 6}, {4, 7}, {4, 7}, {5, 8}, 
    {5, 9}, {6, 8}, {6, 10}, {7, 8}, {9, 10}, {9, 10}}], 3/2, 
  1/(8640*ep^5) - 19/(34560*ep^4) + 43/(51840*ep^3) + 
   (35/746496 - z3/4320)/ep^2 + (385/186624 - (5*z3)/5184 - z4/2880)/ep}, 
 {"e12|e3|44|56|7|e8|9A|9A|9A|||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 6}, {4, 7}, {4, 7}, {5, 8}, 
    {5, 9}, {6, 8}, {6, 9}, {7, 10}, {8, 10}, {9, 10}}], 3/2, 
  11/(5760*ep^4) + (-31/3456 + z3/160)/ep^3 + 
   (1477/207360 - (61*z3)/8640 - z4/960)/ep^2 + 
   (1993/622080 - (7*z3)/1152 + z4/640 + z5/180)/ep}, 
 {"e12|e3|44|56|7|e8|99|AA|9A|||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 6}, {4, 7}, {4, 7}, {5, 8}, 
    {5, 9}, {6, 8}, {6, 8}, {7, 10}, {9, 10}, {9, 10}}], 3/4, 
  -1/(8640*ep^5) + 31/(103680*ep^4) - 7/(62208*ep^3) + 
   (-421/3732480 - z3/8640)/ep^2 + (-229/1244160 + (23*z3)/51840 - z4/5760)/
    ep}, {"e12|e3|44|56|5|7|e8|9A|9A|A||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 6}, {4, 7}, 
    {4, 7}, {5, 8}, {5, 9}, {6, 7}, {6, 10}, {8, 9}, {8, 10}, {9, 10}}], 3/2, 
  1/(4320*ep^5) - 109/(103680*ep^4) + 119/(62208*ep^3) + 
   (-3367/3732480 - z3/2880)/ep^2 + (-33989/11197440 + z3/5760 - z4/1920)/
    ep}, {"e12|e3|44|56|5|7|e8|89|A|AA||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 6}, {4, 7}, 
    {4, 7}, {5, 8}, {5, 9}, {6, 7}, {6, 8}, {8, 10}, {9, 10}, {9, 10}}], 3/2, 
  -1/(25920*ep^5) + 31/(103680*ep^4) - 19/(19440*ep^3) + 
   9701/(11197440*ep^2) + 8789/(5598720*ep)}, 
 {"e12|e3|44|56|7|e8|79|9|AA|A||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 6}, {4, 7}, {4, 7}, {5, 8}, 
    {5, 8}, {6, 9}, {6, 10}, {7, 9}, {8, 10}, {9, 10}}], 3/2, 
  1/(4320*ep^5) - 17/(34560*ep^4) - 1/(2160*ep^3) + 
   (3911/3732480 + z3/8640)/ep^2 + (821/466560 - (7*z3)/10368 + z4/5760)/ep}, 
 {"e12|e3|44|56|7|e8|99|9A|AA|||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 6}, {4, 7}, {4, 7}, {5, 8}, 
    {5, 8}, {6, 9}, {6, 9}, {7, 10}, {8, 10}, {9, 10}}], 3/4, 
  -1/(12960*ep^5) + 13/(62208*ep^4) - 1/(466560*ep^3) - 907/(3732480*ep^2) - 
   47/(1866240*ep)}, {"e12|e3|44|56|7|e8|9A|99|AA|||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 6}, {4, 7}, 
    {4, 7}, {5, 8}, {5, 8}, {6, 8}, {6, 9}, {7, 10}, {9, 10}, {9, 10}}], 3/4, 
  -1/(8640*ep^5) + 31/(103680*ep^4) - 47/(311040*ep^3) + 
   (-373/3732480 - z3/8640)/ep^2 + (-1027/3732480 + (23*z3)/51840 - z4/5760)/
    ep}, {"e12|e3|44|56|5|7|e8|99|AA|A||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 6}, {4, 7}, 
    {4, 7}, {5, 8}, {5, 8}, {6, 7}, {6, 9}, {8, 10}, {9, 10}, {9, 10}}], 3/4, 
  -1/(12960*ep^5) + 13/(62208*ep^4) - 19/(466560*ep^3) + 
   (-967/3732480 + z3/8640)/ep^2 + (503/1866240 - z3/10368 + z4/5760)/ep}, 
 {"e12|e3|44|56|7|e7|89|A|9A|A||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 6}, {4, 7}, {4, 7}, {5, 7}, 
    {5, 8}, {6, 9}, {6, 10}, {8, 9}, {8, 10}, {9, 10}}], 3/2, 
  1/(4320*ep^5) - 109/(103680*ep^4) + 523/(311040*ep^3) + 
   (-1567/3732480 - z3/2880)/ep^2 + (-12029/11197440 + z3/5760 - z4/1920)/
    ep}, {"e12|e3|44|56|7|e7|88|9|A|AA||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 6}, {4, 7}, 
    {4, 7}, {5, 7}, {5, 8}, {6, 9}, {6, 9}, {8, 10}, {8, 10}, {9, 10}}], 3/4, 
  -1/(12960*ep^5) + 13/(62208*ep^4) + 17/(466560*ep^3) + 
   (-1279/3732480 + z3/8640)/ep^2 + (-139/622080 - z3/10368 + z4/5760)/ep}, 
 {"e12|e3|44|56|7|e7|89|8|A|AA||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 6}, {4, 7}, {4, 7}, {5, 7}, 
    {5, 8}, {6, 8}, {6, 9}, {8, 10}, {9, 10}, {9, 10}}], 3/2, 
  -1/(25920*ep^5) + 31/(103680*ep^4) - 73/(77760*ep^3) + 
   1609/(2239488*ep^2) + 5663/(5598720*ep)}, 
 {"e12|e3|44|56|7|e8|89|9A|A|A||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 6}, {4, 7}, {4, 7}, {5, 6}, 
    {5, 8}, {6, 9}, {7, 10}, {8, 9}, {8, 10}, {9, 10}}], 3, 
  -1/(2880*ep^5) + 7/(6912*ep^4) - 127/(51840*ep^3) + 
   (4583/1244160 - z3/288)/ep^2 + (419/46656 + (67*z3)/8640 - z4/192)/ep}, 
 {"e12|e3|44|56|7|e8|78|9|A|AA||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 6}, {4, 7}, {4, 7}, {5, 6}, 
    {5, 8}, {6, 9}, {7, 9}, {8, 10}, {8, 10}, {9, 10}}], 3/2, 
  1/(8640*ep^5) - 19/(34560*ep^4) + 7/(5184*ep^3) + 
   (-3857/3732480 + z3/2160)/ep^2 + (-1271/1866240 - z3/648 + z4/1440)/ep}, 
 {"e12|e3|44|56|7|e8|89|8A||AA||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 6}, {4, 7}, {4, 7}, {5, 6}, 
    {5, 8}, {6, 9}, {7, 8}, {8, 10}, {9, 10}, {9, 10}}], 3/2, 
  1/(8640*ep^5) - 19/(34560*ep^4) + 7/(5184*ep^3) + 
   (-3641/3732480 + z3/2160)/ep^2 + (-551/1866240 - (13*z3)/6480 + z4/1440)/
    ep}, {"e12|e3|44|56|7|e8|89|AA|9|A||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 6}, {4, 7}, 
    {4, 7}, {5, 6}, {5, 8}, {6, 8}, {7, 9}, {8, 10}, {9, 10}, {9, 10}}], 3/2, 
  1/(2880*ep^5) - 19/(34560*ep^4) - 11/(62208*ep^3) + 
   (-733/3732480 + (7*z3)/8640)/ep^2 + 
   (-23/82944 - (13*z3)/10368 + (7*z4)/5760)/ep}, 
 {"e12|e3|45|46|7|e8|79|A|9A|A||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 6}, {4, 6}, {4, 7}, {5, 8}, 
    {5, 9}, {6, 10}, {7, 8}, {7, 10}, {8, 9}, {9, 10}}], 6, 
  1/(3840*ep^5) - 1/(768*ep^4) + 71/(15360*ep^3) + 
   (-1013/46080 + (13*z3)/480)/ep^2 + (599/17280 - (11*z3)/576 - (7*z4)/320 + 
     z5/48)/ep}, {"e12|e3|45|46|7|e8|9A|9A|9A|||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 6}, {4, 6}, 
    {4, 7}, {5, 8}, {5, 9}, {6, 10}, {7, 8}, {7, 9}, {8, 10}, {9, 10}}], 3, 
  -1/(480*ep^4) + (7/384 - z3/80)/ep^3 + (-1459/34560 + (47*z3)/1440 + z4/80)/
    ep^2 + (-4037/207360 + (641*z3)/17280 - (31*z4)/1920 + z5/60)/ep}, 
 {"e12|e3|45|46|7|e8|99|AA|9A|||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 6}, {4, 6}, {4, 7}, {5, 8}, 
    {5, 9}, {6, 10}, {7, 8}, {7, 8}, {9, 10}, {9, 10}}], 3/2, 
  1/(17280*ep^5) - 1/(3456*ep^4) + 67/(207360*ep^3) + 
   (13/29160 - z3/4320)/ep^2 + (1/11520 + (29*z3)/25920 - z4/2880)/ep}, 
 {"e12|e3|45|46|7|e8|99|8A|A|A||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 6}, {4, 6}, {4, 7}, {5, 8}, 
    {5, 9}, {6, 8}, {7, 10}, {7, 10}, {8, 9}, {9, 10}}], 3, 
  -1/(5760*ep^5) + 1/(1440*ep^4) + 29/(69120*ep^3) + 
   (-4249/622080 + z3/360)/ep^2 + (157/19440 - (53*z3)/1920 + z4/640 + z5/48)/
    ep}, {"e12|e3|45|46|7|e8|9A|89|A|A||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 6}, {4, 6}, 
    {4, 7}, {5, 8}, {5, 9}, {6, 8}, {7, 9}, {7, 10}, {8, 10}, {9, 10}}], 6, 
  1/(3840*ep^5) - 1/(768*ep^4) - 5/(3072*ep^3) + (85/3072 - z3/32)/ep^2 + 
   (-197/3840 + (43*z3)/240 - z5/6)/ep}, {"e12|e3|45|46|7|e8|79|8|A|AA||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 6}, {4, 6}, 
    {4, 7}, {5, 8}, {5, 9}, {6, 8}, {7, 8}, {7, 10}, {9, 10}, {9, 10}}], 3, 
  -1/(11520*ep^5) + 23/(34560*ep^4) - 73/(27648*ep^3) + 
   (5033/1244160 - z3/1440)/ep^2 + (10357/1866240 - (119*z3)/4320 + z4/240 + 
     z5/48)/ep}, {"e12|e3|45|46|5|7|e8|9A|9A|A||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 6}, {4, 6}, 
    {4, 7}, {5, 8}, {5, 9}, {6, 7}, {7, 10}, {8, 9}, {8, 10}, {9, 10}}], 3, 
  -1/(1920*ep^5) + 71/(34560*ep^4) - 389/(207360*ep^3) + 
   (-6173/1244160 - (7*z3)/2880)/ep^2 + (67141/3732480 + z3/960 + z4/240)/
    ep}, {"e12|e3|45|46|5|7|e8|89|A|AA||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 6}, {4, 6}, 
    {4, 7}, {5, 8}, {5, 9}, {6, 7}, {7, 8}, {8, 10}, {9, 10}, {9, 10}}], 3, 
  1/(11520*ep^5) - 1/(1728*ep^4) + 1409/(1244160*ep^3) + 
   (4541/1866240 - z3/8640)/ep^2 + (-3187/279936 + (67*z3)/51840 - z4/5760)/
    ep}, {"e12|e3|45|46|7|e8|99|9A|AA|||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 6}, {4, 6}, 
    {4, 7}, {5, 8}, {5, 8}, {6, 9}, {7, 10}, {7, 10}, {8, 9}, {9, 10}}], 3/2, 
  1/(11520*ep^5) - 7/(17280*ep^4) + 55/(82944*ep^3) + 
   (-31/311040 + z3/8640)/ep^2 + (703/622080 + z3/51840 + z4/5760)/ep}, 
 {"e12|e3|45|46|7|e8|79|9|AA|A||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 6}, {4, 6}, {4, 7}, {5, 8}, 
    {5, 8}, {6, 9}, {7, 9}, {7, 10}, {8, 10}, {9, 10}}], 3, 
  -1/(3840*ep^5) + 7/(8640*ep^4) + 71/(414720*ep^3) + 
   (-1009/622080 - z3/2880)/ep^2 + (-133/311040 - z3/640 + (3*z4)/640 - 
     z5/144)/ep}, {"e12|e3|45|46|7|e8|9A|99|AA|||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 6}, {4, 6}, 
    {4, 7}, {5, 8}, {5, 8}, {6, 9}, {7, 8}, {7, 10}, {9, 10}, {9, 10}}], 3/2, 
  1/(11520*ep^5) - 7/(17280*ep^4) + 203/(414720*ep^3) + 
   (203/311040 - z3/1728)/ep^2 + (-1/2560 + (103*z3)/51840 - z4/1152)/ep}, 
 {"e12|e3|45|46|5|7|e8|99|AA|A||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 6}, {4, 6}, {4, 7}, {5, 8}, 
    {5, 8}, {6, 7}, {7, 9}, {8, 10}, {9, 10}, {9, 10}}], 3/2, 
  1/(5760*ep^5) - 43/(103680*ep^4) - 97/(622080*ep^3) + 
   (1613/3732480 + (7*z3)/8640)/ep^2 + 
   (-167/1244160 - (19*z3)/25920 - z4/720)/ep}, 
 {"e12|e3|45|46|7|e8|89|9A|A|A||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 6}, {4, 6}, {4, 7}, {5, 7}, 
    {5, 8}, {6, 9}, {7, 10}, {8, 9}, {8, 10}, {9, 10}}], 6, 
  1/(3840*ep^5) - 1/(768*ep^4) - 5/(3072*ep^3) + (163/5120 - z3/32)/ep^2 + 
   (-869/11520 + (7*z3)/160 + z5/48)/ep}, {"e12|e3|45|46|7|e8|78|9|A|AA||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 6}, {4, 6}, 
    {4, 7}, {5, 7}, {5, 8}, {6, 9}, {7, 9}, {8, 10}, {8, 10}, {9, 10}}], 3, 
  -1/(11520*ep^5) + 23/(34560*ep^4) - 73/(27648*ep^3) + 
   (4169/1244160 - z3/1440)/ep^2 + (17269/1866240 - z3/135 + z4/240 - z5/144)/
    ep}, {"e12|e3|45|46|7|e8|89|AA|9|A||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 6}, {4, 6}, 
    {4, 7}, {5, 7}, {5, 8}, {6, 9}, {7, 8}, {8, 10}, {9, 10}, {9, 10}}], 3, 
  -1/(5760*ep^5) + 1/(1440*ep^4) + 13/(13824*ep^3) + 
   (-1433/124416 + (13*z3)/1440)/ep^2 + 
   (1759/77760 - (41*z3)/2880 + z4/320 - z5/144)/ep}, 
 {"e12|e3|45|46|7|e8|89|8A||AA||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 6}, {4, 6}, {4, 7}, {5, 7}, 
    {5, 8}, {6, 8}, {7, 9}, {8, 10}, {9, 10}, {9, 10}}], 3, 
  -1/(11520*ep^5) + 23/(34560*ep^4) - 221/(138240*ep^3) + 
   (-1139/248832 + (11*z3)/1440)/ep^2 + 
   (10489/466560 - (65*z3)/1728 + z4/960 + z5/48)/ep}, 
 {"e12|e3|45|46|7|e7|89|A|9A|A||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 6}, {4, 6}, {4, 7}, {5, 6}, 
    {5, 8}, {7, 9}, {7, 10}, {8, 9}, {8, 10}, {9, 10}}], 3, 
  -1/(5760*ep^5) + 23/(17280*ep^4) - 71/(13824*ep^3) + 
   (251/20736 + z3/360)/ep^2 + (-9151/746496 + (23*z3)/5760 - (7*z4)/1920)/
    ep}, {"e12|e3|45|46|7|e7|88|9|A|AA||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 6}, {4, 6}, 
    {4, 7}, {5, 6}, {5, 8}, {7, 9}, {7, 9}, {8, 10}, {8, 10}, {9, 10}}], 3/2, 
  1/(17280*ep^5) - 1/(3456*ep^4) + 103/(207360*ep^3) + 
   (19/466560 - z3/1080)/ep^2 + (-19/77760 - (11*z3)/51840 + (7*z4)/5760)/
    ep}, {"e12|e3|45|46|7|e7|89|8|A|AA||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 6}, {4, 6}, 
    {4, 7}, {5, 6}, {5, 8}, {7, 8}, {7, 9}, {8, 10}, {9, 10}, {9, 10}}], 3, 
  1/(34560*ep^5) - 37/(103680*ep^4) + 101/(46080*ep^3) + 
   (-5347/746496 + z3/4320)/ep^2 + (11257/1399680 - (73*z3)/25920 + z4/2880)/
    ep}, {"e12|e3|45|67|e6|89|A|89|A|A||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 6}, {4, 5}, 
    {4, 7}, {5, 8}, {6, 9}, {6, 10}, {7, 9}, {7, 10}, {8, 9}, {8, 10}}], 3, 
  -1/(480*ep^4) + (7/384 - z3/80)/ep^3 + (-1459/34560 + (47*z3)/1440 + z4/80)/
    ep^2 + (-1153/41472 + (641*z3)/17280 - (31*z4)/1920 + z5/60)/ep}, 
 {"e12|e3|45|67|e6|89|A|88||AA||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 6}, {4, 5}, {4, 7}, {5, 8}, 
    {6, 9}, {6, 10}, {7, 9}, {7, 9}, {8, 10}, {8, 10}}], 3/2, 
  1/(17280*ep^5) - 1/(3456*ep^4) + 67/(207360*ep^3) + 
   (47/93312 - z3/4320)/ep^2 + (-47/103680 + (7*z3)/5184 - z4/2880)/ep}, 
 {"e12|e3|45|67|e6|89|A|8A|9|A||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 6}, {4, 5}, {4, 7}, {5, 8}, 
    {6, 9}, {6, 10}, {7, 8}, {7, 9}, {8, 10}, {9, 10}}], 6, 
  1/(3840*ep^5) - 1/(768*ep^4) + 71/(15360*ep^3) + 
   (-193/9216 + (13*z3)/480)/ep^2 + (119/4320 - z3/2880 - (7*z4)/320)/ep}, 
 {"e12|e3|45|67|e6|88|9|AA|9|A||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 6}, {4, 5}, {4, 7}, {5, 8}, 
    {6, 9}, {6, 9}, {7, 10}, {7, 10}, {8, 9}, {8, 10}}], 3/2, 
  1/(11520*ep^5) - 7/(17280*ep^4) + 251/(414720*ep^3) + 
   (7/15552 - z3/4320)/ep^2 + (-493/311040 + (53*z3)/25920 - z4/2880)/ep}, 
 {"e12|e3|45|67|e6|88|9|8A||AA||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 6}, {4, 5}, {4, 7}, {5, 8}, 
    {6, 9}, {6, 9}, {7, 9}, {7, 10}, {8, 10}, {8, 10}}], 3/2, 
  1/(11520*ep^5) - 7/(17280*ep^4) + 179/(414720*ep^3) + 
   (89/77760 - z3/1080)/ep^2 + (-139/51840 + (49*z3)/12960 - z4/720)/ep}, 
 {"e12|e3|45|67|e6|88|9|9A|A|A||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 6}, {4, 5}, {4, 7}, {5, 8}, 
    {6, 9}, {6, 9}, {7, 8}, {7, 10}, {8, 10}, {9, 10}}], 3, 
  -1/(3840*ep^5) + 7/(8640*ep^4) + 143/(414720*ep^3) + 
   (-371/124416 + z3/1440)/ep^2 + (997/622080 - z3/120 + z4/160)/ep}, 
 {"e12|e3|45|67|e6|89|8|AA|9|A||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 6}, {4, 5}, {4, 7}, {5, 8}, 
    {6, 8}, {6, 9}, {7, 10}, {7, 10}, {8, 9}, {9, 10}}], 3, 
  -1/(5760*ep^5) + 1/(1440*ep^4) + 29/(69120*ep^3) + 
   (-4573/622080 + z3/360)/ep^2 + (1841/155520 - (5*z3)/384 + z4/640)/ep}, 
 {"e12|e3|45|67|e6|89|8|9A|A|A||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 6}, {4, 5}, {4, 7}, {5, 8}, 
    {6, 8}, {6, 9}, {7, 9}, {7, 10}, {8, 10}, {9, 10}}], 6, 
  1/(3840*ep^5) - 1/(768*ep^4) - 5/(3072*ep^3) + (147/5120 - z3/32)/ep^2 + 
   (-769/11520 + (11*z3)/160 - z5/48)/ep}, {"e12|e3|45|67|e6|89|8|8A||AA||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 6}, {4, 5}, 
    {4, 7}, {5, 8}, {6, 8}, {6, 9}, {7, 8}, {7, 10}, {9, 10}, {9, 10}}], 3, 
  -1/(11520*ep^5) + 23/(34560*ep^4) - 73/(27648*ep^3) + 
   (4601/1244160 - z3/1440)/ep^2 + (3821/373248 - (53*z3)/4320 + z4/240)/ep}, 
 {"e12|e3|45|67|e6|78|9|A|9A|A||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 6}, {4, 5}, {4, 7}, {5, 8}, 
    {6, 7}, {6, 9}, {7, 10}, {8, 9}, {8, 10}, {9, 10}}], 6, 
  1/(3840*ep^5) - 1/(768*ep^4) - 5/(3072*ep^3) + (101/3072 - z3/32)/ep^2 + 
   (-111/1280 + (3*z3)/40)/ep}, {"e12|e3|45|67|e6|78|9|8|A|AA||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 6}, {4, 5}, 
    {4, 7}, {5, 8}, {6, 7}, {6, 9}, {7, 9}, {8, 10}, {8, 10}, {9, 10}}], 3, 
  -1/(5760*ep^5) + 1/(1440*ep^4) + 13/(13824*ep^3) + 
   (-7381/622080 + (13*z3)/1440)/ep^2 + (4031/155520 - (13*z3)/576 + z4/320)/
    ep}, {"e12|e3|45|67|e6|78|9|9|AA|A||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 6}, {4, 5}, 
    {4, 7}, {5, 8}, {6, 7}, {6, 9}, {7, 8}, {8, 10}, {9, 10}, {9, 10}}], 3, 
  -1/(11520*ep^5) + 23/(34560*ep^4) - 73/(27648*ep^3) + 
   (3737/1244160 - z3/1440)/ep^2 + (24721/1866240 - (17*z3)/1080 + z4/240)/
    ep}, {"e12|e3|45|67|e6|78|8|9|A|AA||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 6}, {4, 5}, 
    {4, 7}, {5, 8}, {6, 7}, {6, 8}, {7, 9}, {8, 10}, {9, 10}, {9, 10}}], 3, 
  -1/(11520*ep^5) + 23/(34560*ep^4) - 221/(138240*ep^3) + 
   (-6127/1244160 + (11*z3)/1440)/ep^2 + (325/11664 - (211*z3)/8640 + z4/960)/
    ep}, {"e12|e3|45|67|e6|89|7|A|9A|A||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 6}, {4, 5}, 
    {4, 7}, {5, 7}, {6, 8}, {6, 9}, {7, 10}, {8, 9}, {8, 10}, {9, 10}}], 3, 
  -1/(1920*ep^5) + 71/(34560*ep^4) - 49/(41472*ep^3) + 
   (-1897/248832 - z3/2880)/ep^2 + (13313/746496 - z3/90 + (7*z4)/960)/ep}, 
 {"e12|e3|45|67|e6|89|7|8|A|AA||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 6}, {4, 5}, {4, 7}, {5, 7}, 
    {6, 8}, {6, 9}, {7, 8}, {8, 10}, {9, 10}, {9, 10}}], 3, 
  1/(11520*ep^5) - 1/(1728*ep^4) + 253/(248832*ep^3) + 
   (5747/1866240 - z3/2160)/ep^2 + (-1625/139968 + (2*z3)/405 - z4/1440)/ep}, 
 {"e12|e3|45|67|e6|88|7|9|A|AA||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 6}, {4, 5}, {4, 7}, {5, 7}, 
    {6, 8}, {6, 8}, {7, 9}, {8, 10}, {9, 10}, {9, 10}}], 3/2, 
  1/(5760*ep^5) - 43/(103680*ep^4) - 241/(622080*ep^3) + 
   (4061/3732480 + z3/8640)/ep^2 + (641/1244160 + (19*z3)/12960 - 
     (7*z4)/2880)/ep}, {"e12|e3|45|67|e6|68||9A|9A|A||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 6}, {4, 5}, 
    {4, 7}, {5, 6}, {6, 8}, {7, 9}, {7, 10}, {8, 9}, {8, 10}, {9, 10}}], 3, 
  -1/(5760*ep^5) + 23/(17280*ep^4) - 71/(13824*ep^3) + 
   (1219/103680 + z3/360)/ep^2 + (-35387/3732480 + z3/384 - (7*z4)/1920)/ep}, 
 {"e12|e3|45|67|e6|68||99|AA|A||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 6}, {4, 5}, {4, 7}, {5, 6}, 
    {6, 8}, {7, 9}, {7, 9}, {8, 10}, {8, 10}, {9, 10}}], 3/2, 
  1/(17280*ep^5) - 1/(3456*ep^4) + 103/(207360*ep^3) + 
   (73/466560 - z3/1080)/ep^2 + (-67/77760 + (13*z3)/51840 + (7*z4)/5760)/
    ep}, {"e12|e3|45|67|e6|68||89|A|AA||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 6}, {4, 5}, 
    {4, 7}, {5, 6}, {6, 8}, {7, 8}, {7, 9}, {8, 10}, {9, 10}, {9, 10}}], 3, 
  1/(34560*ep^5) - 37/(103680*ep^4) + 101/(46080*ep^3) + 
   (-26519/3732480 + z3/4320)/ep^2 + (10231/1399680 - (67*z3)/25920 + 
     z4/2880)/ep}, {"e12|e3|45|46|7|e6|8|9A|9A|A||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 6}, {4, 5}, 
    {4, 6}, {5, 7}, {6, 8}, {7, 9}, {7, 10}, {8, 9}, {8, 10}, {9, 10}}], 3, 
  -1/(5760*ep^5) + 23/(17280*ep^4) - 283/(69120*ep^3) + 
   (283/103680 + z3/144)/ep^2 + (68221/3732480 - (157*z3)/5760 + z4/384)/ep}, 
 {"e12|e3|45|46|7|e6|8|99|AA|A||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 6}, {4, 5}, {4, 6}, {5, 7}, 
    {6, 8}, {7, 9}, {7, 9}, {8, 10}, {8, 10}, {9, 10}}], 3/2, 
  1/(17280*ep^5) - 1/(3456*ep^4) + 31/(207360*ep^3) + 
   (209/93312 - z3/432)/ep^2 + (-97/15552 + (337*z3)/51840 - z4/1152)/ep}, 
 {"e12|e3|45|46|7|e6|8|89|A|AA||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 6}, {4, 5}, {4, 6}, {5, 7}, 
    {6, 8}, {7, 8}, {7, 9}, {8, 10}, {9, 10}, {9, 10}}], 3, 
  1/(34560*ep^5) - 37/(103680*ep^4) + 31/(15360*ep^3) + 
   (-17879/3732480 - z3/2160)/ep^2 + (-2749/2799360 + (73*z3)/12960 - 
     z4/1440)/ep}, {"e12|e3|45|67|e5|8|9A|9A|9A|||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 5}, {4, 6}, 
    {4, 7}, {5, 8}, {6, 9}, {6, 10}, {7, 9}, {7, 10}, {8, 9}, {8, 10}}], 3/2, 
  11/(2880*ep^4) + (-25/1728 + z3/160)/ep^3 + (209/34560 - z3/192 - z4/960)/
    ep^2 + (689/38880 - (67*z3)/51840 - z4/384 + z5/180)/ep}, 
 {"e12|e3|45|67|e5|8|99|AA|9A|||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 5}, {4, 6}, {4, 7}, {5, 8}, 
    {6, 9}, {6, 9}, {7, 10}, {7, 10}, {8, 9}, {8, 10}}], 3/4, 
  -1/(12960*ep^5) + 101/(311040*ep^4) - 41/(93312*ep^3) - 
   2597/(11197440*ep^2) + 41267/(16796160*ep)}, 
 {"e12|e3|45|67|e5|8|99|9A|AA|||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 5}, {4, 6}, {4, 7}, {5, 8}, 
    {6, 9}, {6, 9}, {7, 9}, {7, 10}, {8, 10}, {8, 10}}], 3/2, 
  -1/(8640*ep^5) + 1/(2304*ep^4) - 241/(933120*ep^3) + 
   (-6097/11197440 - z3/8640)/ep^2 + (-9013/11197440 + (11*z3)/10368 - 
     z4/5760)/ep}, {"e12|e3|45|67|e5|8|89|AA|9|A||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 5}, {4, 6}, 
    {4, 7}, {5, 8}, {6, 8}, {6, 9}, {7, 10}, {7, 10}, {8, 9}, {9, 10}}], 3, 
  1/(2880*ep^5) - 47/(34560*ep^4) + 43/(25920*ep^3) + 
   (97/138240 + z3/2880)/ep^2 + (-6791/1866240 - (49*z3)/17280 + z4/1920)/
    ep}, {"e12|e3|45|67|e5|8|89|9A|A|A||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 5}, {4, 6}, 
    {4, 7}, {5, 8}, {6, 8}, {6, 9}, {7, 9}, {7, 10}, {8, 10}, {9, 10}}], 6, 
  -1/(1440*ep^5) + 17/(6912*ep^4) - 163/(103680*ep^3) + 
   (-379/138240 + z3/960)/ep^2 + (-17011/1866240 + (13*z3)/1152 + z4/640)/
    ep}, {"e12|e3|45|67|e5|8|89|8A||AA||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 5}, {4, 6}, 
    {4, 7}, {5, 8}, {6, 8}, {6, 9}, {7, 8}, {7, 10}, {9, 10}, {9, 10}}], 3/2, 
  1/(4320*ep^5) - 43/(34560*ep^4) + 239/(103680*ep^3) + 
   (-13/414720 - z3/2880)/ep^2 + (-1387/5598720 - (17*z3)/3456 - z4/1920)/
    ep}, {"e12|e3|45|67|e5|8|79|A|9A|A||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 5}, {4, 6}, 
    {4, 7}, {5, 8}, {6, 7}, {6, 9}, {7, 10}, {8, 9}, {8, 10}, {9, 10}}], 3, 
  -1/(720*ep^5) + 137/(34560*ep^4) - 491/(103680*ep^3) + 
   (29/15360 - z3/192)/ep^2 + (46741/1866240 + (7*z3)/1920 - z4/128)/ep}, 
 {"e12|e3|45|67|e5|8|79|9|AA|A||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 5}, {4, 6}, {4, 7}, {5, 8}, 
    {6, 7}, {6, 9}, {7, 9}, {8, 10}, {8, 10}, {9, 10}}], 3/2, 
  1/(1440*ep^5) - 1/(720*ep^4) + 1/(155520*ep^3) + 
   (119/233280 + z3/720)/ep^2 + (1231/1866240 - (13*z3)/4320 + z4/480)/ep}, 
 {"e12|e3|45|67|e5|8|78|9|A|AA||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 5}, {4, 6}, {4, 7}, {5, 8}, 
    {6, 7}, {6, 8}, {7, 9}, {8, 10}, {9, 10}, {9, 10}}], 3, 
  1/(2880*ep^5) - 47/(34560*ep^4) + 43/(25920*ep^3) + 
   (97/138240 + z3/2880)/ep^2 + (-6791/1866240 - (49*z3)/17280 + z4/1920)/
    ep}, {"e12|e3|45|67|e5|6|8|9A|9A|A||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 5}, {4, 6}, 
    {4, 7}, {5, 6}, {6, 8}, {7, 9}, {7, 10}, {8, 9}, {8, 10}, {9, 10}}], 3, 
  1/(4320*ep^5) - 29/(20736*ep^4) + 973/(311040*ep^3) + 
   (-163/414720 - z3/2880)/ep^2 + (-26579/2239488 - (11*z3)/5760 - z4/1920)/
    ep}, {"e12|e3|45|67|e5|6|8|99|AA|A||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 5}, {4, 6}, 
    {4, 7}, {5, 6}, {6, 8}, {7, 9}, {7, 9}, {8, 10}, {8, 10}, {9, 10}}], 3/2, 
  -1/(12960*ep^5) + 101/(311040*ep^4) - 31/(116640*ep^3) + 
   (-5657/11197440 + z3/8640)/ep^2 + (1223/1049760 + (31*z3)/51840 + z4/5760)/
    ep}, {"e12|e3|45|67|e5|6|8|89|A|AA||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 5}, {4, 6}, 
    {4, 7}, {5, 6}, {6, 8}, {7, 8}, {7, 9}, {8, 10}, {9, 10}, {9, 10}}], 3, 
  -1/(25920*ep^5) + 37/(103680*ep^4) - 13/(9720*ep^3) + 1043/(1244160*ep^2) + 
   91571/(16796160*ep)}, {"e12|e3|44|56|7|e6|8|9A|9A|A||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 5}, {4, 6}, 
    {4, 6}, {5, 7}, {6, 8}, {7, 9}, {7, 10}, {8, 9}, {8, 10}, {9, 10}}], 3/2, 
  1/(1440*ep^5) - 1/(720*ep^4) + 1/(155520*ep^3) + 
   (119/233280 + z3/720)/ep^2 + (1231/1866240 - (13*z3)/4320 + z4/480)/ep}, 
 {"e12|e3|44|56|7|e6|8|99|AA|A||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 5}, {4, 6}, {4, 6}, {5, 7}, 
    {6, 8}, {7, 9}, {7, 9}, {8, 10}, {8, 10}, {9, 10}}], 3/4, 
  -1/(4320*ep^5) + 1/(4320*ep^4) + 1/(3888*ep^3) + 
   (17/77760 - z3/2160)/ep^2 + (31/155520 + z3/2160 - z4/1440)/ep}, 
 {"e12|e3|44|56|7|e6|8|89|A|AA||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 5}, {4, 6}, {4, 6}, {5, 7}, 
    {6, 8}, {7, 8}, {7, 9}, {8, 10}, {9, 10}, {9, 10}}], 3/2, 
  -1/(8640*ep^5) + 1/(2304*ep^4) - 241/(933120*ep^3) + 
   (-6097/11197440 - z3/8640)/ep^2 + (-9013/11197440 + (11*z3)/10368 - 
     z4/5760)/ep}, {"e12|e3|34|5|e6|78|9A|9A|9A|||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 4}, {4, 6}, 
    {5, 7}, {5, 8}, {6, 9}, {6, 10}, {7, 9}, {7, 10}, {8, 9}, {8, 10}}], 3/2, 
  1/(720*ep^4) + (-97/8640 + z3/240)/ep^3 + 
   (1759/51840 - (7*z3)/480 - z4/240)/ep^2 + 
   (-6503/155520 + (607*z3)/51840 + (13*z4)/1920 - z5/180)/ep}, 
 {"e12|e3|34|5|e6|78|9A|99|AA|||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 4}, {4, 6}, {5, 7}, {5, 8}, 
    {6, 9}, {6, 10}, {7, 9}, {7, 9}, {8, 10}, {8, 10}}], 3/4, 
  -1/(51840*ep^5) + 5/(31104*ep^4) - 1309/(1866240*ep^3) + 
   6163/(2799360*ep^2) - 1721/(419904*ep)}, {"e12|e3|34|5|e6|78|9A|89|A|A||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 4}, {4, 6}, 
    {5, 7}, {5, 8}, {6, 9}, {6, 10}, {7, 8}, {7, 9}, {8, 10}, {9, 10}}], 3, 
  -1/(2880*ep^5) + 7/(3456*ep^4) - 359/(51840*ep^3) + 
   (6851/311040 - z3/96)/ep^2 + (-15611/373248 + (13*z3)/1920 + z4/128)/ep}, 
 {"e12|e3|34|5|e6|77|89|8|A|AA||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 4}, {4, 6}, {5, 7}, {5, 8}, 
    {6, 9}, {6, 9}, {7, 9}, {7, 10}, {8, 10}, {8, 10}}], 3/2, 
  -1/(34560*ep^5) + 1/(4860*ep^4) - 2041/(3732480*ep^3) + 
   (229/1119744 + z3/8640)/ep^2 + (1811/1866240 - (61*z3)/51840 + z4/5760)/
    ep}, {"e12|e3|34|5|e6|77|89|A|9A|A||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 4}, {4, 6}, 
    {5, 7}, {5, 8}, {6, 9}, {6, 9}, {7, 8}, {7, 10}, {8, 10}, {9, 10}}], 3/2, 
  1/(5760*ep^5) - 79/(103680*ep^4) + 797/(622080*ep^3) + 
   (-431/746496 + z3/2880)/ep^2 + (-2893/3732480 + (23*z3)/8640 - z4/480)/
    ep}, {"e12|e3|34|5|e6|78|79|A|9A|A||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 4}, {4, 6}, 
    {5, 7}, {5, 8}, {6, 7}, {6, 9}, {7, 10}, {8, 9}, {8, 10}, {9, 10}}], 6, 
  -1/(5760*ep^5) + 41/(34560*ep^4) - 649/(207360*ep^3) + 
   (23/248832 + (3*z3)/320)/ep^2 + (41579/3732480 - (119*z3)/5760 - z4/640)/
    ep}, {"e12|e3|34|5|e6|78|79|8|A|AA||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 4}, {4, 6}, 
    {5, 7}, {5, 8}, {6, 7}, {6, 9}, {7, 9}, {8, 10}, {8, 10}, {9, 10}}], 3, 
  1/(11520*ep^5) - 17/(25920*ep^4) + 3029/(1244160*ep^3) + 
   (-10141/1866240 - z3/2880)/ep^2 + (2989/414720 + (11*z3)/3456 - z4/1920)/
    ep}, {"e12|e3|34|5|e6|78|79|9|AA|A||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 4}, {4, 6}, 
    {5, 7}, {5, 8}, {6, 7}, {6, 9}, {7, 8}, {8, 10}, {9, 10}, {9, 10}}], 3, 
  1/(11520*ep^5) - 17/(25920*ep^4) + 3029/(1244160*ep^3) + 
   (-10141/1866240 - z3/2880)/ep^2 + (2989/414720 + (11*z3)/3456 - z4/1920)/
    ep}, {"e12|e3|34|5|e6|78|78|9|A|AA||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 4}, {4, 6}, 
    {5, 7}, {5, 8}, {6, 7}, {6, 8}, {7, 9}, {8, 10}, {9, 10}, {9, 10}}], 3/2, 
  1/(17280*ep^5) - 19/(34560*ep^4) + 499/(207360*ep^3) + 
   (-5873/1244160 - z3/320)/ep^2 + (34193/11197440 + (139*z3)/17280 + 
     z4/1920)/ep}, {"e12|e3|34|5|e6|78|99|8A|A|A||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 4}, {4, 6}, 
    {5, 7}, {5, 7}, {6, 8}, {6, 9}, {7, 10}, {8, 9}, {8, 10}, {9, 10}}], 3/2, 
  1/(5760*ep^5) - 79/(103680*ep^4) + 797/(622080*ep^3) + 
   (-431/746496 + z3/2880)/ep^2 + (-2893/3732480 + (23*z3)/8640 - z4/480)/
    ep}, {"e12|e3|34|5|e6|78|99|9A|AA|||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 4}, {4, 6}, 
    {5, 7}, {5, 7}, {6, 8}, {6, 9}, {7, 8}, {8, 10}, {9, 10}, {9, 10}}], 3/2, 
  -1/(34560*ep^5) + 1/(4860*ep^4) - 2041/(3732480*ep^3) + 
   (229/1119744 + z3/8640)/ep^2 + (1811/1866240 - (61*z3)/51840 + z4/5760)/
    ep}, {"e12|e3|34|5|e6|77|88|9|A|AA||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 4}, {4, 6}, 
    {5, 7}, {5, 7}, {6, 8}, {6, 8}, {7, 9}, {8, 10}, {9, 10}, {9, 10}}], 3/4, 
  -1/(17280*ep^5) + 17/(103680*ep^4) - 61/(622080*ep^3) + 
   (1/414720 - z3/8640)/ep^2 + (-29/138240 - z3/2880 + z4/1440)/ep}, 
 {"e12|e3|34|5|e6|67|8|9A|9A|A||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 4}, {4, 6}, {5, 6}, {5, 7}, 
    {6, 8}, {7, 9}, {7, 10}, {8, 9}, {8, 10}, {9, 10}}], 3, 
  1/(17280*ep^5) - 11/(17280*ep^4) + 241/(69120*ep^3) + 
   (-1381/116640 - z3/720)/ep^2 + (232909/11197440 + (19*z3)/5760 + z4/1920)/
    ep}, {"e12|e3|34|5|e6|67|8|99|AA|A||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 4}, {4, 6}, 
    {5, 6}, {5, 7}, {6, 8}, {7, 9}, {7, 9}, {8, 10}, {8, 10}, {9, 10}}], 3/2, 
  -1/(51840*ep^5) + 5/(31104*ep^4) - 1093/(1866240*ep^3) + 
   (3589/2799360 + z3/2160)/ep^2 + (-33641/16796160 - (11*z3)/10368 - 
     z4/5760)/ep}, {"e12|e3|34|5|e6|67|8|89|A|AA||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 5}, {3, 4}, {4, 6}, 
    {5, 6}, {5, 7}, {6, 8}, {7, 8}, {7, 9}, {8, 10}, {9, 10}, {9, 10}}], 3, 
  -1/(103680*ep^5) + 47/(311040*ep^4) - 4391/(3732480*ep^3) + 
   56357/(11197440*ep^2) - 158723/(16796160*ep)}, 
 {"e12|e3|45|46|e|78|9A|9A|9A|||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 4}, {3, 5}, {4, 6}, {5, 7}, {5, 8}, 
    {6, 9}, {6, 10}, {7, 9}, {7, 10}, {8, 9}, {8, 10}}], 3/4, 
  1/(720*ep^4) + (-97/8640 + z3/240)/ep^3 + (323/10368 - (7*z3)/480 - z4/240)/
    ep^2 + (-3443/155520 + (35*z3)/10368 + (13*z4)/1920 - z5/180)/ep}, 
 {"e12|e3|45|46|e|78|9A|99|AA|||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 4}, {3, 5}, {4, 6}, {5, 7}, {5, 8}, 
    {6, 9}, {6, 10}, {7, 9}, {7, 9}, {8, 10}, {8, 10}}], 3/8, 
  -1/(51840*ep^5) + 5/(31104*ep^4) - 1237/(1866240*ep^3) + 
   5371/(2799360*ep^2) - 5003/(1679616*ep)}, 
 {"e12|e3|45|46|e|78|9A|89|A|A||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 4}, {3, 5}, {4, 6}, {5, 7}, {5, 8}, 
    {6, 9}, {6, 10}, {7, 8}, {7, 9}, {8, 10}, {9, 10}}], 3/2, 
  -1/(2880*ep^5) + 7/(3456*ep^4) - 323/(51840*ep^3) + 
   (5807/311040 - z3/96)/ep^2 + (-58471/1866240 + (13*z3)/1920 + z4/128)/ep}, 
 {"e12|e3|45|46|e|78|79|A|9A|A||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 4}, {3, 5}, {4, 6}, {5, 7}, {5, 8}, 
    {6, 7}, {6, 9}, {7, 10}, {8, 9}, {8, 10}, {9, 10}}], 3, 
  -1/(5760*ep^5) + 41/(34560*ep^4) - 577/(207360*ep^3) + 
   (-481/248832 + (3*z3)/320)/ep^2 + (57383/3732480 - (119*z3)/5760 - z4/640)/
    ep}, {"e12|e3|45|46|e|78|79|8|A|AA||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 4}, {3, 5}, {4, 6}, 
    {5, 7}, {5, 8}, {6, 7}, {6, 9}, {7, 8}, {8, 10}, {9, 10}, {9, 10}}], 3, 
  1/(11520*ep^5) - 17/(25920*ep^4) + 2813/(1244160*ep^3) + 
   (-8017/1866240 - z3/2880)/ep^2 + (865/248832 + (11*z3)/3456 - z4/1920)/
    ep}, {"e12|e3|45|46|e|78|78|9|A|AA||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 4}, {3, 5}, {4, 6}, 
    {5, 7}, {5, 8}, {6, 7}, {6, 8}, {7, 9}, {8, 10}, {9, 10}, {9, 10}}], 3/4, 
  1/(17280*ep^5) - 19/(34560*ep^4) + 95/(41472*ep^3) + 
   (-4649/1244160 - z3/320)/ep^2 + (-8683/11197440 + (139*z3)/17280 + 
     z4/1920)/ep}, {"e12|e3|45|46|e|77|89|A|9A|A||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 4}, {3, 5}, {4, 6}, 
    {5, 7}, {5, 7}, {6, 8}, {6, 9}, {7, 10}, {8, 9}, {8, 10}, {9, 10}}], 3/2, 
  1/(5760*ep^5) - 79/(103680*ep^4) + 581/(622080*ep^3) + 
   (2237/3732480 + z3/2880)/ep^2 + (-1613/746496 + (23*z3)/8640 - z4/480)/
    ep}, {"e12|e3|45|46|e|77|89|8|A|AA||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 4}, {3, 5}, {4, 6}, 
    {5, 7}, {5, 7}, {6, 8}, {6, 9}, {7, 8}, {8, 10}, {9, 10}, {9, 10}}], 3/2, 
  -1/(34560*ep^5) + 1/(4860*ep^4) - 365/(746496*ep^3) + 
   (-167/1119744 + z3/8640)/ep^2 + (133/77760 - (61*z3)/51840 + z4/5760)/ep}, 
 {"e12|e3|45|46|e|77|88|9|A|AA||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 4}, {3, 5}, {4, 6}, {5, 7}, {5, 7}, 
    {6, 8}, {6, 8}, {7, 9}, {8, 10}, {9, 10}, {9, 10}}], 3/8, 
  -1/(17280*ep^5) + 17/(103680*ep^4) + 11/(622080*ep^3) + 
   (-29/138240 - z3/8640)/ep^2 + (-281/1244160 - z3/2880 + z4/1440)/ep}, 
 {"e12|e3|45|46|e|67|8|9A|9A|A||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 4}, {3, 5}, {4, 6}, {5, 6}, {5, 7}, 
    {6, 8}, {7, 9}, {7, 10}, {8, 9}, {8, 10}, {9, 10}}], 3/2, 
  1/(17280*ep^5) - 11/(17280*ep^4) + 233/(69120*ep^3) + 
   (-623/58320 - z3/720)/ep^2 + (33557/2239488 + (19*z3)/5760 + z4/1920)/ep}, 
 {"e12|e3|45|46|e|67|8|99|AA|A||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 4}, {3, 5}, {4, 6}, {5, 6}, {5, 7}, 
    {6, 8}, {7, 9}, {7, 9}, {8, 10}, {8, 10}, {9, 10}}], 3/4, 
  -1/(51840*ep^5) + 5/(31104*ep^4) - 1021/(1866240*ep^3) + 
   (2797/2799360 + z3/2160)/ep^2 + (-18719/16796160 - (11*z3)/10368 - 
     z4/5760)/ep}, {"e12|e3|45|46|e|67|8|89|A|AA||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 3}, {1, 4}, {2, 3}, {2, 4}, {3, 5}, {4, 6}, 
    {5, 6}, {5, 7}, {6, 8}, {7, 8}, {7, 9}, {8, 10}, {9, 10}, {9, 10}}], 3/2, 
  -1/(103680*ep^5) + 47/(311040*ep^4) - 4319/(3732480*ep^3) + 
   53189/(11197440*ep^2) - 30989/(4199040*ep)}, 
 {"e12|e3|e4|56|78|79|AA|A|99|||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 2}, {1, 3}, {2, 4}, {3, 5}, {3, 6}, {4, 7}, {4, 8}, {5, 7}, 
    {5, 9}, {6, 10}, {6, 10}, {7, 10}, {8, 9}, {8, 9}}], 3/4, 
  -1/(17280*ep^5) + 1/(2880*ep^4) - 563/(622080*ep^3) + 691/(466560*ep^2) + 
   (-4201/1866240 + z3/3240)/ep}, {"e12|e3|e4|56|78|79|9A|A|9A|||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 2}, {1, 3}, {2, 4}, {3, 5}, {3, 6}, {4, 7}, 
    {4, 8}, {5, 7}, {5, 9}, {6, 9}, {6, 10}, {7, 10}, {8, 9}, {8, 10}}], 3, 
  (1/360 - z3/120)/ep^3 + (-119/6480 + (41*z3)/2160 + z4/120)/ep^2 + 
   (1189/38880 - (169*z3)/12960 - (19*z4)/1440 - z5/360)/ep}, 
 {"e12|e3|e4|56|78|79|9A|9|AA|||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 2}, {1, 3}, {2, 4}, {3, 5}, {3, 6}, {4, 7}, {4, 8}, {5, 7}, 
    {5, 9}, {6, 9}, {6, 10}, {7, 9}, {8, 10}, {8, 10}}], 3, 
  1/(6912*ep^5) - 7/(10368*ep^4) + 967/(1244160*ep^3) + 
   (113/116640 - z3/1440)/ep^2 + (-1777/1399680 + (11*z3)/4320 - z4/960)/ep}, 
 {"e12|e3|e4|56|78|79|99|A|AA|||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 2}, {1, 3}, {2, 4}, {3, 5}, {3, 6}, {4, 7}, {4, 8}, {5, 7}, 
    {5, 9}, {6, 9}, {6, 9}, {7, 10}, {8, 10}, {8, 10}}], 3/4, 
  1/(51840*ep^5) - 1/(7776*ep^4) + 349/(1119744*ep^3) - 2549/(8398080*ep^2) + 
   229/(1679616*ep)}, {"e12|e3|e4|56|78|79|8A|A|9|A||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 2}, {1, 3}, {2, 4}, {3, 5}, {3, 6}, {4, 7}, 
    {4, 8}, {5, 7}, {5, 9}, {6, 8}, {6, 10}, {7, 10}, {8, 9}, {9, 10}}], 3/2, 
  (1/360 - z3/120)/ep^3 + (-137/6480 + (41*z3)/2160 + z4/120)/ep^2 + 
   (421/9720 - (25*z3)/1296 - (19*z4)/1440 - z5/160)/ep}, 
 {"e12|e3|e4|56|78|79|8A|9|A|A||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 2}, {1, 3}, {2, 4}, {3, 5}, {3, 6}, {4, 7}, {4, 8}, {5, 7}, 
    {5, 9}, {6, 8}, {6, 10}, {7, 9}, {8, 10}, {9, 10}}], 3/2, 
  -1/(2880*ep^5) + 1/(720*ep^4) + 13/(11520*ep^3) + (-79/5760 + z3/80)/ep^2 + 
   (69179/3732480 - z3/60 + z4/320)/ep}, {"e12|e3|e4|56|78|79|89|A|A|A||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 2}, {1, 3}, {2, 4}, {3, 5}, {3, 6}, {4, 7}, 
    {4, 8}, {5, 7}, {5, 9}, {6, 8}, {6, 9}, {7, 10}, {8, 10}, {9, 10}}], 3/2, 
  -1/(120*ep^3) + (25/432 + z3/90 - z5/18)/ep^2 + 
   (-677/6480 + (13*z3)/2160 - z3^2/360 - z4/240 + (29*z5)/432 + (5*z6)/144)/
    ep}, {"e12|e3|e4|56|78|78|9A|9|A|A||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 2}, {1, 3}, {2, 4}, {3, 5}, {3, 6}, {4, 7}, 
    {4, 8}, {5, 7}, {5, 8}, {6, 9}, {6, 10}, {7, 9}, {8, 10}, {9, 10}}], 3, 
  1/(960*ep^4) + (-3/320 + z3/160)/ep^3 + 
   (695/20736 - (229*z3)/8640 - z4/960)/ep^2 + 
   (-2839/77760 + (299*z3)/17280 + (41*z4)/5760 - z5/720)/ep}, 
 {"e12|e3|e4|56|78|78|99|A|A|A||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 2}, {1, 3}, {2, 4}, {3, 5}, {3, 6}, {4, 7}, {4, 8}, {5, 7}, 
    {5, 8}, {6, 9}, {6, 9}, {7, 10}, {8, 10}, {9, 10}}], 3/2, 
  -1/(1728*ep^4) + (35/10368 - z3/1440)/ep^3 + (-31/3456 + z3/192 - z4/960)/
    ep^2 + (7823/622080 - (391*z3)/38880 - z5/4320)/ep}, 
 {"e12|e3|e4|56|78|78|79||A|AA||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 2}, {1, 3}, {2, 4}, {3, 5}, {3, 6}, {4, 7}, {4, 8}, {5, 7}, 
    {5, 8}, {6, 7}, {6, 9}, {8, 10}, {9, 10}, {9, 10}}], 3/2, 
  -1/(2880*ep^4) + (5/1728 - z3/1440)/ep^3 + (-3119/311040 + z3/192 - z4/960)/
    ep^2 + (995/93312 - (341*z3)/77760 + z5/480)/ep}, 
 {"e12|e3|e4|56|78|77|9A||9A|A||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 2}, {1, 3}, {2, 4}, {3, 5}, {3, 6}, {4, 7}, {4, 8}, {5, 7}, 
    {5, 7}, {6, 9}, {6, 10}, {8, 9}, {8, 10}, {9, 10}}], 3/4, 
  -1/(17280*ep^5) + 23/(62208*ep^4) - 1961/(1866240*ep^3) + 
   (21439/11197440 - z3/2880)/ep^2 + (-10421/3732480 + z3/1440 + z4/2880)/
    ep}, {"e12|e3|e4|56|78|77|99||AA|A||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 2}, {1, 3}, {2, 4}, {3, 5}, {3, 6}, {4, 7}, 
    {4, 8}, {5, 7}, {5, 7}, {6, 9}, {6, 9}, {8, 10}, {8, 10}, {9, 10}}], 3/8, 
  1/(51840*ep^5) - 29/(311040*ep^4) + 337/(1866240*ep^3) + 
   (-943/3732480 + z3/8640)/ep^2 + (13249/33592320 - z3/4860 - z4/8640)/ep}, 
 {"e12|e3|e4|56|78|77|89||A|AA||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 2}, {1, 3}, {2, 4}, {3, 5}, {3, 6}, {4, 7}, {4, 8}, {5, 7}, 
    {5, 7}, {6, 8}, {6, 9}, {8, 10}, {9, 10}, {9, 10}}], 3/4, 
  1/(103680*ep^5) - 41/(466560*ep^4) + 3793/(11197440*ep^3) - 
   1121/(1679616*ep^2) + 10549/(12597120*ep)}, 
 {"e12|e3|e4|56|78|69|A|9A|9A|||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 2}, {1, 3}, {2, 4}, {3, 5}, {3, 6}, {4, 7}, {4, 8}, {5, 6}, 
    {5, 9}, {6, 10}, {7, 9}, {7, 10}, {8, 9}, {8, 10}}], 3/2, 
  7/(2880*ep^4) + (-1/72 + z3/160)/ep^3 + 
   (3841/103680 - (181*z3)/8640 - z4/960)/ep^2 + 
   (-37937/622080 + (277*z3)/5760 + (29*z4)/5760 + z5/180)/ep}, 
 {"e12|e3|e4|56|78|69|A|99|AA|||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 2}, {1, 3}, {2, 4}, {3, 5}, {3, 6}, {4, 7}, {4, 8}, {5, 6}, 
    {5, 9}, {6, 10}, {7, 9}, {7, 9}, {8, 10}, {8, 10}}], 3/4, 
  -1/(12960*ep^5) + 109/(311040*ep^4) - 263/(466560*ep^3) + 
   3587/(11197440*ep^2) + (-1811/16796160 + z3/3240)/ep}, 
 {"e12|e3|e4|56|78|69|A|89|A|A||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 2}, {1, 3}, {2, 4}, {3, 5}, {3, 6}, {4, 7}, {4, 8}, {5, 6}, 
    {5, 9}, {6, 10}, {7, 8}, {7, 9}, {8, 10}, {9, 10}}], 3/2, 
  -1/(1440*ep^5) + 17/(5760*ep^4) - 17/(1920*ep^3) + 
   (491/23040 - z3/160)/ep^2 + (-10183/746496 + (91*z3)/2880 - (3*z4)/320)/
    ep}, {"e12|e3|e4|56|78|69|9|9A|AA|||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 2}, {1, 3}, {2, 4}, {3, 5}, {3, 6}, {4, 7}, 
    {4, 8}, {5, 6}, {5, 9}, {6, 9}, {7, 9}, {7, 10}, {8, 10}, {8, 10}}], 3/2, 
  -1/(8640*ep^5) + 59/(103680*ep^4) - 7/(7776*ep^3) + 
   (4253/11197440 - z3/8640)/ep^2 + (-4027/8398080 + (49*z3)/51840 - z4/5760)/
    ep}, {"e12|e3|e4|56|78|69|9|8A|A|A||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 2}, {1, 3}, {2, 4}, {3, 5}, {3, 6}, {4, 7}, 
    {4, 8}, {5, 6}, {5, 9}, {6, 9}, {7, 8}, {7, 10}, {8, 10}, {9, 10}}], 3/4, 
  1/(1440*ep^5) - 19/(8640*ep^4) + 109/(51840*ep^3) + 
   (-637/933120 + z3/720)/ep^2 + (4483/5598720 - (7*z3)/1440 + z4/480)/ep}, 
 {"e12|e3|e4|56|78|67|9|A|9A|A||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 2}, {1, 3}, {2, 4}, {3, 5}, {3, 6}, {4, 7}, {4, 8}, {5, 6}, 
    {5, 7}, {6, 9}, {7, 10}, {8, 9}, {8, 10}, {9, 10}}], 6, 
  -1/(1920*ep^5) + 5/(2304*ep^4) - 41/(23040*ep^3) + 
   (-467/138240 + z3/576)/ep^2 + (-4397/622080 + (7*z3)/8640 - z4/384)/ep}, 
 {"e12|e3|e4|56|78|67|9|9|AA|A||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 2}, {1, 3}, {2, 4}, {3, 5}, {3, 6}, {4, 7}, {4, 8}, {5, 6}, 
    {5, 7}, {6, 9}, {7, 9}, {8, 10}, {8, 10}, {9, 10}}], 3, 
  7/(34560*ep^5) - 113/(103680*ep^4) + 3853/(1244160*ep^3) + 
   (-2701/414720 + z3/960)/ep^2 + (107941/11197440 - z3/128 + z4/640)/ep}, 
 {"e12|e3|e4|56|78|67|9|8|A|AA||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 2}, {1, 3}, {2, 4}, {3, 5}, {3, 6}, {4, 7}, {4, 8}, {5, 6}, 
    {5, 7}, {6, 9}, {7, 8}, {8, 10}, {9, 10}, {9, 10}}], 3/2, 
  1/(3456*ep^5) - 119/(103680*ep^4) + 727/(622080*ep^3) + 
   (2411/3732480 - z3/2880)/ep^2 + (10981/5598720 - (11*z3)/2880 + z4/480)/
    ep}, {"e12|e3|e4|56|78|67|8|9|A|AA||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 2}, {1, 3}, {2, 4}, {3, 5}, {3, 6}, {4, 7}, 
    {4, 8}, {5, 6}, {5, 7}, {6, 8}, {7, 9}, {8, 10}, {9, 10}, {9, 10}}], 3/2, 
  1/(5760*ep^5) - 103/(103680*ep^4) + 149/(69120*ep^3) + 
   (-3511/1244160 + z3/2880)/ep^2 + (5293/622080 - (83*z3)/17280 + z4/1920)/
    ep}, {"e12|e3|e4|56|57|8|9A|9A|9A|||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 2}, {1, 3}, {2, 4}, {3, 5}, {3, 6}, {4, 5}, 
    {4, 7}, {5, 8}, {6, 9}, {6, 10}, {7, 9}, {7, 10}, {8, 9}, {8, 10}}], 3/2, 
  1/(720*ep^4) + (-13/960 + z3/120)/ep^3 + 
   (2413/51840 - (13*z3)/432 - z4/120)/ep^2 + 
   (-32719/622080 + (113*z3)/6480 + (5*z4)/288 + z5/360)/ep}, 
 {"e12|e3|e4|56|57|8|99|AA|9A|||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 2}, {1, 3}, {2, 4}, {3, 5}, {3, 6}, {4, 5}, {4, 7}, {5, 8}, 
    {6, 9}, {6, 9}, {7, 10}, {7, 10}, {8, 9}, {8, 10}}], 3/4, 
  -1/(17280*ep^5) + 1/(2880*ep^4) - 563/(622080*ep^3) + 637/(466560*ep^2) + 
   (-1511/933120 - z3/6480)/ep}, {"e12|e3|e4|56|57|8|99|9A|AA|||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 2}, {1, 3}, {2, 4}, {3, 5}, {3, 6}, {4, 5}, 
    {4, 7}, {5, 8}, {6, 9}, {6, 9}, {7, 9}, {7, 10}, {8, 10}, {8, 10}}], 3/2, 
  -1/(20736*ep^5) + 1/(3456*ep^4) - 781/(1244160*ep^3) + 
   (263/559872 + z3/4320)/ep^2 + (-19/104976 - (17*z3)/12960 + z4/2880)/ep}, 
 {"e12|e3|e4|56|57|8|89|AA|9|A||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 2}, {1, 3}, {2, 4}, {3, 5}, {3, 6}, {4, 5}, {4, 7}, {5, 8}, 
    {6, 8}, {6, 9}, {7, 10}, {7, 10}, {8, 9}, {9, 10}}], 3, 
  1/(6912*ep^5) - 7/(10368*ep^4) + 967/(1244160*ep^3) + 
   (97/58320 - z3/1440)/ep^2 + (-2833/559872 + (49*z3)/8640 - z4/960)/ep}, 
 {"e12|e3|e4|56|57|8|89|9A|A|A||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 2}, {1, 3}, {2, 4}, {3, 5}, {3, 6}, {4, 5}, {4, 7}, {5, 8}, 
    {6, 8}, {6, 9}, {7, 9}, {7, 10}, {8, 10}, {9, 10}}], 6, 
  -1/(5760*ep^5) + 1/(960*ep^4) - 61/(23040*ep^3) + 
   (31/13824 + z3/1440)/ep^2 + (181/23328 - (211*z3)/17280 + (7*z4)/1920)/
    ep}, {"e12|e3|e4|56|57|8|89|8A||AA||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 2}, {1, 3}, {2, 4}, {3, 5}, {3, 6}, {4, 5}, 
    {4, 7}, {5, 8}, {6, 8}, {6, 9}, {7, 8}, {7, 10}, {9, 10}, {9, 10}}], 3/2, 
  1/(17280*ep^5) - 13/(25920*ep^4) + 511/(207360*ep^3) + 
   (-11567/1866240 + z3/1440)/ep^2 + (439/124416 + (13*z3)/3456 - z4/640)/
    ep}, {"e12|e3|e4|56|57|8|79|A|9A|A||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 2}, {1, 3}, {2, 4}, {3, 5}, {3, 6}, {4, 5}, 
    {4, 7}, {5, 8}, {6, 7}, {6, 9}, {7, 10}, {8, 9}, {8, 10}, {9, 10}}], 3, 
  -1/(5760*ep^5) + 1/(960*ep^4) - 13/(23040*ep^3) + 
   (-169/13824 + (17*z3)/1440)/ep^2 + 
   (16049/466560 - (551*z3)/17280 - z4/1920)/ep}, 
 {"e12|e3|e4|56|57|8|79|9|AA|A||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 2}, {1, 3}, {2, 4}, {3, 5}, {3, 6}, {4, 5}, {4, 7}, {5, 8}, 
    {6, 7}, {6, 9}, {7, 9}, {8, 10}, {8, 10}, {9, 10}}], 3/2, 
  1/(8640*ep^5) - 1/(1728*ep^4) + 19/(103680*ep^3) + 
   (2399/466560 - z3/240)/ep^2 + (-15889/1244160 + (23*z3)/2160 - z4/960)/
    ep}, {"e12|e3|e4|56|57|8|78|9|A|AA||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 2}, {1, 3}, {2, 4}, {3, 5}, {3, 6}, {4, 5}, 
    {4, 7}, {5, 8}, {6, 7}, {6, 8}, {7, 9}, {8, 10}, {9, 10}, {9, 10}}], 3, 
  1/(17280*ep^5) - 13/(25920*ep^4) + 439/(207360*ep^3) + 
   (-7283/1866240 - z3/1440)/ep^2 + (-17/25920 + (7*z3)/1080 - z4/960)/ep}, 
 {"e12|e3|e4|56|57|6|8|9A|9A|A||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 2}, {1, 3}, {2, 4}, {3, 5}, {3, 6}, {4, 5}, {4, 7}, {5, 6}, 
    {6, 8}, {7, 9}, {7, 10}, {8, 9}, {8, 10}, {9, 10}}], 3, 
  1/(4320*ep^5) - 17/(11520*ep^4) + 1261/(311040*ep^3) + 
   (-22123/3732480 - z3/2880)/ep^2 + (4967/1244160 + (7*z3)/17280 - z4/1920)/
    ep}, {"e12|e3|e4|56|57|6|8|99|AA|A||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 2}, {1, 3}, {2, 4}, {3, 5}, {3, 6}, {4, 5}, 
    {4, 7}, {5, 6}, {6, 8}, {7, 9}, {7, 9}, {8, 10}, {8, 10}, {9, 10}}], 3/2, 
  -1/(12960*ep^5) + 109/(311040*ep^4) - 59/(116640*ep^3) + 
   (2183/11197440 + z3/8640)/ep^2 + (-2873/16796160 - z3/5760 + z4/5760)/ep}, 
 {"e12|e3|e4|56|57|6|8|89|A|AA||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 2}, {1, 3}, {2, 4}, {3, 5}, {3, 6}, {4, 5}, {4, 7}, {5, 6}, 
    {6, 8}, {7, 8}, {7, 9}, {8, 10}, {9, 10}, {9, 10}}], 3, 
  -1/(25920*ep^5) + 23/(62208*ep^4) - 181/(116640*ep^3) + 
   6683/(2239488*ep^2) + (-58187/33592320 - z3/12960)/ep}, 
 {"e12|e3|e4|56|56|7|8|9A|9A|A||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 2}, {1, 3}, {2, 4}, {3, 5}, {3, 6}, {4, 5}, {4, 6}, {5, 7}, 
    {6, 8}, {7, 9}, {7, 10}, {8, 9}, {8, 10}, {9, 10}}], 3/4, 
  1/(8640*ep^5) - 13/(12960*ep^4) + 131/(34560*ep^3) + 
   (-247/38880 - z3/240)/ep^2 + (-16049/11197440 + (19*z3)/1080 - z4/960)/
    ep}, {"e12|e3|e4|56|56|7|8|99|AA|A||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 2}, {1, 3}, {2, 4}, {3, 5}, {3, 6}, {4, 5}, 
    {4, 6}, {5, 7}, {6, 8}, {7, 9}, {7, 9}, {8, 10}, {8, 10}, {9, 10}}], 3/8, 
  -1/(25920*ep^5) + 1/(4320*ep^4) - 109/(311040*ep^3) + 
   (-265/279936 + z3/720)/ep^2 + (134819/33592320 - (59*z3)/12960 + z4/2880)/
    ep}, {"e12|e3|e4|56|56|7|8|89|A|AA||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 2}, {1, 3}, {2, 4}, {3, 5}, {3, 6}, {4, 5}, 
    {4, 6}, {5, 7}, {6, 8}, {7, 8}, {7, 9}, {8, 10}, {9, 10}, {9, 10}}], 3/4, 
  -1/(51840*ep^5) + 1/(3888*ep^4) - 1003/(622080*ep^3) + 
   (27851/5598720 + z3/4320)/ep^2 + (-659/124416 - (19*z3)/6480 + z4/2880)/
    ep}, {"e12|e3|e4|55|67|8|9A|9A|9A|||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 2}, {1, 3}, {2, 4}, {3, 5}, {3, 5}, {4, 6}, 
    {4, 7}, {5, 8}, {6, 9}, {6, 10}, {7, 9}, {7, 10}, {8, 9}, {8, 10}}], 3/4, 
  -11/(8640*ep^4) + (133/25920 - z3/480)/ep^3 + 
   (-1243/311040 + (23*z3)/8640 + z4/2880)/ep^2 + 
   (-437/233280 - (197*z3)/155520 - z4/17280 - z5/540)/ep}, 
 {"e12|e3|e4|55|67|8|99|AA|9A|||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 2}, {1, 3}, {2, 4}, {3, 5}, {3, 5}, {4, 6}, {4, 7}, {5, 8}, 
    {6, 9}, {6, 9}, {7, 10}, {7, 10}, {8, 9}, {8, 10}}], 3/8, 
  1/(38880*ep^5) - 7/(62208*ep^4) + 49/(279936*ep^3) - 943/(33592320*ep^2) - 
   5285/(10077696*ep)}, {"e12|e3|e4|55|67|8|99|9A|AA|||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 2}, {1, 3}, {2, 4}, {3, 5}, {3, 5}, {4, 6}, 
    {4, 7}, {5, 8}, {6, 9}, {6, 9}, {7, 9}, {7, 10}, {8, 10}, {8, 10}}], 3/4, 
  1/(25920*ep^5) - 47/(311040*ep^4) + 113/(933120*ep^3) + 
   (1373/11197440 + z3/25920)/ep^2 + (2153/11197440 - (17*z3)/51840 + 
     z4/17280)/ep}, {"e12|e3|e4|55|67|8|89|AA|9|A||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 2}, {1, 3}, {2, 4}, {3, 5}, {3, 5}, {4, 6}, 
    {4, 7}, {5, 8}, {6, 8}, {6, 9}, {7, 10}, {7, 10}, {8, 9}, {9, 10}}], 3/2, 
  -1/(8640*ep^5) + 49/(103680*ep^4) - 311/(466560*ep^3) + 
   (235/2239488 - z3/8640)/ep^2 + (113/174960 + z3/1152 - z4/5760)/ep}, 
 {"e12|e3|e4|55|67|8|89|9A|A|A||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 2}, {1, 3}, {2, 4}, {3, 5}, {3, 5}, {4, 6}, {4, 7}, {5, 8}, 
    {6, 8}, {6, 9}, {7, 9}, {7, 10}, {8, 10}, {9, 10}}], 3, 
  1/(4320*ep^5) - 89/(103680*ep^4) + 5/(6912*ep^3) + 
   (239/414720 - z3/2880)/ep^2 + (827/349920 - (29*z3)/17280 - z4/1920)/ep}, 
 {"e12|e3|e4|55|67|8|89|8A||AA||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 2}, {1, 3}, {2, 4}, {3, 5}, {3, 5}, {4, 6}, {4, 7}, {5, 8}, 
    {6, 8}, {6, 9}, {7, 8}, {7, 10}, {9, 10}, {9, 10}}], 3/4, 
  -1/(12960*ep^5) + 133/(311040*ep^4) - 811/(933120*ep^3) + 
   (4129/11197440 + z3/8640)/ep^2 + (-2537/8398080 + (49*z3)/51840 + z4/5760)/
    ep}, {"e12|e3|e4|55|67|8|79|A|9A|A||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 2}, {1, 3}, {2, 4}, {3, 5}, {3, 5}, {4, 6}, 
    {4, 7}, {5, 8}, {6, 7}, {6, 9}, {7, 10}, {8, 9}, {8, 10}, {9, 10}}], 3/2, 
  1/(2160*ep^5) - 29/(20736*ep^4) + 197/(103680*ep^3) + 
   (-1967/1244160 + z3/576)/ep^2 + (-29417/5598720 - (61*z3)/17280 + z4/384)/
    ep}, {"e12|e3|e4|55|67|8|79|9|AA|A||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 2}, {1, 3}, {2, 4}, {3, 5}, {3, 5}, {4, 6}, 
    {4, 7}, {5, 8}, {6, 7}, {6, 9}, {7, 9}, {8, 10}, {8, 10}, {9, 10}}], 3/4, 
  -1/(4320*ep^5) + 13/(25920*ep^4) - 5/(46656*ep^3) + 
   (-241/2799360 - z3/2160)/ep^2 + (-43/311040 + (7*z3)/6480 - z4/1440)/ep}, 
 {"e12|e3|e4|55|67|8|78|9|A|AA||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 2}, {1, 3}, {2, 4}, {3, 5}, {3, 5}, {4, 6}, {4, 7}, {5, 8}, 
    {6, 7}, {6, 8}, {7, 9}, {8, 10}, {9, 10}, {9, 10}}], 3/2, 
  -1/(8640*ep^5) + 49/(103680*ep^4) - 311/(466560*ep^3) + 
   (235/2239488 - z3/8640)/ep^2 + (113/174960 + z3/1152 - z4/5760)/ep}, 
 {"e12|e3|e4|55|67|6|8|9A|9A|A||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 2}, {1, 3}, {2, 4}, {3, 5}, {3, 5}, {4, 6}, {4, 7}, {5, 6}, 
    {6, 8}, {7, 9}, {7, 10}, {8, 9}, {8, 10}, {9, 10}}], 3/2, 
  -1/(12960*ep^5) + 149/(311040*ep^4) - 217/(186624*ep^3) + 
   (7807/11197440 + z3/8640)/ep^2 + (78899/33592320 + (17*z3)/51840 + 
     z4/5760)/ep}, {"e12|e3|e4|55|67|6|8|99|AA|A||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 2}, {1, 3}, {2, 4}, {3, 5}, {3, 5}, {4, 6}, 
    {4, 7}, {5, 6}, {6, 8}, {7, 9}, {7, 9}, {8, 10}, {8, 10}, {9, 10}}], 3/4, 
  1/(38880*ep^5) - 7/(62208*ep^4) + 41/(349920*ep^3) + 
   (2981/33592320 - z3/25920)/ep^2 + (-6431/25194240 - z3/10368 - z4/17280)/
    ep}, {"e12|e3|e4|55|67|6|8|89|A|AA||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 2}, {1, 3}, {2, 4}, {3, 5}, {3, 5}, {4, 6}, 
    {4, 7}, {5, 6}, {6, 8}, {7, 8}, {7, 9}, {8, 10}, {9, 10}, {9, 10}}], 3/2, 
  1/(77760*ep^5) - 113/(933120*ep^4) + 37/(77760*ep^3) - 
   16441/(33592320*ep^2) - 53857/(50388480*ep)}, 
 {"e12|e3|e4|55|66|7|8|9A|9A|A||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 2}, {1, 3}, {2, 4}, {3, 5}, {3, 5}, {4, 6}, {4, 6}, {5, 7}, 
    {6, 8}, {7, 9}, {7, 10}, {8, 9}, {8, 10}, {9, 10}}], 3/8, 
  -1/(4320*ep^5) + 13/(25920*ep^4) - 5/(46656*ep^3) + 
   (-241/2799360 - z3/2160)/ep^2 + (-43/311040 + (7*z3)/6480 - z4/1440)/ep}, 
 {"e12|e3|e4|55|66|7|8|99|AA|A||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 2}, {1, 3}, {2, 4}, {3, 5}, {3, 5}, {4, 6}, {4, 6}, {5, 7}, 
    {6, 8}, {7, 9}, {7, 9}, {8, 10}, {8, 10}, {9, 10}}], 3/16, 
  1/(12960*ep^5) - 7/(77760*ep^4) - 11/(155520*ep^3) + 
   (-19/311040 + z3/6480)/ep^2 + (-7/124416 - (7*z3)/38880 + z4/4320)/ep}, 
 {"e12|e3|e4|55|66|7|8|89|A|AA||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 2}, {1, 3}, {2, 4}, {3, 5}, {3, 5}, {4, 6}, {4, 6}, {5, 7}, 
    {6, 8}, {7, 8}, {7, 9}, {8, 10}, {9, 10}, {9, 10}}], 3/8, 
  1/(25920*ep^5) - 47/(311040*ep^4) + 113/(933120*ep^3) + 
   (1373/11197440 + z3/25920)/ep^2 + (2153/11197440 - (17*z3)/51840 + 
     z4/17280)/ep}, {"e12|e3|e4|45|6|78|9A|9A|9A|||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 2}, {1, 3}, {2, 4}, {3, 4}, {3, 5}, {4, 6}, 
    {5, 7}, {5, 8}, {6, 9}, {6, 10}, {7, 9}, {7, 10}, {8, 9}, {8, 10}}], 3/4, 
  -1/(2160*ep^4) + (121/25920 - z3/720)/ep^3 + 
   (-2923/155520 + (11*z3)/1440 + z4/720)/ep^2 + 
   (613/19440 - (1699*z3)/155520 - (67*z4)/17280 + z5/540)/ep}, 
 {"e12|e3|e4|45|6|78|9A|99|AA|||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 2}, {1, 3}, {2, 4}, {3, 4}, {3, 5}, {4, 6}, {5, 7}, {5, 8}, 
    {6, 9}, {6, 10}, {7, 9}, {7, 9}, {8, 10}, {8, 10}}], 3/8, 
  1/(155520*ep^5) - 31/(466560*ep^4) + 1909/(5598720*ep^3) - 
   1009/(839808*ep^2) + 130201/(50388480*ep)}, 
 {"e12|e3|e4|45|6|78|9A|89|A|A||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 2}, {1, 3}, {2, 4}, {3, 4}, {3, 5}, {4, 6}, {5, 7}, {5, 8}, 
    {6, 9}, {6, 10}, {7, 8}, {7, 9}, {8, 10}, {9, 10}}], 3/2, 
  1/(8640*ep^5) - 47/(51840*ep^4) + 569/(155520*ep^3) + 
   (-11159/933120 + z3/288)/ep^2 + (70241/2799360 - (11*z3)/1920 - z4/384)/
    ep}, {"e12|e3|e4|45|6|78|79|A|9A|A||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 2}, {1, 3}, {2, 4}, {3, 4}, {3, 5}, {4, 6}, 
    {5, 7}, {5, 8}, {6, 7}, {6, 9}, {7, 10}, {8, 9}, {8, 10}, {9, 10}}], 3, 
  1/(17280*ep^5) - 53/(103680*ep^4) + 1141/(622080*ep^3) + 
   (-7903/3732480 - z3/320)/ep^2 + (-26849/11197440 + (187*z3)/17280 + 
     z4/1920)/ep}, {"e12|e3|e4|45|6|78|79|8|A|AA||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 2}, {1, 3}, {2, 4}, {3, 4}, {3, 5}, {4, 6}, 
    {5, 7}, {5, 8}, {6, 7}, {6, 9}, {7, 8}, {8, 10}, {9, 10}, {9, 10}}], 3, 
  -1/(34560*ep^5) + 43/(155520*ep^4) - 4661/(3732480*ep^3) + 
   (4807/1399680 + z3/8640)/ep^2 + (-37657/6718464 - (67*z3)/51840 + z4/5760)/
    ep}, {"e12|e3|e4|45|6|78|78|9|A|AA||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 2}, {1, 3}, {2, 4}, {3, 4}, {3, 5}, {4, 6}, 
    {5, 7}, {5, 8}, {6, 7}, {6, 8}, {7, 9}, {8, 10}, {9, 10}, {9, 10}}], 3/4, 
  -1/(51840*ep^5) + 23/(103680*ep^4) - 727/(622080*ep^3) + 
   (11861/3732480 + z3/960)/ep^2 + (-127867/33592320 - (23*z3)/5760 - 
     z4/5760)/ep}, {"e12|e3|e4|45|6|77|89|A|9A|A||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 2}, {1, 3}, {2, 4}, {3, 4}, {3, 5}, {4, 6}, 
    {5, 7}, {5, 7}, {6, 8}, {6, 9}, {7, 10}, {8, 9}, {8, 10}, {9, 10}}], 3/2, 
  -1/(17280*ep^5) + 23/(62208*ep^4) - 349/(373248*ep^3) + 
   (11719/11197440 - z3/8640)/ep^2 + (-343/1244160 - z3/960 + z4/1440)/ep}, 
 {"e12|e3|e4|45|6|77|89|8|A|AA||", graph[{0, 1, 2}, 
   {{0, 1}, {0, 2}, {1, 3}, {2, 4}, {3, 4}, {3, 5}, {4, 6}, {5, 7}, {5, 7}, 
    {6, 8}, {6, 9}, {7, 8}, {8, 10}, {9, 10}, {9, 10}}], 3/2, 
  1/(103680*ep^5) - 41/(466560*ep^4) + 3577/(11197440*ep^3) + 
   (-1817/4199040 - z3/25920)/ep^2 + (83/25194240 + (73*z3)/155520 - 
     z4/17280)/ep}, {"e12|e3|e4|45|6|77|88|9|A|AA||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 2}, {1, 3}, {2, 4}, {3, 4}, {3, 5}, {4, 6}, 
    {5, 7}, {5, 7}, {6, 8}, {6, 8}, {7, 9}, {8, 10}, {9, 10}, {9, 10}}], 3/8, 
  1/(51840*ep^5) - 29/(311040*ep^4) + 53/(373248*ep^3) + 
   (-247/3732480 + z3/25920)/ep^2 + (-167/33592320 + (13*z3)/77760 - z4/4320)/
    ep}, {"e12|e3|e4|45|6|67|8|9A|9A|A||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 2}, {1, 3}, {2, 4}, {3, 4}, {3, 5}, {4, 6}, 
    {5, 6}, {5, 7}, {6, 8}, {7, 9}, {7, 10}, {8, 9}, {8, 10}, {9, 10}}], 3/2, 
  -1/(51840*ep^5) + 13/(51840*ep^4) - 329/(207360*ep^3) + 
   (3511/559872 + z3/2160)/ep^2 + (-441911/33592320 - (17*z3)/10368 - 
     z4/5760)/ep}, {"e12|e3|e4|45|6|67|8|99|AA|A||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 2}, {1, 3}, {2, 4}, {3, 4}, {3, 5}, {4, 6}, 
    {5, 6}, {5, 7}, {6, 8}, {7, 9}, {7, 9}, {8, 10}, {8, 10}, {9, 10}}], 3/4, 
  1/(155520*ep^5) - 31/(466560*ep^4) + 1693/(5598720*ep^3) + 
   (-1717/2099520 - z3/6480)/ep^2 + (37547/25194240 + (83*z3)/155520 + 
     z4/17280)/ep}, {"e12|e3|e4|45|6|67|8|89|A|AA||", 
  graph[{0, 1, 2}, {{0, 1}, {0, 2}, {1, 3}, {2, 4}, {3, 4}, {3, 5}, {4, 6}, 
    {5, 6}, {5, 7}, {6, 8}, {7, 8}, {7, 9}, {8, 10}, {9, 10}, {9, 10}}], 3/2, 
  1/(311040*ep^5) - 53/(933120*ep^4) + 5519/(11197440*ep^3) - 
   82703/(33592320*ep^2) + 140947/(25194240*ep)}}


==> anc/On-DeltaSmallN <==
{DeltaPhi[1] -> SeriesData[ep, 0, {2.`10., 0, 
    -0.66666666666666666666666666666666666667`10., 0, 
    2.66666666666666666668473670287475840723`10., 0, 
    65.6296296296296296296`10., 0, 1966.9228020652483844798`10., 0, 
    66116.584693633046243175`10.}, 0, 12, 2], 
 DeltaSigma[1] -> SeriesData[ep, 0, {2.`10., 0, 
    -0.66666666666666666666666666666666666667`10., 0, 
    2.66666666666666666668473670287475840723`10., 0, 
    65.6296296296296296296`10., 0, 1966.9228020652483844798`10., 0, 
    66116.584693633046243175`10.}, 0, 12, 2], 
 DeltaMinus[1] -> SeriesData[ep, 0, {4.`10., 0, -5.3333333333333333333`10., 
    0, -30.8888888888888888889`10., 0, -790.651006086292202318`10., 0, 
    -23680.4776141044546035683`10., 0, -798116.8944064630706883013`10.}, 0, 
   12, 2], DeltaPlus[1] -> SeriesData[ep, 0, 
   {4.`10., 0, -1.33333333333333333333333333333333333333`10., 0, 
    -2.66666666666666666668473670287475840723`10., 0, 
    -65.6296296296296296296`10., 0, -1966.9228020652483844798`10., 0, 
    -66116.584693633046243175`10.}, 0, 12, 2], 
 DeltaPhi[2] -> SeriesData[ep, 0, {2.`10., 0, 
    -0.81346637983222981714477330092787078663`10., 0, 
    0.6896255472807926483525412257510125288`10., 0, 
    10.1230802073759036534`10., 0, 170.9531656909093871565`10., 0, 
    3236.9696596044267569842`10.}, 0, 12, 2], 
 DeltaSigma[2] -> SeriesData[ep, 0, {2.`10., 0, 
    -0.66516399651183604986113145050104089276`10., 0, 
    1.21098852712816229371614174253172552828`10., 0, 
    17.0354852945727516232`10., 0, 284.3676756951168194466`10., 0, 
    5347.3494158239126767884`10.}, 0, 12, 2], 
 DeltaMinus[2] -> SeriesData[ep, 0, {4.`10., 0, -4.5212550700513140884`10., 
    0, -11.5175080971174073423`10., 0, -178.5225105857012741309`10., 0, 
    -2965.7431783767643872502`10., 0, -56349.722625177829357437`10.}, 0, 12, 
   2], DeltaPlus[2] -> SeriesData[ep, 0, 
   {4.`10., 0, -1.33483600348816395013886854949895910724`10., 0, 
    -1.21098852712816229371614174253172552828`10., 0, 
    -17.0354852945727516232`10., 0, -284.3676756951168194466`10., 0, 
    -5347.3494158239126767884`10.}, 0, 12, 2], 
 DeltaPhi[3] -> SeriesData[ep, 0, {2.`10., 0, 
    -0.86306785847005325410452356707039824352`10., 0, 
    0.34803201563621812027541730651702735608`10., 0, 
    4.3068846264317970438`10., 0, 58.2143531227760000668`10., 0, 
    884.477516329013423681`10.}, 0, 12, 2], 
 DeltaSigma[3] -> SeriesData[ep, 0, {2.`10., 0, 
    -0.64927302969106658658312522616536426544`10., 0, 
    0.88244132011321319306119334328908993456`10., 0, 
    9.9452988352964453743`10., 0, 131.2299133849453026807`10., 0, 
    1964.4915614081748399794`10.}, 0, 12, 2], 
 DeltaMinus[3] -> SeriesData[ep, 0, {4.`10., 0, -4.2394927513611462782`10., 
    0, -7.5272894399170410546`10., 0, -97.9604843419095712866`10., 0, 
    -1284.3307341269206287827`10., 0, -19617.7052802823389437575`10.}, 0, 12, 
   2], DeltaPlus[3] -> SeriesData[ep, 0, 
   {4.`10., 0, -1.35072697030893341341687477383463573456`10., 0, 
    -0.88244132011321319306119334328908993456`10., 0, 
    -9.9452988352964453743`10., 0, -131.2299133849453026807`10., 0, 
    -1964.4915614081748399794`10.}, 0, 12, 2], 
 DeltaPhi[4] -> SeriesData[ep, 0, {2.`10., 0, 
    -0.88920394042069281527930900290493549462`10., 0, 
    0.21972284338650151721602718567804375477`10., 0, 
    2.53316447061159619668583437013253956138`10., 0, 
    30.4082221756412335261`10., 0, 411.8651710778623020409`10.}, 0, 12, 2], 
 DeltaSigma[4] -> SeriesData[ep, 0, {2.`10., 0, 
    -0.63317691669855467423742167303106728451`10., 0, 
    0.73890646246880010247971971388380520161`10., 0, 
    7.3626740994627872794`10., 0, 85.3121307839902331248`10., 0, 
    1130.4226688553752463933`10.}, 0, 12, 2], 
 DeltaMinus[4] -> SeriesData[ep, 0, {4.`10., 0, -4.0854865581268642375`10., 
    0, -5.8543327549546554548`10., 0, -69.9157665315740965536`10., 0, 
    -805.2223877058435277759`10., 0, -10990.0081380173641407445`10.}, 0, 12, 
   2], DeltaPlus[4] -> SeriesData[ep, 0, 
   {4.`10., 0, -1.36682308330144532576257832696893271549`10., 0, 
    -0.73890646246880010247971971388380520161`10., 0, 
    -7.3626740994627872794`10., 0, -85.3121307839902331248`10., 0, 
    -1130.4226688553752463933`10.}, 0, 12, 2], 
 DeltaPhi[5] -> SeriesData[ep, 0, {2.`10., 0, 
    -0.90573335894617950170580988246349079728`10., 0, 
    0.15488659449759401387176243358255467827`10., 0, 
    1.73690285814188959778157555615737544977`10., 0, 
    19.378901260141829055`10., 0, 244.9474027165502992642`10.}, 0, 12, 2], 
 DeltaSigma[5] -> SeriesData[ep, 0, {2.`10., 0, 
    -0.61834591127639448547502870921922128309`10., 0, 
    0.65803837376456198543366366351179805378`10., 0, 
    6.0534080176489069297`10., 0, 64.5447995848112418249`10., 0, 
    793.2585074303674817906`10.}, 0, 12, 2], 
 DeltaMinus[5] -> SeriesData[ep, 0, {4.`10., 0, 
    -3.98395413111311667505882311290932307202`10., 0, 
    -4.933289961402354904`10., 0, -56.057194892425157554`10., 0, 
    -594.950630869277205945`10., 0, -7594.5051688406515966414`10.}, 0, 12, 
   2], DeltaPlus[5] -> SeriesData[ep, 0, 
   {4.`10., 0, -1.38165408872360551452497129078077871691`10., 0, 
    -0.65803837376456198543366366351179805378`10., 0, 
    -6.0534080176489069297`10., 0, -64.5447995848112418249`10., 0, 
    -793.2585074303674817906`10.}, 0, 12, 2], 
 DeltaPhi[6] -> SeriesData[ep, 0, {2.`10., 0, 
    -0.91729779290701633909799341689111742151`10., 0, 
    0.11650205201365120181263166633217457624`10., 0, 
    1.2998762942205932411116190358645153849`10., 0, 
    13.8070090826166659604`10., 0, 166.7870695142821055043`10.}, 0, 12, 2], 
 DeltaSigma[6] -> SeriesData[ep, 0, {2.`10., 0, 
    -0.60486546378499367893708252743257240319`10., 0, 
    0.60576990762978285807478444175222444957`10., 0, 
    5.2649009898162333731`10., 0, 52.9709312605314686982`10., 0, 
    618.9348908372943504`10.}, 0, 12, 2], 
 DeltaMinus[6] -> SeriesData[ep, 0, {4.`10., 0, 
    -3.9097401989595797407194867345570088446`10., 0, 
    -4.3465202918313778591`10., 0, -47.8432133347531411918`10., 0, 
    -480.0825481348538000818`10., 0, -5867.9168460151151945635`10.}, 0, 12, 
   2], DeltaPlus[6] -> SeriesData[ep, 0, 
   {4.`10., 0, -1.39513453621500632106291747256742759681`10., 0, 
    -0.60576990762978285807478444175222444957`10., 0, 
    -5.2649009898162333731`10., 0, -52.9709312605314686982`10., 0, 
    -618.9348908372943504`10.}, 0, 12, 2], 
 DeltaPhi[7] -> SeriesData[ep, 0, {2.`10., 0, 
    -0.92592592592592592592592592592592592593`10., 0, 
    0.09142511547757991563542421351016348856`10., 0, 
    1.02869210922366316517153412504877540769`10., 0, 
    10.5505612583971136989`10., 0, 123.498600369569547414`10.}, 0, 12, 2], 
 DeltaSigma[7] -> SeriesData[ep, 0, {2.`10., 0, 
    -0.59259259259259259259259259259259259259`10., 0, 
    0.56893543486173660741937796262542114432`10., 0, 
    4.7370790453684071399`10., 0, 45.6551127645906723897`10., 0, 
    514.6101030226016246162`10.}, 0, 12, 2], 
 DeltaMinus[7] -> SeriesData[ep, 0, {4.`10., 0, 
    -3.85185185185185185183578959744465919357`10., 0, 
    -3.93707385345395755602351806068384121318`10., 0, 
    -42.4029385567113914355`10., 0, -408.5021849991340794059`10., 0, 
    -4845.9453631823474488258`10.}, 0, 12, 2], 
 DeltaPlus[7] -> SeriesData[ep, 0, {4.`10., 0, 
    -1.40740740740740740740740740740740740741`10., 0, 
    -0.56893543486173660741937796262542114432`10., 0, 
    -4.7370790453684071399`10., 0, -45.6551127645906723897`10., 0, 
    -514.6101030226016246162`10.}, 0, 12, 2], 
 DeltaPhi[8] -> SeriesData[ep, 0, {2.`10., 0, 
    -0.93265678069670689342294731846240649692`10., 0, 
    0.07390552692293509557916910131922404286`10., 0, 
    0.84596325163136981565087394374490281167`10., 0, 
    8.4538409020197441726`10., 0, 96.7219927318519438587`10.}, 0, 12, 2], 
 DeltaSigma[8] -> SeriesData[ep, 0, {2.`10., 0, 
    -0.58136104267693774825414739679816796532`10., 0, 
    0.54138372539143920007291960525330962985`10., 0, 
    4.3576201685212118004`10., 0, 40.6260752341895655927`10., 0, 
    445.8600212539192944421`10.}, 0, 12, 2], 
 DeltaMinus[8] -> SeriesData[ep, 0, {4.`10., 0, 
    -3.80464896656266357631397123650884850576`10., 0, 
    -3.63305384429985686242908088372516317577`10., 0, 
    -38.5206253686426076575`10., 0, -359.81834655267526813`10., 0, 
    -4177.5213887383946233794`10.}, 0, 12, 2], 
 DeltaPlus[8] -> SeriesData[ep, 0, {4.`10., 0, 
    -1.41863895732306225174585260320183203468`10., 0, 
    -0.54138372539143920007291960525330962985`10., 0, 
    -4.3576201685212118004`10., 0, -40.6260752341895655927`10., 0, 
    -445.8600212539192944421`10.}, 0, 12, 2], 
 DeltaPhi[9] -> SeriesData[ep, 0, {2.`10., 0, 
    -0.93808228652500352833589236919488134539`10., 0, 
    0.06105697999045274703594712040210880309`10., 0, 
    0.71536335049173618331000970056238087439`10., 0, 
    7.007861502511119791`10., 0, 78.8191558963715880637`10.}, 0, 12, 2], 
 DeltaSigma[9] -> SeriesData[ep, 0, {2.`10., 0, 
    -0.5710229870837893204872217734836101056`10., 0, 
    0.51985706440641248750597990338228535018`10., 0, 
    4.0704488897023419324`10., 0, 36.9562224975932001069`10., 0, 
    397.3650000127390753194`10.}, 0, 12, 2], 
 DeltaMinus[9] -> SeriesData[ep, 0, {4.`10., 0, 
    -3.76490744249607253241402329835274542802`10., 0, 
    -3.39692879912514209212251459213405269111`10., 0, 
    -35.5981684075878908935`10., 0, -324.584914324791490408`10., 0, 
    -3708.4968993211805091423`10.}, 0, 12, 2], 
 DeltaPlus[9] -> SeriesData[ep, 0, {4.`10., 0, 
    -1.4289770129162106795127782265163898944`10., 0, 
    -0.51985706440641248750597990338228535018`10., 0, 
    -4.0704488897023419324`10., 0, -36.9562224975932001069`10., 0, 
    -397.3650000127390753194`10.}, 0, 12, 2], 
 DeltaPhi[10] -> SeriesData[ep, 0, {2.`10., 0, 
    -0.9425665736317664908373165396964021958`10., 0, 
    0.05128182744222019798522389795416893553`10., 0, 
    0.61781174175559107928346948500901081274`10., 0, 
    5.9584456162697826056`10., 0, 66.1417270534023024989`10.}, 0, 12, 2], 
 DeltaSigma[10] -> SeriesData[ep, 0, {2.`10., 0, 
    -0.5614548612611641833455971215382230824`10., 0, 
    0.50246873170172267727289711993121454296`10., 0, 
    3.84455650555417642339622874558813236945`10., 0, 
    34.1560997922844566362`10., 0, 361.3886645223314268713`10.}, 0, 12, 2], 
 DeltaMinus[10] -> SeriesData[ep, 0, {4.`10., 0, 
    -3.73063437202844583675826611868231452718`10., 0, 
    -3.20719401138340161279459764043231473352`10., 0, 
    -33.3085391258921361158`10., 0, -297.8788612117428972899`10., 0, 
    -3361.8271527881569367253`10.}, 0, 12, 2], 
 DeltaPlus[10] -> SeriesData[ep, 0, {4.`10., 0, 
    -1.4385451387388358166544028784617769176`10., 0, 
    -0.50246873170172267727289711993121454296`10., 0, 
    -3.84455650555417642339622874558813236945`10., 0, 
    -34.1560997922844566362`10., 0, -361.3886645223314268713`10.}, 0, 12, 2]}


==> anc/On-Z11 <==
( + h*g1^2*ep^(-1) * (  - 1/3 )

       + h^2*g1^4*ep^(-2) * ( 1/6 )

       + h^2*g1^4*ep^(-2)*n * ( 1/9 )

       + h^2*g1^4*ep^(-1) * (  - 67/216 )

       + h^2*g1^4*ep^(-1)*n * (  - 11/216 )

       + h^2*g2*g1^3*ep^(-2) * ( 1/6 )

       + h^2*g2*g1^3*ep^(-1) * (  - 5/72 )

       + h^2*g2^2*g1^2*ep^(-2) * (  - 1/72 )

       + h^2*g2^2*g1^2*ep^(-1) * ( 5/432 )

       + h^3*g1^6*ep^(-3) * (  - 5/54 )

       + h^3*g1^6*ep^(-3)*n * (  - 79/648 )

       + h^3*g1^6*ep^(-3)*n^2 * ( 17/1296 )

       + h^3*g1^6*ep^(-2) * ( 737/1944 )

       + h^3*g1^6*ep^(-2)*n * ( 181/1944 )

       + h^3*g1^6*ep^(-2)*n^2 * (  - 85/7776 )

       + h^3*g1^6*ep^(-1) * (  - 7855/11664 - 1/18*z3 )

       + h^3*g1^6*ep^(-1)*n * ( 251/2916 - 1/3*z3 )

       + h^3*g1^6*ep^(-1)*n^2 * (  - 803/46656 )

       + h^3*g2*g1^5*ep^(-3) * (  - 5/27 )

       + h^3*g2*g1^5*ep^(-3)*n * (  - 7/72 )

       + h^3*g2*g1^5*ep^(-2) * ( 28/81 )

       + h^3*g2*g1^5*ep^(-2)*n * ( 461/2592 )

       + h^3*g2*g1^5*ep^(-1) * ( 247/3888 - 1/3*z3 )

       + h^3*g2*g1^5*ep^(-1)*n * (  - 251/5184 + 1/6*z3 )

       + h^3*g2^2*g1^4*ep^(-3) * (  - 5/72 )

       + h^3*g2^2*g1^4*ep^(-3)*n * (  - 1/108 )

       + h^3*g2^2*g1^4*ep^(-2) * ( 671/3888 )

       + h^3*g2^2*g1^4*ep^(-2)*n * ( 95/3888 )

       + h^3*g2^2*g1^4*ep^(-1) * (  - 1157/2916 + 1/9*z3 )

       + h^3*g2^2*g1^4*ep^(-1)*n * (  - 1963/23328 )

       + h^3*g2^3*g1^3*ep^(-3) * (  - 1/108 )

       + h^3*g2^3*g1^3*ep^(-2) * ( 7/864 )

       + h^3*g2^3*g1^3*ep^(-1) * ( 953/15552 )

       + h^3*g2^4*g1^2*ep^(-3) * ( 1/324 )

       + h^3*g2^4*g1^2*ep^(-2) * (  - 23/3888 )

       + h^3*g2^4*g1^2*ep^(-1) * ( 17/15552 )

       + h^4*g1^8*ep^(-4) * ( 35/648 )

       + h^4*g1^8*ep^(-4)*n * ( 823/7776 )

       + h^4*g1^8*ep^(-4)*n^2 * (  - 1/1944 )

       + h^4*g1^8*ep^(-4)*n^3 * ( 13/10368 )

       + h^4*g1^8*ep^(-3) * (  - 4087/11664 )

       + h^4*g1^8*ep^(-3)*n * (  - 10889/46656 )

       + h^4*g1^8*ep^(-3)*n^2 * (  - 7147/186624 )

       + h^4*g1^8*ep^(-3)*n^3 * (  - 37/31104 )

       + h^4*g1^8*ep^(-2) * ( 318695/279936 + 2/27*z3 )

       + h^4*g1^8*ep^(-2)*n * ( 13135/559872 + 49/96*z3 )

       + h^4*g1^8*ep^(-2)*n^2 * ( 173413/1119744 - 7/96*z3 )

       + h^4*g1^8*ep^(-2)*n^3 * (  - 275/186624 )

       + h^4*g1^8*ep^(-1) * (  - 1635631/839808 + 503/864*z3 + 1/36*z4
          - 55/36*z5 )

       + h^4*g1^8*ep^(-1)*n * ( 532363/3359232 - 4165/1296*z3 + 145/576
         *z4 + 155/72*z5 )

       + h^4*g1^8*ep^(-1)*n^2 * (  - 341549/1679616 + 215/576*z3 - 7/64
         *z4 )

       + h^4*g1^8*ep^(-1)*n^3 * (  - 1387/1119744 + 13/5184*z3 )

       + h^4*g2*g1^7*ep^(-4) * ( 35/216 )

       + h^4*g2*g1^7*ep^(-4)*n * ( 229/1296 )

       + h^4*g2*g1^7*ep^(-4)*n^2 * (  - 11/576 )

       + h^4*g2*g1^7*ep^(-3) * (  - 103/162 )

       + h^4*g2*g1^7*ep^(-3)*n * (  - 11477/31104 )

       + h^4*g2*g1^7*ep^(-3)*n^2 * ( 1675/31104 )

       + h^4*g2*g1^7*ep^(-2) * ( 2297/3456 + 13/24*z3 )

       + h^4*g2*g1^7*ep^(-2)*n * ( 29915/62208 - 5/36*z3 )

       + h^4*g2*g1^7*ep^(-2)*n^2 * (  - 3661/46656 + 1/72*z3 )

       + h^4*g2*g1^7*ep^(-1) * ( 18347/31104 - 517/432*z3 + 7/48*z4 - 5/
         4*z5 )

       + h^4*g2*g1^7*ep^(-1)*n * (  - 304669/279936 - 29/864*z3 + 7/24*
         z4 + 5/12*z5 )

       + h^4*g2*g1^7*ep^(-1)*n^2 * ( 41203/746496 - 13/96*z3 + 1/48*z4
          )

       + h^4*g2^2*g1^6*ep^(-4) * ( 5/36 )

       + h^4*g2^2*g1^6*ep^(-4)*n * ( 127/1728 )

       + h^4*g2^2*g1^6*ep^(-4)*n^2 * (  - 7/3456 )

       + h^4*g2^2*g1^6*ep^(-3) * (  - 20335/46656 )

       + h^4*g2^2*g1^6*ep^(-3)*n * (  - 67/243 )

       + h^4*g2^2*g1^6*ep^(-3)*n^2 * ( 835/186624 )

       + h^4*g2^2*g1^6*ep^(-2) * ( 506869/559872 + 65/864*z3 )

       + h^4*g2^2*g1^6*ep^(-2)*n * ( 4207/20736 + 7/864*z3 )

       + h^4*g2^2*g1^6*ep^(-2)*n^2 * (  - 847/559872 )

       + h^4*g2^2*g1^6*ep^(-1) * (  - 5883571/3359232 - 1913/1296*z3 + 
         161/576*z4 + 95/72*z5 )

       + h^4*g2^2*g1^6*ep^(-1)*n * ( 52381/93312 - 383/1728*z3 - 85/576
         *z4 - 5/12*z5 )

       + h^4*g2^2*g1^6*ep^(-1)*n^2 * (  - 31177/6718464 + 161/10368*z3
          )

       + h^4*g2^3*g1^5*ep^(-4) * ( 59/1296 )

       + h^4*g2^3*g1^5*ep^(-4)*n * ( 85/5184 )

       + h^4*g2^3*g1^5*ep^(-3) * (  - 2017/10368 )

       + h^4*g2^3*g1^5*ep^(-3)*n * (  - 397/7776 )

       + h^4*g2^3*g1^5*ep^(-2) * ( 2599/7776 + 1/8*z3 )

       + h^4*g2^3*g1^5*ep^(-2)*n * ( 15443/93312 + 11/144*z3 )

       + h^4*g2^3*g1^5*ep^(-1) * ( 1361/279936 + 7/27*z3 - 7/48*z4 - 5/
         6*z5 )

       + h^4*g2^3*g1^5*ep^(-1)*n * (  - 377977/1119744 - 5/64*z3 - 1/96
         *z4 + 5/12*z5 )

       + h^4*g2^4*g1^4*ep^(-4) * ( 133/10368 )

       + h^4*g2^4*g1^4*ep^(-4)*n * ( 173/31104 )

       + h^4*g2^4*g1^4*ep^(-3) * (  - 4241/186624 )

       + h^4*g2^4*g1^4*ep^(-3)*n * (  - 2869/186624 )

       + h^4*g2^4*g1^4*ep^(-2) * ( 11287/279936 + 29/432*z3 )

       + h^4*g2^4*g1^4*ep^(-2)*n * ( 13247/559872 - 1/96*z3 )

       + h^4*g2^4*g1^4*ep^(-1) * (  - 607177/1679616 - 143/288*z3 - 19/
         288*z4 + 10/9*z5 )

       + h^4*g2^4*g1^4*ep^(-1)*n * (  - 303299/6718464 + 59/5184*z3 - 1/
         64*z4 )

       + h^4*g2^5*g1^3*ep^(-4) * ( 1/648 )

       + h^4*g2^5*g1^3*ep^(-3) * (  - 515/31104 )

       + h^4*g2^5*g1^3*ep^(-2) * ( 83/2304 - 1/24*z3 )

       + h^4*g2^5*g1^3*ep^(-1) * ( 14939/746496 - 19/1728*z3 + 1/48*z4
          )

       + h^4*g2^6*g1^2*ep^(-4) * (  - 17/15552 )

       + h^4*g2^6*g1^2*ep^(-3) * ( 467/93312 )

       + h^4*g2^6*g1^2*ep^(-2) * (  - 3647/373248 + 1/288*z3 )

       + h^4*g2^6*g1^2*ep^(-1) * ( 9149/1679616 - 17/10368*z3 - 1/576*
         z4 )

       + h^5*g1^10*ep^(-5) * (  - 7/216 )

       + h^5*g1^10*ep^(-5)*n * (  - 1637/19440 )

       + h^5*g1^10*ep^(-5)*n^2 * (  - 1417/93312 )

       + h^5*g1^10*ep^(-5)*n^3 * ( 305/186624 )

       + h^5*g1^10*ep^(-5)*n^4 * ( 7/62208 )

       + h^5*g1^10*ep^(-4) * ( 16951/58320 )

       + h^5*g1^10*ep^(-4)*n * ( 480713/1399680 )

       + h^5*g1^10*ep^(-4)*n^2 * ( 60671/933120 )

       + h^5*g1^10*ep^(-4)*n^3 * (  - 68509/5598720 )

       + h^5*g1^10*ep^(-4)*n^4 * (  - 211/1866240 )

       + h^5*g1^10*ep^(-3) * (  - 5664767/4199040 - 13/180*z3 )

       + h^5*g1^10*ep^(-3)*n * (  - 656789/1399680 - 913/1620*z3 )

       + h^5*g1^10*ep^(-3)*n^2 * (  - 321269/1679616 - 37/1080*z3 )

       + h^5*g1^10*ep^(-3)*n^3 * ( 348587/11197440 - 1/120*z3 )

       + h^5*g1^10*ep^(-3)*n^4 * (  - 1397/11197440 )

       + h^5*g1^10*ep^(-2) * ( 12402629/3149280 - 27803/38880*z3 - 7/
         180*z4 + 77/36*z5 )

       + h^5*g1^10*ep^(-2)*n * ( 2887949/25194240 + 85189/15552*z3 - 
         199/540*z4 - 1375/432*z5 )

       + h^5*g1^10*ep^(-2)*n^2 * ( 34498613/100776960 - 16031/38880*z3
          + 509/2160*z4 - 1/216*z5 )

       + h^5*g1^10*ep^(-2)*n^3 * (  - 70699/11197440 + 3883/155520*z3
          - 1/80*z4 )

       + h^5*g1^10*ep^(-2)*n^4 * (  - 7087/67184640 + 7/31104*z3 )

       + h^5*g1^10*ep^(-1) * (  - 248983823/37791360 - 1175899/116640*
         z3 - 4/3*z3^2 - 4259/12960*z4 - 21607/2160*z5 + 55/36*z6 + 
         2527/160*z7 )

       + h^5*g1^10*ep^(-1)*n * (  - 101421461/151165440 - 2998823/
         116640*z3 - 781/180*z3^2 + 5995/2592*z4 - 761/720*z5 - 275/144
         *z6 + 1001/32*z7 )

       + h^5*g1^10*ep^(-1)*n^2 * ( 1087357/4723920 + 3145/93312*z3 + 25/
         12*z3^2 - 13531/25920*z4 - 69221/25920*z5 - 5/72*z6 )

       + h^5*g1^10*ep^(-1)*n^3 * (  - 40400491/604661760 - 5101/58320*
         z3 + 4459/51840*z4 + 41/1440*z5 )

       + h^5*g1^10*ep^(-1)*n^4 * (  - 38717/403107840 - 211/933120*z3
          + 7/20736*z4 )

       + h^5*g2*g1^9*ep^(-5) * (  - 7/54 )

       + h^5*g2*g1^9*ep^(-5)*n * (  - 1057/4860 )

       + h^5*g2*g1^9*ep^(-5)*n^2 * ( 61/7776 )

       + h^5*g2*g1^9*ep^(-5)*n^3 * (  - 49/20736 )

       + h^5*g2*g1^9*ep^(-4) * ( 23507/29160 )

       + h^5*g2*g1^9*ep^(-4)*n * ( 328747/466560 )

       + h^5*g2*g1^9*ep^(-4)*n^2 * ( 11543/207360 )

       + h^5*g2*g1^9*ep^(-4)*n^3 * ( 1811/207360 )

       + h^5*g2*g1^9*ep^(-3) * (  - 233861/116640 - 163/270*z3 )

       + h^5*g2*g1^9*ep^(-3)*n * (  - 5704553/5598720 - 17/36*z3 )

       + h^5*g2*g1^9*ep^(-3)*n^2 * (  - 918943/3732480 + 413/2160*z3 )

       + h^5*g2*g1^9*ep^(-3)*n^3 * (  - 46093/2799360 + 1/864*z3 )

       + h^5*g2*g1^9*ep^(-2) * ( 6181357/4199040 + 6799/3240*z3 - 4/15*
         z4 + 3*z5 )

       + h^5*g2*g1^9*ep^(-2)*n * ( 38504341/16796160 + 99977/25920*z3
          - 61/144*z4 - 41/12*z5 )

       + h^5*g2*g1^9*ep^(-2)*n^2 * ( 7076743/16796160 - 16367/51840*z3
          - 3/160*z4 + 47/144*z5 )

       + h^5*g2*g1^9*ep^(-2)*n^3 * ( 428869/134369280 - 59/17280*z3 + 1/
         576*z4 )

       + h^5*g2*g1^9*ep^(-1) * ( 220457011/50388480 + 167599/19440*z3
          + 209/45*z3^2 - 119/540*z4 - 7867/240*z5 + 145/36*z6 - 287/60
         *z7 )

       + h^5*g2*g1^9*ep^(-1)*n * (  - 69820691/13436928 - 14527/38880*
         z3 - 235/48*z3^2 + 79097/17280*z4 - 5471/1728*z5 - 165/32*z6
          + 182/15*z7 )

       + h^5*g2*g1^9*ep^(-1)*n^2 * (  - 103347577/201553920 - 37501/
         155520*z3 - 473/720*z3^2 - 21097/34560*z4 - 107/480*z5 + 85/
         288*z6 + 147/40*z7 )

       + h^5*g2*g1^9*ep^(-1)*n^3 * ( 21650291/806215680 + 17257/622080*
         z3 - 571/17280*z4 + 1/432*z5 )

       + h^5*g2^2*g1^8*ep^(-5) * (  - 679/3888 )

       + h^5*g2^2*g1^8*ep^(-5)*n * (  - 16321/93312 )

       + h^5*g2^2*g1^8*ep^(-5)*n^2 * ( 3293/186624 )

       + h^5*g2^2*g1^8*ep^(-5)*n^3 * (  - 5/15552 )

       + h^5*g2^2*g1^8*ep^(-4) * ( 193813/233280 )

       + h^5*g2^2*g1^8*ep^(-4)*n * ( 1921607/2799360 )

       + h^5*g2^2*g1^8*ep^(-4)*n^2 * (  - 24839/311040 )

       + h^5*g2^2*g1^8*ep^(-4)*n^3 * ( 115/186624 )

       + h^5*g2^2*g1^8*ep^(-3) * (  - 31783/17496 - 6943/12960*z3 )

       + h^5*g2^2*g1^8*ep^(-3)*n * (  - 23124557/16796160 + 965/5184*z3
          )

       + h^5*g2^2*g1^8*ep^(-3)*n^2 * ( 3263287/33592320 - 221/4320*z3 )

       + h^5*g2^2*g1^8*ep^(-3)*n^3 * ( 209/373248 )

       + h^5*g2^2*g1^8*ep^(-2) * ( 19093643/5598720 + 148073/38880*z3
          - 4213/8640*z4 - 109/108*z5 )

       + h^5*g2^2*g1^8*ep^(-2)*n * ( 100029113/50388480 + 8123/15552*z3
          + 109/3456*z4 - 53/144*z5 )

       + h^5*g2^2*g1^8*ep^(-2)*n^2 * ( 23134771/201553920 + 367/1440*z3
          - 553/8640*z4 - 1/2*z5 )

       + h^5*g2^2*g1^8*ep^(-2)*n^3 * (  - 1391/3359232 - 29/155520*z3 )

       + h^5*g2^2*g1^8*ep^(-1) * (  - 2186901079/302330880 - 259043/
         15552*z3 - 169/270*z3^2 + 3809/2160*z4 - 72101/12960*z5 + 485/
         432*z6 + 2639/160*z7 )

       + h^5*g2^2*g1^8*ep^(-1)*n * (  - 241650551/151165440 - 1677103/
         93312*z3 + 113/2160*z3^2 - 15/64*z4 - 18347/5184*z5 + 905/864*
         z6 + 5243/240*z7 )

       + h^5*g2^2*g1^8*ep^(-1)*n^2 * (  - 63912283/134369280 - 22229/
         34560*z3 - 3/40*z3^2 + 3331/17280*z4 + 4657/2880*z5 - 35/48*z6
          )

       + h^5*g2^2*g1^8*ep^(-1)*n^3 * (  - 329251/201553920 - 413/155520
         *z3 + 127/34560*z4 )

       + h^5*g2^3*g1^7*ep^(-5) * (  - 1351/12960 )

       + h^5*g2^3*g1^7*ep^(-5)*n * (  - 527/7776 )

       + h^5*g2^3*g1^7*ep^(-5)*n^2 * ( 65/31104 )

       + h^5*g2^3*g1^7*ep^(-4) * ( 15059/29160 )

       + h^5*g2^3*g1^7*ep^(-4)*n * ( 63151/186624 )

       + h^5*g2^3*g1^7*ep^(-4)*n^2 * (  - 16717/1866240 )

       + h^5*g2^3*g1^7*ep^(-3) * (  - 1615561/1119744 - 131/720*z3 )

       + h^5*g2^3*g1^7*ep^(-3)*n * (  - 7548353/11197440 - 121/432*z3 )

       + h^5*g2^3*g1^7*ep^(-3)*n^2 * ( 235319/5598720 + 43/1440*z3 )

       + h^5*g2^3*g1^7*ep^(-2) * ( 48676727/16796160 + 48017/25920*z3
          - 113/1440*z4 - 95/144*z5 )

       + h^5*g2^3*g1^7*ep^(-2)*n * ( 2635769/4199040 + 5897/5760*z3 + 1/
         24*z4 - 7/6*z5 )

       + h^5*g2^3*g1^7*ep^(-2)*n^2 * (  - 197717/1658880 - 8719/103680*
         z3 + 11/320*z4 + 7/144*z5 )

       + h^5*g2^3*g1^7*ep^(-1) * (  - 35962369/13436928 - 324887/38880*
         z3 - 1667/720*z3^2 + 18157/17280*z4 - 16889/8640*z5 - 275/288*
         z6 + 91/10*z7 )

       + h^5*g2^3*g1^7*ep^(-1)*n * (  - 67711229/403107840 - 15815/
         31104*z3 - 973/720*z3^2 + 13393/34560*z4 - 3991/1728*z5 - 115/
         288*z6 + 119/40*z7 )

       + h^5*g2^3*g1^7*ep^(-1)*n^2 * ( 46324241/268738560 - 727/38880*
         z3 + 17/720*z3^2 - 61/7680*z4 - 2599/8640*z5 + 35/288*z6 )

       + h^5*g2^4*g1^6*ep^(-5) * (  - 1273/31104 )

       + h^5*g2^4*g1^6*ep^(-5)*n * (  - 2249/93312 )

       + h^5*g2^4*g1^6*ep^(-5)*n^2 * ( 85/46656 )

       + h^5*g2^4*g1^6*ep^(-4) * ( 270677/1399680 )

       + h^5*g2^4*g1^6*ep^(-4)*n * ( 96461/933120 )

       + h^5*g2^4*g1^6*ep^(-4)*n^2 * (  - 16193/2799360 )

       + h^5*g2^4*g1^6*ep^(-3) * (  - 271949/622080 - 6787/25920*z3 )

       + h^5*g2^4*g1^6*ep^(-3)*n * (  - 221071/1049760 - 2177/25920*z3
          )

       + h^5*g2^4*g1^6*ep^(-3)*n^2 * ( 211187/33592320 - 1/360*z3 )

       + h^5*g2^4*g1^6*ep^(-2) * ( 96603229/100776960 + 49741/38880*z3
          + 533/17280*z4 - 181/432*z5 )

       + h^5*g2^4*g1^6*ep^(-2)*n * ( 38139737/201553920 + 10891/51840*
         z3 + 61/5760*z4 + 59/144*z5 )

       + h^5*g2^4*g1^6*ep^(-2)*n^2 * (  - 2963/6298560 + 829/103680*z3
          - 1/240*z4 )

       + h^5*g2^4*g1^6*ep^(-1) * (  - 2443637/1180980 - 222221/25920*z3
          - 3509/2160*z3^2 - 4477/12960*z4 - 2413/540*z5 - 5/864*z6 + 
         1323/80*z7 )

       + h^5*g2^4*g1^6*ep^(-1)*n * ( 2337517/67184640 - 30403/31104*z3
          + 173/270*z3^2 + 263/17280*z4 - 37537/12960*z5 + 5/432*z6 + 
         301/120*z7 )

       + h^5*g2^4*g1^6*ep^(-1)*n^2 * (  - 475187/201553920 + 24829/
         1866240*z3 + 917/207360*z4 + 7/1440*z5 )

       + h^5*g2^5*g1^5*ep^(-5) * (  - 1/72 )

       + h^5*g2^5*g1^5*ep^(-5)*n * (  - 2503/311040 )

       + h^5*g2^5*g1^5*ep^(-4) * ( 41927/622080 )

       + h^5*g2^5*g1^5*ep^(-4)*n * ( 62737/1866240 )

       + h^5*g2^5*g1^5*ep^(-3) * (  - 884927/5598720 - 43/864*z3 )

       + h^5*g2^5*g1^5*ep^(-3)*n * (  - 1192247/11197440 - 1/216*z3 )

       + h^5*g2^5*g1^5*ep^(-2) * ( 272381/33592320 + 269/720*z3 - 3/64*
         z4 + 19/72*z5 )

       + h^5*g2^5*g1^5*ep^(-2)*n * ( 43408271/134369280 + 3857/25920*z3
          - 5/144*z4 - 11/144*z5 )

       + h^5*g2^5*g1^5*ep^(-1) * ( 162199637/134369280 + 7181/3888*z3
          + 83/72*z3^2 + 1253/5760*z4 - 3659/1728*z5 - 155/144*z6 - 35/
         16*z7 )

       + h^5*g2^5*g1^5*ep^(-1)*n * (  - 375117917/806215680 - 50231/
         69120*z3 - 29/144*z3^2 - 439/8640*z4 + 209/1728*z5 - 55/288*z6
          + 147/80*z7 )

       + h^5*g2^6*g1^4*ep^(-5) * (  - 19/5184 )

       + h^5*g2^6*g1^4*ep^(-5)*n * (  - 947/311040 )

       + h^5*g2^6*g1^4*ep^(-4) * ( 57437/2799360 )

       + h^5*g2^6*g1^4*ep^(-4)*n * ( 6319/466560 )

       + h^5*g2^6*g1^4*ep^(-3) * (  - 1124423/16796160 + 49/2592*z3 )

       + h^5*g2^6*g1^4*ep^(-3)*n * (  - 93851/3732480 + 1/864*z3 )

       + h^5*g2^6*g1^4*ep^(-2) * ( 806411/2488320 + 1693/9720*z3 - 59/
         1728*z4 - 8/27*z5 )

       + h^5*g2^6*g1^4*ep^(-2)*n * ( 122833/5598720 + 1711/77760*z3 + 
         11/1728*z4 - 1/24*z5 )

       + h^5*g2^6*g1^4*ep^(-1) * (  - 1521095741/1209323520 - 16973/
         6480*z3 - 863/1080*z3^2 + 16673/103680*z4 - 493/2592*z5 - 20/
         27*z6 + 623/96*z7 )

       + h^5*g2^6*g1^4*ep^(-1)*n * (  - 1159661/25194240 - 12757/77760*
         z3 + 1/120*z3^2 - 37/11520*z4 + 1307/5184*z5 - 5/48*z6 )

       + h^5*g2^7*g1^3*ep^(-5) * (  - 5/15552 )

       + h^5*g2^7*g1^3*ep^(-4) * ( 4409/622080 )

       + h^5*g2^7*g1^3*ep^(-3) * (  - 75115/2239488 )

       + h^5*g2^7*g1^3*ep^(-2) * ( 1242997/14929920 + 5717/103680*z3 + 
         5/144*z4 - 2/9*z5 )

       + h^5*g2^7*g1^3*ep^(-1) * (  - 20907401/806215680 - 25951/103680
         *z3 - 1/90*z3^2 - 1163/69120*z4 + 227/864*z5 + 5/36*z6 )

       + h^5*g2^8*g1^2*ep^(-5) * ( 221/466560 )

       + h^5*g2^8*g1^2*ep^(-4) * (  - 9019/2799360 )

       + h^5*g2^8*g1^2*ep^(-3) * ( 351127/33592320 + 1/2880*z3 )

       + h^5*g2^8*g1^2*ep^(-2) * (  - 2071309/100776960 - 1099/311040*
         z3 - 71/17280*z4 + 1/54*z5 )

       + h^5*g2^8*g1^2*ep^(-1) * ( 5865649/403107840 + 4381/622080*z3
          + 1/1080*z3^2 + 751/207360*z4 - 191/12960*z5 - 5/432*z6 )

       + 1)


==> anc/On-Z12 <==
( + h*g1^2*ep^(-1)*n * (  - 1/2 )

       + h^2*g1^4*ep^(-2)*n * ( 1/4 )

       + h^2*g1^4*ep^(-2)*n^2 * (  - 1/24 )

       + h^2*g1^4*ep^(-1)*n * (  - 1/24 )

       + h^2*g2*g1^3*ep^(-2)*n * ( 1/4 )

       + h^2*g2*g1^3*ep^(-1)*n * (  - 3/8 )

       + h^2*g2^2*g1^2*ep^(-2)*n * ( 1/12 )

       + h^2*g2^2*g1^2*ep^(-1)*n * (  - 1/16 )

       + h^3*g1^6*ep^(-3)*n * (  - 5/36 )

       + h^3*g1^6*ep^(-3)*n^2 * (  - 1/48 )

       + h^3*g1^6*ep^(-3)*n^3 * (  - 1/288 )

       + h^3*g1^6*ep^(-2)*n * ( 1/3 )

       + h^3*g1^6*ep^(-2)*n^2 * ( 5/36 )

       + h^3*g1^6*ep^(-1)*n * (  - 713/2592 )

       + h^3*g1^6*ep^(-1)*n^2 * (  - 577/2592 )

       + h^3*g2*g1^5*ep^(-3)*n * (  - 5/18 )

       + h^3*g2*g1^5*ep^(-3)*n^2 * (  - 1/144 )

       + h^3*g2*g1^5*ep^(-2)*n * ( 77/216 )

       + h^3*g2*g1^5*ep^(-2)*n^2 * (  - 61/864 )

       + h^3*g2*g1^5*ep^(-1)*n * (  - 911/2592 )

       + h^3*g2*g1^5*ep^(-1)*n^2 * ( 31/162 )

       + h^3*g2^2*g1^4*ep^(-3)*n * (  - 5/36 )

       + h^3*g2^2*g1^4*ep^(-3)*n^2 * ( 1/48 )

       + h^3*g2^2*g1^4*ep^(-2)*n * ( 197/432 )

       + h^3*g2^2*g1^4*ep^(-2)*n^2 * (  - 7/432 )

       + h^3*g2^2*g1^4*ep^(-1)*n * (  - 715/2592 - 1/6*z3 )

       + h^3*g2^2*g1^4*ep^(-1)*n^2 * (  - 47/1728 )

       + h^3*g2^3*g1^3*ep^(-3)*n * (  - 7/144 )

       + h^3*g2^3*g1^3*ep^(-2)*n * ( 143/864 )

       + h^3*g2^3*g1^3*ep^(-1)*n * (  - 355/1296 - 1/6*z3 )

       + h^3*g2^4*g1^2*ep^(-3)*n * (  - 17/288 )

       + h^3*g2^4*g1^2*ep^(-2)*n * ( 55/864 )

       + h^3*g2^4*g1^2*ep^(-1)*n * ( 7/1728 )

       + h^4*g1^8*ep^(-4)*n * ( 35/432 )

       + h^4*g1^8*ep^(-4)*n^2 * ( 253/5184 )

       + h^4*g1^8*ep^(-4)*n^3 * ( 37/10368 )

       + h^4*g1^8*ep^(-4)*n^4 * (  - 1/3456 )

       + h^4*g1^8*ep^(-3)*n * (  - 671/1728 )

       + h^4*g1^8*ep^(-3)*n^2 * (  - 427/3456 )

       + h^4*g1^8*ep^(-3)*n^3 * ( 187/6912 )

       + h^4*g1^8*ep^(-2)*n * ( 29561/31104 + 1/16*z3 )

       + h^4*g1^8*ep^(-2)*n^2 * ( 11359/186624 + 7/18*z3 )

       + h^4*g1^8*ep^(-2)*n^3 * (  - 19313/373248 )

       + h^4*g1^8*ep^(-1)*n * (  - 212543/186624 - 295/864*z3 - 1/32*z4
          + 5/8*z5 )

       + h^4*g1^8*ep^(-1)*n^2 * ( 144083/373248 - 47/96*z3 - 3/16*z4 )

       + h^4*g1^8*ep^(-1)*n^3 * (  - 42967/746496 + 35/576*z3 )

       + h^4*g2*g1^7*ep^(-4)*n * ( 35/144 )

       + h^4*g2*g1^7*ep^(-4)*n^2 * ( 11/216 )

       + h^4*g2*g1^7*ep^(-4)*n^3 * (  - 29/3456 )

       + h^4*g2*g1^7*ep^(-3)*n * (  - 401/576 )

       + h^4*g2*g1^7*ep^(-3)*n^2 * (  - 2675/10368 )

       + h^4*g2*g1^7*ep^(-3)*n^3 * (  - 137/20736 )

       + h^4*g2*g1^7*ep^(-2)*n * ( 31/48 + 1/2*z3 )

       + h^4*g2*g1^7*ep^(-2)*n^2 * ( 32539/62208 - 7/24*z3 )

       + h^4*g2*g1^7*ep^(-2)*n^3 * ( 5251/124416 )

       + h^4*g2*g1^7*ep^(-1)*n * ( 17/144 - 14/9*z3 - 1/4*z4 + 5/24*z5
          )

       + h^4*g2*g1^7*ep^(-1)*n^2 * (  - 17843/15552 + 43/288*z3 + 5/16*
         z4 - 5/12*z5 )

       + h^4*g2*g1^7*ep^(-1)*n^3 * ( 671/27648 - 7/192*z3 )

       + h^4*g2^2*g1^6*ep^(-4)*n * ( 385/1728 )

       + h^4*g2^2*g1^6*ep^(-4)*n^2 * ( 31/3456 )

       + h^4*g2^2*g1^6*ep^(-4)*n^3 * ( 1/288 )

       + h^4*g2^2*g1^6*ep^(-3)*n * (  - 7235/10368 )

       + h^4*g2^2*g1^6*ep^(-3)*n^2 * (  - 925/20736 )

       + h^4*g2^2*g1^6*ep^(-3)*n^3 * (  - 19/6912 )

       + h^4*g2^2*g1^6*ep^(-2)*n * ( 90937/62208 - 1/18*z3 )

       + h^4*g2^2*g1^6*ep^(-2)*n^2 * ( 8045/124416 + 23/288*z3 )

       + h^4*g2^2*g1^6*ep^(-2)*n^3 * (  - 331/62208 )

       + h^4*g2^2*g1^6*ep^(-1)*n * (  - 1180127/373248 - 425/216*z3 + 1/
         6*z4 + 10/3*z5 )

       + h^4*g2^2*g1^6*ep^(-1)*n^2 * ( 130289/746496 - 151/432*z3 + 17/
         192*z4 + 5/12*z5 )

       + h^4*g2^2*g1^6*ep^(-1)*n^3 * (  - 215/82944 + 1/192*z3 )

       + h^4*g2^3*g1^5*ep^(-4)*n * ( 7/72 )

       + h^4*g2^3*g1^5*ep^(-4)*n^2 * ( 5/144 )

       + h^4*g2^3*g1^5*ep^(-3)*n * (  - 265/576 )

       + h^4*g2^3*g1^5*ep^(-3)*n^2 * (  - 73/5184 )

       + h^4*g2^3*g1^5*ep^(-2)*n * ( 5155/6912 + 7/18*z3 )

       + h^4*g2^3*g1^5*ep^(-2)*n^2 * (  - 239/1728 - 5/96*z3 )

       + h^4*g2^3*g1^5*ep^(-1)*n * ( 17903/124416 - 293/432*z3 + 1/12*
         z4 - 25/24*z5 )

       + h^4*g2^3*g1^5*ep^(-1)*n^2 * ( 3767/20736 + 259/1728*z3 - 11/
         192*z4 )

       + h^4*g2^4*g1^4*ep^(-4)*n * ( 23/432 )

       + h^4*g2^4*g1^4*ep^(-4)*n^2 * (  - 221/10368 )

       + h^4*g2^4*g1^4*ep^(-3)*n * (  - 3749/20736 )

       + h^4*g2^4*g1^4*ep^(-3)*n^2 * ( 685/20736 )

       + h^4*g2^4*g1^4*ep^(-2)*n * ( 4385/15552 + 19/72*z3 )

       + h^4*g2^4*g1^4*ep^(-2)*n^2 * ( 701/186624 )

       + h^4*g2^4*g1^4*ep^(-1)*n * (  - 23273/82944 - 583/1728*z3 + 1/
         24*z4 - 5/8*z5 )

       + h^4*g2^4*g1^4*ep^(-1)*n^2 * (  - 241/9216 - 1/96*z3 )

       + h^4*g2^5*g1^3*ep^(-4)*n * ( 31/1152 )

       + h^4*g2^5*g1^3*ep^(-3)*n * (  - 887/6912 )

       + h^4*g2^5*g1^3*ep^(-2)*n * ( 12443/41472 + 1/32*z3 )

       + h^4*g2^5*g1^3*ep^(-1)*n * (  - 121177/248832 - 143/432*z3 + 13/
         192*z4 )

       + h^4*g2^6*g1^2*ep^(-4)*n * ( 209/5184 )

       + h^4*g2^6*g1^2*ep^(-3)*n * (  - 611/6912 )

       + h^4*g2^6*g1^2*ep^(-2)*n * ( 7829/186624 + 5/288*z3 )

       + h^4*g2^6*g1^2*ep^(-1)*n * ( 1895/27648 - 29/576*z3 + 1/64*z4 )

       + h^5*g1^10*ep^(-5)*n * (  - 7/144 )

       + h^5*g1^10*ep^(-5)*n^2 * (  - 13/240 )

       + h^5*g1^10*ep^(-5)*n^3 * (  - 395/62208 )

       + h^5*g1^10*ep^(-5)*n^4 * ( 235/124416 )

       + h^5*g1^10*ep^(-5)*n^5 * (  - 1/41472 )

       + h^5*g1^10*ep^(-4)*n * ( 27497/77760 )

       + h^5*g1^10*ep^(-4)*n^2 * ( 13873/77760 )

       + h^5*g1^10*ep^(-4)*n^3 * ( 1313/103680 )

       + h^5*g1^10*ep^(-4)*n^4 * ( 1981/622080 )

       + h^5*g1^10*ep^(-3)*n * (  - 212257/155520 - 19/240*z3 )

       + h^5*g1^10*ep^(-3)*n^2 * (  - 1631/12960 - 43/80*z3 )

       + h^5*g1^10*ep^(-3)*n^3 * (  - 636053/5598720 + 467/4320*z3 )

       + h^5*g1^10*ep^(-3)*n^4 * (  - 26069/2799360 )

       + h^5*g1^10*ep^(-2)*n * ( 1871971/559872 - 701/1440*z3 - 7/480*
         z4 + 35/24*z5 )

       + h^5*g1^10*ep^(-2)*n^2 * (  - 158741/524880 + 4693/1080*z3 - 8/
         45*z4 - 709/288*z5 )

       + h^5*g1^10*ep^(-2)*n^3 * ( 9858727/16796160 - 10297/17280*z3 + 
         157/2880*z4 + 7/72*z5 )

       + h^5*g1^10*ep^(-2)*n^4 * (  - 91019/8398080 + 235/20736*z3 )

       + h^5*g1^10*ep^(-1)*n * (  - 9892319/2799360 + 33035/10368*z3 + 
         11/30*z3^2 + 3239/5760*z4 - 18133/1440*z5 - 25/12*z6 + 1477/
         160*z7 )

       + h^5*g1^10*ep^(-1)*n^2 * ( 3140801/2799360 - 30247/11520*z3 - 
         397/240*z3^2 - 9037/11520*z4 - 169/45*z5 + 155/96*z6 + 91/20*
         z7 )

       + h^5*g1^10*ep^(-1)*n^3 * (  - 869807/699840 + 92689/103680*z3
          - 13/80*z3^2 + 77/1280*z4 - 53/160*z5 + 5/32*z6 )

       + h^5*g1^10*ep^(-1)*n^4 * (  - 276923/44789760 - 533/103680*z3
          + 1/72*z4 )

       + h^5*g2*g1^9*ep^(-5)*n * (  - 7/36 )

       + h^5*g2*g1^9*ep^(-5)*n^2 * (  - 347/3240 )

       + h^5*g2*g1^9*ep^(-5)*n^3 * ( 7/1728 )

       + h^5*g2*g1^9*ep^(-5)*n^4 * (  - 77/41472 )

       + h^5*g2*g1^9*ep^(-4)*n * ( 1039/1080 )

       + h^5*g2*g1^9*ep^(-4)*n^2 * ( 145681/311040 )

       + h^5*g2*g1^9*ep^(-4)*n^3 * (  - 14399/622080 )

       + h^5*g2*g1^9*ep^(-4)*n^4 * (  - 361/1244160 )

       + h^5*g2*g1^9*ep^(-3)*n * (  - 153151/77760 - 7/10*z3 )

       + h^5*g2*g1^9*ep^(-3)*n^2 * (  - 968933/933120 + 1/120*z3 )

       + h^5*g2*g1^9*ep^(-3)*n^3 * ( 95167/746496 - 43/480*z3 )

       + h^5*g2*g1^9*ep^(-3)*n^4 * ( 48791/7464960 )

       + h^5*g2*g1^9*ep^(-2)*n * ( 53905/34992 + 163/54*z3 - 11/120*z4
          + 19/18*z5 )

       + h^5*g2*g1^9*ep^(-2)*n^2 * ( 377969/124416 + 893/720*z3 - 139/
         480*z4 - 527/288*z5 )

       + h^5*g2*g1^9*ep^(-2)*n^3 * (  - 311939/559872 + 6959/17280*z3
          - 19/960*z4 - 11/48*z5 )

       + h^5*g2*g1^9*ep^(-2)*n^4 * ( 13867/2985984 - 49/6912*z3 )

       + h^5*g2*g1^9*ep^(-1)*n * (  - 85707641/33592320 - 88469/25920*
         z3 - 67/36*z3^2 + 125/144*z4 - 10213/4320*z5 - 185/72*z6 + 889/
         240*z7 )

       + h^5*g2*g1^9*ep^(-1)*n^2 * (  - 310589683/33592320 - 406129/
         25920*z3 - 1/45*z3^2 + 997/1920*z4 + 343/30*z5 + 5/72*z6 + 553/
         48*z7 )

       + h^5*g2*g1^9*ep^(-1)*n^3 * ( 176205157/134369280 - 15703/34560*
         z3 + 7/180*z3^2 + 1/480*z4 + 671/720*z5 - 35/72*z6 )

       + h^5*g2*g1^9*ep^(-1)*n^4 * ( 7/2880 + 1/270*z3 - 1/144*z4 )

       + h^5*g2^2*g1^8*ep^(-5)*n * (  - 1393/5184 )

       + h^5*g2^2*g1^8*ep^(-5)*n^2 * (  - 911/15552 )

       + h^5*g2^2*g1^8*ep^(-5)*n^3 * (  - 31/3888 )

       + h^5*g2^2*g1^8*ep^(-5)*n^4 * ( 5/10368 )

       + h^5*g2^2*g1^8*ep^(-4)*n * ( 14479/12960 )

       + h^5*g2^2*g1^8*ep^(-4)*n^2 * ( 62489/155520 )

       + h^5*g2^2*g1^8*ep^(-4)*n^3 * (  - 859/77760 )

       + h^5*g2^2*g1^8*ep^(-4)*n^4 * (  - 1/2592 )

       + h^5*g2^2*g1^8*ep^(-3)*n * (  - 475967/186624 - 1123/2160*z3 )

       + h^5*g2^2*g1^8*ep^(-3)*n^2 * (  - 5552879/5598720 + 541/8640*z3
          )

       + h^5*g2^2*g1^8*ep^(-3)*n^3 * ( 1026691/11197440 + 23/640*z3 )

       + h^5*g2^2*g1^8*ep^(-3)*n^4 * (  - 95/124416 )

       + h^5*g2^2*g1^8*ep^(-2)*n * ( 26849261/5598720 + 15091/2592*z3
          - 403/1440*z4 - 521/144*z5 )

       + h^5*g2^2*g1^8*ep^(-2)*n^2 * ( 2198761/16796160 + 251/25920*z3
          + 1/5760*z4 + 133/72*z5 )

       + h^5*g2^2*g1^8*ep^(-2)*n^3 * ( 255931/6718464 - 1381/8640*z3 + 
         541/11520*z4 + 5/72*z5 )

       + h^5*g2^2*g1^8*ep^(-2)*n^4 * (  - 1081/2239488 + 5/5184*z3 )

       + h^5*g2^2*g1^8*ep^(-1)*n * ( 56101283/33592320 - 17248301/
         311040*z3 - 925/288*z3^2 + 10217/6912*z4 - 255509/8640*z5 - 
         1685/576*z6 + 2849/32*z7 )

       + h^5*g2^2*g1^8*ep^(-1)*n^2 * ( 12411733/2099520 - 56543/25920*
         z3 + 23/60*z3^2 + 583/640*z4 - 90763/8640*z5 + 5/8*z6 + 77/80*
         z7 )

       + h^5*g2^2*g1^8*ep^(-1)*n^3 * (  - 35965163/67184640 + 93589/
         622080*z3 + 7/720*z3^2 - 3557/69120*z4 - 1247/4320*z5 + 25/288
         *z6 )

       + h^5*g2^2*g1^8*ep^(-1)*n^4 * (  - 31/124416 - 1/1728*z3 + 1/
         1152*z4 )

       + h^5*g2^3*g1^7*ep^(-5)*n * (  - 763/4320 )

       + h^5*g2^3*g1^7*ep^(-5)*n^2 * (  - 1/24 )

       + h^5*g2^3*g1^7*ep^(-5)*n^3 * ( 235/13824 )

       + h^5*g2^3*g1^7*ep^(-4)*n * ( 278023/311040 )

       + h^5*g2^3*g1^7*ep^(-4)*n^2 * ( 92417/622080 )

       + h^5*g2^3*g1^7*ep^(-4)*n^3 * (  - 27287/1244160 )

       + h^5*g2^3*g1^7*ep^(-3)*n * (  - 546553/233280 - 119/360*z3 )

       + h^5*g2^3*g1^7*ep^(-3)*n^2 * (  - 130585/373248 - 857/4320*z3 )

       + h^5*g2^3*g1^7*ep^(-3)*n^3 * (  - 346897/7464960 - 59/5760*z3 )

       + h^5*g2^3*g1^7*ep^(-2)*n * ( 2930701/559872 + 1241/405*z3 + 1/
         240*z4 - 191/96*z5 )

       + h^5*g2^3*g1^7*ep^(-2)*n^2 * ( 11573107/7464960 + 3941/5760*z3
          - 103/720*z4 - 469/288*z5 )

       + h^5*g2^3*g1^7*ep^(-2)*n^3 * ( 553969/8957952 + 551/10368*z3 - 
         157/11520*z4 )

       + h^5*g2^3*g1^7*ep^(-1)*n * (  - 981025649/67184640 + 103813/
         77760*z3 - 883/360*z3^2 + 16417/8640*z4 + 59179/4320*z5 - 535/
         144*z6 - 63/8*z7 )

       + h^5*g2^3*g1^7*ep^(-1)*n^2 * (  - 89508377/16796160 + 397003/
         311040*z3 - 449/720*z3^2 + 11779/34560*z4 - 23899/4320*z5 + 
         415/288*z6 + 91/16*z7 )

       + h^5*g2^3*g1^7*ep^(-1)*n^3 * ( 2032933/22394880 - 611/8640*z3
          + 11/384*z4 - 1/320*z5 )

       + h^5*g2^4*g1^6*ep^(-5)*n * (  - 919/10368 )

       + h^5*g2^4*g1^6*ep^(-5)*n^2 * (  - 3179/124416 )

       + h^5*g2^4*g1^6*ep^(-5)*n^3 * (  - 595/124416 )

       + h^5*g2^4*g1^6*ep^(-4)*n * ( 24929/51840 )

       + h^5*g2^4*g1^6*ep^(-4)*n^2 * ( 15803/103680 )

       + h^5*g2^4*g1^6*ep^(-4)*n^3 * ( 673/77760 )

       + h^5*g2^4*g1^6*ep^(-3)*n * (  - 255097/207360 - 551/1080*z3 )

       + h^5*g2^4*g1^6*ep^(-3)*n^2 * (  - 4339913/11197440 + 221/17280*
         z3 )

       + h^5*g2^4*g1^6*ep^(-3)*n^3 * ( 17867/11197440 )

       + h^5*g2^4*g1^6*ep^(-2)*n * ( 355409/138240 + 27227/8640*z3 - 
         131/720*z4 - 175/144*z5 )

       + h^5*g2^4*g1^6*ep^(-2)*n^2 * ( 15873917/67184640 + 2141/11520*
         z3 + 127/3840*z4 - 7/24*z5 )

       + h^5*g2^4*g1^6*ep^(-2)*n^3 * (  - 170713/22394880 - 493/103680*
         z3 )

       + h^5*g2^4*g1^6*ep^(-1)*n * (  - 27883627/8398080 + 128497/77760
         *z3 - 1357/720*z3^2 + 1363/8640*z4 - 240071/8640*z5 + 575/288*
         z6 + 10213/480*z7 )

       + h^5*g2^4*g1^6*ep^(-1)*n^2 * ( 140713067/134369280 - 1036159/
         311040*z3 - 43/1440*z3^2 + 979/4320*z4 + 1801/1440*z5 - 295/
         576*z6 + 147/40*z7 )

       + h^5*g2^4*g1^6*ep^(-1)*n^3 * (  - 13183/3732480 + 703/69120*z3
          - 17/7680*z4 )

       + h^5*g2^5*g1^5*ep^(-5)*n * (  - 5/108 )

       + h^5*g2^5*g1^5*ep^(-5)*n^2 * (  - 7003/207360 )

       + h^5*g2^5*g1^5*ep^(-4)*n * ( 76627/311040 )

       + h^5*g2^5*g1^5*ep^(-4)*n^2 * ( 71939/1244160 )

       + h^5*g2^5*g1^5*ep^(-3)*n * (  - 2199523/3732480 - 263/1080*z3 )

       + h^5*g2^5*g1^5*ep^(-3)*n^2 * ( 847921/7464960 + 97/2880*z3 )

       + h^5*g2^5*g1^5*ep^(-2)*n * ( 3258431/22394880 + 29663/25920*z3
          - 79/360*z4 + 467/288*z5 )

       + h^5*g2^5*g1^5*ep^(-2)*n^2 * (  - 16220611/44789760 - 2213/
         34560*z3 + 17/1920*z4 - 1/8*z5 )

       + h^5*g2^5*g1^5*ep^(-1)*n * ( 132251311/44789760 - 888353/51840*
         z3 + 283/240*z3^2 + 363/1280*z4 + 16711/4320*z5 + 35/96*z6 + 
         133/24*z7 )

       + h^5*g2^5*g1^5*ep^(-1)*n^2 * ( 645331/1679616 + 73409/311040*z3
          + 1/40*z3^2 + 773/34560*z4 + 3037/8640*z5 - 5/16*z6 )

       + h^5*g2^6*g1^4*ep^(-5)*n * (  - 629/20736 )

       + h^5*g2^6*g1^4*ep^(-5)*n^2 * ( 221/11520 )

       + h^5*g2^6*g1^4*ep^(-4)*n * ( 91519/622080 )

       + h^5*g2^6*g1^4*ep^(-4)*n^2 * (  - 32423/622080 )

       + h^5*g2^6*g1^4*ep^(-3)*n * (  - 144611/414720 - 157/1728*z3 )

       + h^5*g2^6*g1^4*ep^(-3)*n^2 * ( 2471/69120 + 109/17280*z3 )

       + h^5*g2^6*g1^4*ep^(-2)*n * ( 15880087/22394880 + 2167/5184*z3
          - 15/128*z4 + 3/8*z5 )

       + h^5*g2^6*g1^4*ep^(-2)*n^2 * ( 711091/22394880 - 193/12960*z3
          + 89/11520*z4 )

       + h^5*g2^6*g1^4*ep^(-1)*n * (  - 5491531/3732480 + 311843/51840*
         z3 - 61/96*z3^2 + 665/2304*z4 - 9691/1728*z5 + 55/192*z6 - 
         1477/480*z7 )

       + h^5*g2^6*g1^4*ep^(-1)*n^2 * (  - 604313/11197440 - 77/4608*z3
          - 131/7680*z4 - 1/90*z5 )

       + h^5*g2^7*g1^3*ep^(-5)*n * (  - 725/41472 )

       + h^5*g2^7*g1^3*ep^(-4)*n * ( 1517/15360 )

       + h^5*g2^7*g1^3*ep^(-3)*n * (  - 2144323/7464960 - 283/5760*z3 )

       + h^5*g2^7*g1^3*ep^(-2)*n * ( 30097129/44789760 + 10471/25920*z3
          + 151/11520*z4 - 1/3*z5 )

       + h^5*g2^7*g1^3*ep^(-1)*n * (  - 74721617/67184640 - 1051507/
         311040*z3 - 13/60*z3^2 + 5627/34560*z4 - 6037/4320*z5 + 5/24*
         z6 + 1001/240*z7 )

       + h^5*g2^8*g1^2*ep^(-5)*n * (  - 4327/155520 )

       + h^5*g2^8*g1^2*ep^(-4)*n * ( 60569/622080 )

       + h^5*g2^8*g1^2*ep^(-3)*n * (  - 721987/5598720 - 599/17280*z3 )

       + h^5*g2^8*g1^2*ep^(-2)*n * ( 3595/373248 + 1343/11520*z3 - 31/
         1280*z4 + 1/288*z5 )

       + h^5*g2^8*g1^2*ep^(-1)*n * ( 1590053/5598720 - 3707/13824*z3 + 
         3/160*z3^2 + 2999/23040*z4 + 11/1440*z5 - 5/64*z6 ))


==> anc/On-Z21 <==
( + h*g1^2*ep^(-1) * (  - 1/2 )

       + h^2*g1^4*ep^(-2) * ( 1/4 )

       + h^2*g1^4*ep^(-2)*n * (  - 1/24 )

       + h^2*g1^4*ep^(-1) * (  - 5/36 )

       + h^2*g1^4*ep^(-1)*n * ( 7/144 )

       + h^2*g2*g1^3*ep^(-2) * ( 1/4 )

       + h^2*g2*g1^3*ep^(-1) * (  - 3/8 )

       + h^2*g2^2*g1^2*ep^(-2) * ( 1/12 )

       + h^2*g2^2*g1^2*ep^(-1) * (  - 1/72 )

       + h^3*g1^6*ep^(-3) * (  - 5/36 )

       + h^3*g1^6*ep^(-3)*n * (  - 1/48 )

       + h^3*g1^6*ep^(-3)*n^2 * (  - 1/288 )

       + h^3*g1^6*ep^(-2) * ( 455/1296 )

       + h^3*g1^6*ep^(-2)*n * ( 79/648 )

       + h^3*g1^6*ep^(-2)*n^2 * ( 7/1728 )

       + h^3*g1^6*ep^(-1) * (  - 869/7776 - 1/6*z3 )

       + h^3*g1^6*ep^(-1)*n * (  - 4399/15552 + 1/4*z3 )

       + h^3*g1^6*ep^(-1)*n^2 * ( 11/3456 )

       + h^3*g2*g1^5*ep^(-3) * (  - 5/18 )

       + h^3*g2*g1^5*ep^(-3)*n * ( 1/36 )

       + h^3*g2*g1^5*ep^(-2) * ( 65/144 )

       + h^3*g2*g1^5*ep^(-2)*n * (  - 7/72 )

       + h^3*g2*g1^5*ep^(-1) * (  - 487/864 )

       + h^3*g2*g1^5*ep^(-1)*n * ( 17/108 )

       + h^3*g2^2*g1^4*ep^(-3) * (  - 35/216 )

       + h^3*g2^2*g1^4*ep^(-3)*n * ( 13/864 )

       + h^3*g2^2*g1^4*ep^(-2) * ( 385/864 )

       + h^3*g2^2*g1^4*ep^(-2)*n * (  - 113/5184 )

       + h^3*g2^2*g1^4*ep^(-1) * (  - 5027/15552 - 1/3*z3 )

       + h^3*g2^2*g1^4*ep^(-1)*n * ( 125/15552 )

       + h^3*g2^3*g1^3*ep^(-3) * (  - 1/12 )

       + h^3*g2^3*g1^3*ep^(-2) * ( 7/72 )

       + h^3*g2^3*g1^3*ep^(-1) * (  - 1/36 - 1/6*z3 )

       + h^3*g2^4*g1^2*ep^(-3) * (  - 13/432 )

       + h^3*g2^4*g1^2*ep^(-2) * ( 97/1296 )

       + h^3*g2^4*g1^2*ep^(-1) * (  - 2801/31104 + 1/12*z3 )

       + h^4*g1^8*ep^(-4) * ( 35/432 )

       + h^4*g1^8*ep^(-4)*n * ( 253/5184 )

       + h^4*g1^8*ep^(-4)*n^2 * (  - 53/10368 )

       + h^4*g1^8*ep^(-4)*n^3 * (  - 1/3456 )

       + h^4*g1^8*ep^(-3) * (  - 6059/15552 )

       + h^4*g1^8*ep^(-3)*n * (  - 4069/31104 )

       + h^4*g1^8*ep^(-3)*n^2 * ( 671/20736 )

       + h^4*g1^8*ep^(-3)*n^3 * ( 7/20736 )

       + h^4*g1^8*ep^(-2) * ( 9107/11664 + 25/144*z3 )

       + h^4*g1^8*ep^(-2)*n * ( 691/2916 + 1/9*z3 )

       + h^4*g1^8*ep^(-2)*n^2 * (  - 3655/41472 + 1/48*z3 )

       + h^4*g1^8*ep^(-2)*n^3 * ( 11/41472 )

       + h^4*g1^8*ep^(-1) * (  - 268757/559872 - 401/864*z3 + 3/32*z4
          - 5/24*z5 )

       + h^4*g1^8*ep^(-1)*n * (  - 714893/1119744 - 14/27*z3 - 1/4*z4
          + 5/4*z5 )

       + h^4*g1^8*ep^(-1)*n^2 * ( 202501/2239488 - 241/1728*z3 + 1/32*
         z4 )

       + h^4*g1^8*ep^(-1)*n^3 * ( 19/82944 - 1/1728*z3 )

       + h^4*g2*g1^7*ep^(-4) * ( 35/144 )

       + h^4*g2*g1^7*ep^(-4)*n * ( 1/36 )

       + h^4*g2*g1^7*ep^(-4)*n^2 * ( 1/576 )

       + h^4*g2*g1^7*ep^(-3) * (  - 3929/5184 )

       + h^4*g2*g1^7*ep^(-3)*n * (  - 577/2592 )

       + h^4*g2*g1^7*ep^(-3)*n^2 * (  - 131/10368 )

       + h^4*g2*g1^7*ep^(-2) * ( 24359/31104 + 13/24*z3 )

       + h^4*g2*g1^7*ep^(-2)*n * ( 30917/62208 - 5/16*z3 )

       + h^4*g2*g1^7*ep^(-2)*n^2 * ( 157/3888 )

       + h^4*g2*g1^7*ep^(-1) * (  - 26981/93312 - 65/36*z3 + 1/16*z4 + 
         5/24*z5 )

       + h^4*g2*g1^7*ep^(-1)*n * (  - 110855/373248 + 2/3*z3 - 3/32*z4
          - 5/12*z5 )

       + h^4*g2*g1^7*ep^(-1)*n^2 * (  - 16745/373248 + 11/576*z3 )

       + h^4*g2^2*g1^6*ep^(-4) * ( 1255/5184 )

       + h^4*g2^2*g1^6*ep^(-4)*n * (  - 97/10368 )

       + h^4*g2^2*g1^6*ep^(-4)*n^2 * ( 7/3456 )

       + h^4*g2^2*g1^6*ep^(-3) * (  - 24385/31104 )

       + h^4*g2^2*g1^6*ep^(-3)*n * ( 317/5184 )

       + h^4*g2^2*g1^6*ep^(-3)*n^2 * (  - 25/6912 )

       + h^4*g2^2*g1^6*ep^(-2) * ( 289685/186624 + 5/48*z3 )

       + h^4*g2^2*g1^6*ep^(-2)*n * ( 19595/373248 + 3/32*z3 )

       + h^4*g2^2*g1^6*ep^(-2)*n^2 * (  - 41/62208 )

       + h^4*g2^2*g1^6*ep^(-1) * (  - 3051593/1119744 - 451/288*z3 + 5/
         32*z4 + 5/3*z5 )

       + h^4*g2^2*g1^6*ep^(-1)*n * (  - 120857/279936 - 389/1728*z3 - 5/
         192*z4 + 5/3*z5 )

       + h^4*g2^2*g1^6*ep^(-1)*n^2 * ( 2231/746496 - 7/3456*z3 )

       + h^4*g2^3*g1^5*ep^(-4) * ( 31/216 )

       + h^4*g2^3*g1^5*ep^(-4)*n * (  - 5/576 )

       + h^4*g2^3*g1^5*ep^(-3) * (  - 545/1152 )

       + h^4*g2^3*g1^5*ep^(-3)*n * ( 25/2592 )

       + h^4*g2^3*g1^5*ep^(-2) * ( 13603/20736 + 1/2*z3 )

       + h^4*g2^3*g1^5*ep^(-2)*n * (  - 2273/62208 - 37/288*z3 )

       + h^4*g2^3*g1^5*ep^(-1) * (  - 25349/93312 - 475/432*z3 + 1/6*z4
          - 25/24*z5 )

       + h^4*g2^3*g1^5*ep^(-1)*n * ( 769/11664 + 59/1728*z3 - 13/192*z4
          )

       + h^4*g2^4*g1^4*ep^(-4) * ( 11/144 )

       + h^4*g2^4*g1^4*ep^(-4)*n * (  - 91/10368 )

       + h^4*g2^4*g1^4*ep^(-3) * (  - 6821/31104 )

       + h^4*g2^4*g1^4*ep^(-3)*n * ( 1769/62208 )

       + h^4*g2^4*g1^4*ep^(-2) * ( 16321/93312 + 17/72*z3 )

       + h^4*g2^4*g1^4*ep^(-2)*n * (  - 15217/373248 + 1/72*z3 )

       + h^4*g2^4*g1^4*ep^(-1) * ( 111257/373248 - 127/288*z3 + 7/48*z4
          - 25/24*z5 )

       + h^4*g2^4*g1^4*ep^(-1)*n * ( 67895/2239488 - 23/576*z3 + 1/48*
         z4 )

       + h^4*g2^5*g1^3*ep^(-4) * ( 1/27 )

       + h^4*g2^5*g1^3*ep^(-3) * (  - 553/5184 )

       + h^4*g2^5*g1^3*ep^(-2) * ( 11113/62208 - 7/288*z3 )

       + h^4*g2^5*g1^3*ep^(-1) * (  - 1709/5184 - 101/864*z3 + 17/192*
         z4 )

       + h^4*g2^6*g1^2*ep^(-4) * ( 143/10368 )

       + h^4*g2^6*g1^2*ep^(-3) * (  - 1901/31104 )

       + h^4*g2^6*g1^2*ep^(-2) * ( 26173/186624 + 1/288*z3 )

       + h^4*g2^6*g1^2*ep^(-1) * (  - 207173/1119744 - 289/3456*z3 - 5/
         64*z4 + 5/12*z5 )

       + h^5*g1^10*ep^(-5) * (  - 7/144 )

       + h^5*g1^10*ep^(-5)*n * (  - 13/240 )

       + h^5*g1^10*ep^(-5)*n^2 * ( 253/62208 )

       + h^5*g1^10*ep^(-5)*n^3 * (  - 71/124416 )

       + h^5*g1^10*ep^(-5)*n^4 * (  - 1/41472 )

       + h^5*g1^10*ep^(-4) * ( 13661/38880 )

       + h^5*g1^10*ep^(-4)*n * ( 58607/311040 )

       + h^5*g1^10*ep^(-4)*n^2 * ( 919/933120 )

       + h^5*g1^10*ep^(-4)*n^3 * ( 18013/3732480 )

       + h^5*g1^10*ep^(-4)*n^4 * ( 7/248832 )

       + h^5*g1^10*ep^(-3) * (  - 687479/559872 - 3/20*z3 )

       + h^5*g1^10*ep^(-3)*n * (  - 1526173/5598720 - 247/720*z3 )

       + h^5*g1^10*ep^(-3)*n^2 * (  - 777409/11197440 + 767/8640*z3 )

       + h^5*g1^10*ep^(-3)*n^3 * (  - 312221/22394880 + 1/576*z3 )

       + h^5*g1^10*ep^(-3)*n^4 * ( 11/497664 )

       + h^5*g1^10*ep^(-2) * ( 5254627/2099520 + 623/25920*z3 - 1/10*z4
          + 37/24*z5 )

       + h^5*g1^10*ep^(-2)*n * ( 3490727/5598720 + 12229/3456*z3 - 23/
         720*z4 - 93/32*z5 )

       + h^5*g1^10*ep^(-2)*n^2 * ( 22345499/67184640 - 24809/51840*z3
          + 17/5760*z4 + 41/144*z5 )

       + h^5*g1^10*ep^(-2)*n^3 * ( 201919/26873856 - 47/6912*z3 + 1/384
         *z4 )

       + h^5*g1^10*ep^(-2)*n^4 * ( 19/995328 - 1/20736*z3 )

       + h^5*g1^10*ep^(-1) * (  - 3690995/2519424 + 507007/155520*z3 + 
         197/180*z3^2 + 9563/17280*z4 - 50161/4320*z5 - 5/36*z6 + 301/
         160*z7 )

       + h^5*g1^10*ep^(-1)*n * (  - 67676861/67184640 - 1175099/311040*
         z3 - 1343/720*z3^2 - 1655/6912*z4 - 4219/720*z5 - 305/288*z6
          + 1099/80*z7 )

       + h^5*g1^10*ep^(-1)*n^2 * (  - 110079349/134369280 - 35429/
         311040*z3 - 227/360*z3^2 - 169/5760*z4 - 2077/2880*z5 + 5/18*
         z6 + 441/160*z7 )

       + h^5*g1^10*ep^(-1)*n^3 * ( 463369/25194240 + 127/6480*z3 - 157/
         6912*z4 + 17/1728*z5 )

       + h^5*g1^10*ep^(-1)*n^4 * ( 35/1990656 + 7/124416*z3 - 1/13824*
         z4 )

       + h^5*g2*g1^9*ep^(-5) * (  - 7/36 )

       + h^5*g2*g1^9*ep^(-5)*n * (  - 2431/25920 )

       + h^5*g2*g1^9*ep^(-5)*n^2 * ( 17/1728 )

       + h^5*g2*g1^9*ep^(-4) * ( 77363/77760 )

       + h^5*g2*g1^9*ep^(-4)*n * ( 26989/62208 )

       + h^5*g2*g1^9*ep^(-4)*n^2 * (  - 2653/34560 )

       + h^5*g2*g1^9*ep^(-4)*n^3 * (  - 7/5184 )

       + h^5*g2*g1^9*ep^(-3) * (  - 1854781/933120 - 63/80*z3 )

       + h^5*g2*g1^9*ep^(-3)*n * (  - 2175883/1866240 + 17/80*z3 )

       + h^5*g2*g1^9*ep^(-3)*n^2 * ( 214321/933120 - 73/720*z3 )

       + h^5*g2*g1^9*ep^(-3)*n^3 * ( 379/62208 )

       + h^5*g2*g1^9*ep^(-2) * ( 4289927/2799360 + 14969/4320*z3 - 157/
         480*z4 + 47/36*z5 )

       + h^5*g2*g1^9*ep^(-2)*n * ( 3809077/1119744 + 4901/8640*z3 + 23/
         480*z4 - 295/144*z5 )

       + h^5*g2*g1^9*ep^(-2)*n^2 * (  - 1892365/4478976 + 1943/2880*z3
          - 11/160*z4 - 17/24*z5 )

       + h^5*g2*g1^9*ep^(-2)*n^3 * (  - 4103/933120 - 1/1080*z3 )

       + h^5*g2*g1^9*ep^(-1) * (  - 84170039/33592320 - 136679/25920*z3
          - 131/60*z3^2 + 1837/1440*z4 - 18739/4320*z5 - 5/24*z6 + 889/
         240*z7 )

       + h^5*g2*g1^9*ep^(-1)*n * (  - 36980093/4199040 - 254501/12960*
         z3 + 199/240*z3^2 - 29/5760*z4 + 9349/480*z5 - 75/32*z6 + 553/
         48*z7 )

       + h^5*g2*g1^9*ep^(-1)*n^2 * ( 88105357/134369280 - 61217/34560*
         z3 - 1/8*z3^2 + 1319/5760*z4 + 2633/1440*z5 - 35/48*z6 )

       + h^5*g2*g1^9*ep^(-1)*n^3 * (  - 81817/11197440 - 233/51840*z3
          + 1/180*z4 )

       + h^5*g2^2*g1^8*ep^(-5) * (  - 1463/5184 )

       + h^5*g2^2*g1^8*ep^(-5)*n * (  - 401/10368 )

       + h^5*g2^2*g1^8*ep^(-5)*n^2 * (  - 7/31104 )

       + h^5*g2^2*g1^8*ep^(-5)*n^3 * ( 5/20736 )

       + h^5*g2^2*g1^8*ep^(-4) * ( 1160483/933120 )

       + h^5*g2^2*g1^8*ep^(-4)*n * ( 141043/466560 )

       + h^5*g2^2*g1^8*ep^(-4)*n^2 * ( 7025/746496 )

       + h^5*g2^2*g1^8*ep^(-4)*n^3 * (  - 19/41472 )

       + h^5*g2^2*g1^8*ep^(-3) * (  - 15702749/5598720 - 301/480*z3 )

       + h^5*g2^2*g1^8*ep^(-3)*n * (  - 9836263/11197440 - 7/432*z3 )

       + h^5*g2^2*g1^8*ep^(-3)*n^2 * ( 3533/248832 + 65/1152*z3 )

       + h^5*g2^2*g1^8*ep^(-3)*n^3 * (  - 19/93312 )

       + h^5*g2^2*g1^8*ep^(-2) * ( 20116243/4199040 + 11147/1920*z3 - 
         433/960*z4 - 751/288*z5 )

       + h^5*g2^2*g1^8*ep^(-2)*n * ( 1563707/2239488 + 1303/3240*z3 + 
         17/144*z4 - 7/72*z5 )

       + h^5*g2^2*g1^8*ep^(-2)*n^2 * (  - 16099039/134369280 - 13609/
         103680*z3 + 17/256*z4 + 7/36*z5 )

       + h^5*g2^2*g1^8*ep^(-2)*n^3 * ( 337/995328 + 19/69120*z3 )

       + h^5*g2^2*g1^8*ep^(-1) * ( 83902279/201553920 - 14508007/311040
         *z3 - 5867/1440*z3^2 + 24163/11520*z4 - 73427/2880*z5 - 755/
         576*z6 + 2261/32*z7 )

       + h^5*g2^2*g1^8*ep^(-1)*n * ( 1228502461/403107840 + 143471/
         103680*z3 - 631/720*z3^2 - 179/320*z4 - 29413/1728*z5 + 155/
         288*z6 + 553/40*z7 )

       + h^5*g2^2*g1^8*ep^(-1)*n^2 * ( 7596647/100776960 - 1729/34560*
         z3 + 11/180*z3^2 - 551/17280*z4 - 415/384*z5 + 35/72*z6 )

       + h^5*g2^2*g1^8*ep^(-1)*n^3 * ( 22303/53747712 + 47/248832*z3 - 
         73/138240*z4 )

       + h^5*g2^3*g1^7*ep^(-5) * (  - 5753/25920 )

       + h^5*g2^3*g1^7*ep^(-5)*n * (  - 19/2592 )

       + h^5*g2^3*g1^7*ep^(-5)*n^2 * ( 5/5184 )

       + h^5*g2^3*g1^7*ep^(-4) * ( 319393/311040 )

       + h^5*g2^3*g1^7*ep^(-4)*n * ( 3691/77760 )

       + h^5*g2^3*g1^7*ep^(-4)*n^2 * (  - 283/51840 )

       + h^5*g2^3*g1^7*ep^(-3) * (  - 568999/233280 - 131/240*z3 )

       + h^5*g2^3*g1^7*ep^(-3)*n * (  - 2213/7776 - 47/540*z3 )

       + h^5*g2^3*g1^7*ep^(-3)*n^2 * (  - 8161/933120 - 29/1080*z3 )

       + h^5*g2^3*g1^7*ep^(-2) * ( 29904461/5598720 + 13187/4320*z3 - 
         31/160*z4 - 47/48*z5 )

       + h^5*g2^3*g1^7*ep^(-2)*n * ( 957049/933120 + 10331/17280*z3 + 
         31/720*z4 - 25/18*z5 )

       + h^5*g2^3*g1^7*ep^(-2)*n^2 * ( 103921/1399680 + 737/12960*z3 - 
         43/1440*z4 )

       + h^5*g2^3*g1^7*ep^(-1) * (  - 986160157/67184640 + 76547/15552*
         z3 - 1591/720*z3^2 + 7973/4320*z4 + 743/240*z5 - 355/288*z6 - 
         63/8*z7 )

       + h^5*g2^3*g1^7*ep^(-1)*n * (  - 8460293/3732480 + 6769/20736*z3
          + 107/180*z3^2 + 427/3840*z4 - 1517/4320*z5 - 25/18*z6 + 91/
         16*z7 )

       + h^5*g2^3*g1^7*ep^(-1)*n^2 * (  - 8221799/67184640 + 18629/
         311040*z3 + 443/34560*z4 + 121/1440*z5 )

       + h^5*g2^4*g1^6*ep^(-5) * (  - 2143/15552 )

       + h^5*g2^4*g1^6*ep^(-5)*n * ( 97/124416 )

       + h^5*g2^4*g1^6*ep^(-5)*n^2 * (  - 35/20736 )

       + h^5*g2^4*g1^6*ep^(-4) * ( 36257/62208 )

       + h^5*g2^4*g1^6*ep^(-4)*n * ( 1943/116640 )

       + h^5*g2^4*g1^6*ep^(-4)*n^2 * ( 1877/311040 )

       + h^5*g2^4*g1^6*ep^(-3) * (  - 13927891/11197440 - 5039/8640*z3
          )

       + h^5*g2^4*g1^6*ep^(-3)*n * (  - 4411061/22394880 + 2033/17280*
         z3 )

       + h^5*g2^4*g1^6*ep^(-3)*n^2 * (  - 57067/7464960 + 1/480*z3 )

       + h^5*g2^4*g1^6*ep^(-2) * ( 6586037/4478976 + 16661/5760*z3 - 
         1519/5760*z4 + 29/48*z5 )

       + h^5*g2^4*g1^6*ep^(-2)*n * ( 17528863/16796160 + 1075/6912*z3
          + 431/3840*z4 - 71/96*z5 )

       + h^5*g2^4*g1^6*ep^(-2)*n^2 * ( 9863/22394880 - 463/69120*z3 + 1/
         320*z4 )

       + h^5*g2^4*g1^6*ep^(-1) * ( 513396551/201553920 - 1768847/311040
         *z3 + 559/720*z3^2 + 36449/34560*z4 - 16849/720*z5 + 235/288*
         z6 + 1561/120*z7 )

       + h^5*g2^4*g1^6*ep^(-1)*n * (  - 453624823/201553920 - 145127/
         34560*z3 - 1333/1440*z3^2 - 31/192*z4 + 3197/5760*z5 - 565/576
         *z6 + 1911/160*z7 )

       + h^5*g2^4*g1^6*ep^(-1)*n^2 * ( 2300057/268738560 - 1741/1244160
         *z3 - 1109/138240*z4 - 19/8640*z5 )

       + h^5*g2^5*g1^5*ep^(-5) * (  - 11/144 )

       + h^5*g2^5*g1^5*ep^(-5)*n * ( 193/51840 )

       + h^5*g2^5*g1^5*ep^(-4) * ( 101491/311040 )

       + h^5*g2^5*g1^5*ep^(-4)*n * (  - 407/155520 )

       + h^5*g2^5*g1^5*ep^(-3) * (  - 194875/373248 - 77/288*z3 )

       + h^5*g2^5*g1^5*ep^(-3)*n * ( 12701/622080 + 113/2880*z3 )

       + h^5*g2^5*g1^5*ep^(-2) * ( 703469/22394880 + 10769/10368*z3 - 
         161/576*z4 + 55/36*z5 )

       + h^5*g2^5*g1^5*ep^(-2)*n * (  - 588863/5598720 + 2587/10368*z3
          + 11/640*z4 - 3/4*z5 )

       + h^5*g2^5*g1^5*ep^(-1) * ( 31991801/134369280 - 227513/19440*z3
          - 209/360*z3^2 + 4199/6912*z4 + 161/432*z5 + 175/144*z6 + 133/
         24*z7 )

       + h^5*g2^5*g1^5*ep^(-1)*n * ( 68251/746496 - 88217/62208*z3 - 23/
         120*z3^2 - 503/6912*z4 + 17033/8640*z5 - 5/16*z6 )

       + h^5*g2^6*g1^4*ep^(-5) * (  - 1231/31104 )

       + h^5*g2^6*g1^4*ep^(-5)*n * ( 871/155520 )

       + h^5*g2^6*g1^4*ep^(-4) * ( 11561/69120 )

       + h^5*g2^6*g1^4*ep^(-4)*n * (  - 104893/3732480 )

       + h^5*g2^6*g1^4*ep^(-3) * (  - 3851551/11197440 - 323/4320*z3 )

       + h^5*g2^6*g1^4*ep^(-3)*n * ( 743113/11197440 - 19/17280*z3 )

       + h^5*g2^6*g1^4*ep^(-2) * ( 864323/1679616 + 7003/20736*z3 - 37/
         320*z4 + 19/96*z5 )

       + h^5*g2^6*g1^4*ep^(-2)*n * (  - 6159569/67184640 - 5189/207360*
         z3 - 109/11520*z4 + 11/144*z5 )

       + h^5*g2^6*g1^4*ep^(-1) * (  - 8215951/40310784 + 3003869/622080
         *z3 - 283/1440*z3^2 + 5435/13824*z4 - 9523/2160*z5 + 485/576*
         z6 - 2359/480*z7 )

       + h^5*g2^6*g1^4*ep^(-1)*n * ( 64912333/806215680 + 177659/
         1244160*z3 + 5/144*z3^2 + 1177/46080*z4 - 8683/17280*z5 + 55/
         288*z6 )

       + h^5*g2^7*g1^3*ep^(-5) * (  - 65/3456 )

       + h^5*g2^7*g1^3*ep^(-4) * ( 3391/38880 )

       + h^5*g2^7*g1^3*ep^(-3) * (  - 418171/1866240 - 131/8640*z3 )

       + h^5*g2^7*g1^3*ep^(-2) * ( 2537651/5598720 + 4127/17280*z3 + 
         229/5760*z4 - 5/12*z5 )

       + h^5*g2^7*g1^3*ep^(-1) * (  - 578173/829440 - 7987/2880*z3 - 1/
         15*z3^2 + 641/5760*z4 - 9967/8640*z5 + 1001/240*z7 )

       + h^5*g2^8*g1^2*ep^(-5) * (  - 4433/622080 )

       + h^5*g2^8*g1^2*ep^(-4) * ( 83137/1866240 )

       + h^5*g2^8*g1^2*ep^(-3) * (  - 805723/5598720 - 307/17280*z3 )

       + h^5*g2^8*g1^2*ep^(-2) * ( 2406703/6718464 + 12067/41472*z3 + 
         17/1280*z4 - 41/144*z5 )

       + h^5*g2^8*g1^2*ep^(-1) * (  - 58528033/100776960 - 1413341/
         1244160*z3 - 19/96*z3^2 - 895/9216*z4 + 6001/17280*z5 - 95/192
         *z6 + 441/160*z7 ))


==> anc/On-Z22 <==
( + h*g1^2*ep^(-1)*n * ( 1/12 )

       + h*g2^2*ep^(-1) * (  - 5/12 )

       + h^2*g1^4*ep^(-2)*n * ( 7/72 )

       + h^2*g1^4*ep^(-2)*n^2 * ( 1/144 )

       + h^2*g1^4*ep^(-1)*n * (  - 5/27 )

       + h^2*g2*g1^3*ep^(-2)*n * ( 1/6 )

       + h^2*g2*g1^3*ep^(-1)*n * (  - 5/72 )

       + h^2*g2^2*g1^2*ep^(-2)*n * (  - 1/12 )

       + h^2*g2^2*g1^2*ep^(-1)*n * ( 13/216 )

       + h^2*g2^4*ep^(-2) * ( 35/144 )

       + h^2*g2^4*ep^(-1) * (  - 97/432 )

       + h^3*g1^6*ep^(-3)*n * (  - 55/648 )

       + h^3*g1^6*ep^(-3)*n^2 * (  - 41/2592 )

       + h^3*g1^6*ep^(-3)*n^3 * ( 1/1728 )

       + h^3*g1^6*ep^(-2)*n * ( 131/1296 )

       + h^3*g1^6*ep^(-2)*n^2 * (  - 31/864 )

       + h^3*g1^6*ep^(-1)*n * (  - 3475/23328 - 1/36*z3 )

       + h^3*g1^6*ep^(-1)*n^2 * ( 10309/93312 )

       + h^3*g2*g1^5*ep^(-3)*n * (  - 35/216 )

       + h^3*g2*g1^5*ep^(-3)*n^2 * ( 1/24 )

       + h^3*g2*g1^5*ep^(-2)*n * ( 433/1296 )

       + h^3*g2*g1^5*ep^(-2)*n^2 * (  - 5/216 )

       + h^3*g2*g1^5*ep^(-1)*n * ( 293/3888 - 1/3*z3 )

       + h^3*g2*g1^5*ep^(-1)*n^2 * (  - 157/2592 )

       + h^3*g2^2*g1^4*ep^(-3)*n * (  - 25/288 )

       + h^3*g2^2*g1^4*ep^(-3)*n^2 * (  - 7/576 )

       + h^3*g2^2*g1^4*ep^(-2)*n * ( 121/324 )

       + h^3*g2^2*g1^4*ep^(-2)*n^2 * ( 19/1728 )

       + h^3*g2^2*g1^4*ep^(-1)*n * (  - 25673/31104 - 11/72*z3 )

       + h^3*g2^2*g1^4*ep^(-1)*n^2 * ( 395/62208 )

       + h^3*g2^3*g1^3*ep^(-3)*n * (  - 37/216 )

       + h^3*g2^3*g1^3*ep^(-2)*n * ( 143/648 )

       + h^3*g2^3*g1^3*ep^(-1)*n * ( 479/7776 + 1/6*z3 )

       + h^3*g2^4*g1^2*ep^(-3)*n * ( 401/5184 )

       + h^3*g2^4*g1^2*ep^(-2)*n * (  - 641/5184 )

       + h^3*g2^4*g1^2*ep^(-1)*n * ( 2471/46656 )

       + h^3*g2^6*ep^(-3) * (  - 805/5184 )

       + h^3*g2^6*ep^(-2) * ( 47/144 )

       + h^3*g2^6*ep^(-1) * (  - 52225/186624 - 7/72*z3 )

       + h^4*g1^8*ep^(-4)*n * ( 155/2592 )

       + h^4*g1^8*ep^(-4)*n^2 * ( 737/31104 )

       + h^4*g1^8*ep^(-4)*n^3 * (  - 397/62208 )

       + h^4*g1^8*ep^(-4)*n^4 * ( 1/20736 )

       + h^4*g1^8*ep^(-3)*n * (  - 1321/7776 )

       + h^4*g1^8*ep^(-3)*n^2 * (  - 521/10368 )

       + h^4*g1^8*ep^(-3)*n^3 * (  - 19/7776 )

       + h^4*g1^8*ep^(-2)*n * ( 4301/23328 + 5/72*z3 )

       + h^4*g1^8*ep^(-2)*n^2 * ( 27197/279936 - 43/432*z3 )

       + h^4*g1^8*ep^(-2)*n^3 * ( 23809/1119744 )

       + h^4*g1^8*ep^(-1)*n * (  - 357235/1679616 - 493/1296*z3 - 1/144
         *z4 - 5/144*z5 )

       + h^4*g1^8*ep^(-1)*n^2 * (  - 1036819/3359232 + 53/1728*z3 + 37/
         288*z4 - 5/18*z5 )

       + h^4*g1^8*ep^(-1)*n^3 * ( 95093/6718464 - 205/10368*z3 )

       + h^4*g2*g1^7*ep^(-4)*n * ( 215/1296 )

       + h^4*g2*g1^7*ep^(-4)*n^2 * ( 1/5184 )

       + h^4*g2*g1^7*ep^(-4)*n^3 * ( 1/144 )

       + h^4*g2*g1^7*ep^(-3)*n * (  - 859/1944 )

       + h^4*g2*g1^7*ep^(-3)*n^2 * (  - 1919/31104 )

       + h^4*g2*g1^7*ep^(-3)*n^3 * (  - 5/1152 )

       + h^4*g2*g1^7*ep^(-2)*n * ( 15043/23328 + 7/72*z3 )

       + h^4*g2*g1^7*ep^(-2)*n^2 * ( 8083/46656 + 5/144*z3 )

       + h^4*g2*g1^7*ep^(-2)*n^3 * (  - 121/10368 )

       + h^4*g2*g1^7*ep^(-1)*n * (  - 319897/559872 - 107/432*z3 + 13/
         48*z4 - 5/6*z5 )

       + h^4*g2*g1^7*ep^(-1)*n^2 * ( 4907/69984 - 41/144*z3 - 1/96*z4
          + 5/6*z5 )

       + h^4*g2*g1^7*ep^(-1)*n^3 * (  - 2047/373248 + 1/96*z3 )

       + h^4*g2^2*g1^6*ep^(-4)*n * ( 1175/7776 )

       + h^4*g2^2*g1^6*ep^(-4)*n^2 * ( 229/7776 )

       + h^4*g2^2*g1^6*ep^(-4)*n^3 * (  - 1/648 )

       + h^4*g2^2*g1^6*ep^(-3)*n * (  - 5659/10368 )

       + h^4*g2^2*g1^6*ep^(-3)*n^2 * ( 1253/31104 )

       + h^4*g2^2*g1^6*ep^(-3)*n^3 * ( 31/20736 )

       + h^4*g2^2*g1^6*ep^(-2)*n * ( 463261/559872 + 131/288*z3 )

       + h^4*g2^2*g1^6*ep^(-2)*n^2 * (  - 453419/1119744 - 55/576*z3 )

       + h^4*g2^2*g1^6*ep^(-2)*n^3 * ( 37/31104 )

       + h^4*g2^2*g1^6*ep^(-1)*n * (  - 3017575/3359232 - 1651/648*z3
          + 193/576*z4 + 125/72*z5 )

       + h^4*g2^2*g1^6*ep^(-1)*n^2 * ( 1460129/3359232 + 43/648*z3 - 
         133/1152*z4 )

       + h^4*g2^2*g1^6*ep^(-1)*n^3 * ( 1253/2239488 - 7/5184*z3 )

       + h^4*g2^3*g1^5*ep^(-4)*n * ( 601/5184 )

       + h^4*g2^3*g1^5*ep^(-4)*n^2 * (  - 55/864 )

       + h^4*g2^3*g1^5*ep^(-3)*n * (  - 13223/31104 )

       + h^4*g2^3*g1^5*ep^(-3)*n^2 * ( 815/7776 )

       + h^4*g2^3*g1^5*ep^(-2)*n * ( 105487/186624 + 13/24*z3 )

       + h^4*g2^3*g1^5*ep^(-2)*n^2 * ( 3869/62208 + 5/144*z3 )

       + h^4*g2^3*g1^5*ep^(-1)*n * (  - 107725/559872 - 97/864*z3 - 1/
         16*z4 - 5/2*z5 )

       + h^4*g2^3*g1^5*ep^(-1)*n^2 * (  - 41/216 - 13/192*z3 + 1/32*z4
          )

       + h^4*g2^4*g1^4*ep^(-4)*n * ( 5003/62208 )

       + h^4*g2^4*g1^4*ep^(-4)*n^2 * ( 991/62208 )

       + h^4*g2^4*g1^4*ep^(-3)*n * (  - 13715/31104 )

       + h^4*g2^4*g1^4*ep^(-3)*n^2 * (  - 1897/62208 )

       + h^4*g2^4*g1^4*ep^(-2)*n * ( 1539181/1119744 + 37/192*z3 )

       + h^4*g2^4*g1^4*ep^(-2)*n^2 * ( 5011/559872 )

       + h^4*g2^4*g1^4*ep^(-1)*n * (  - 14219965/6718464 - 9607/10368*
         z3 - 167/1152*z4 + 35/36*z5 )

       + h^4*g2^4*g1^4*ep^(-1)*n^2 * ( 14449/1119744 + 23/10368*z3 )

       + h^4*g2^5*g1^3*ep^(-4)*n * ( 409/2592 )

       + h^4*g2^5*g1^3*ep^(-3)*n * (  - 11971/31104 )

       + h^4*g2^5*g1^3*ep^(-2)*n * ( 7883/46656 - 19/144*z3 )

       + h^4*g2^5*g1^3*ep^(-1)*n * ( 148913/1119744 - 853/1728*z3 + 3/
         32*z4 + 5/4*z5 )

       + h^4*g2^6*g1^2*ep^(-4)*n * (  - 703/10368 )

       + h^4*g2^6*g1^2*ep^(-3)*n * ( 5753/31104 )

       + h^4*g2^6*g1^2*ep^(-2)*n * (  - 1147/5832 - 47/1728*z3 )

       + h^4*g2^6*g1^2*ep^(-1)*n * ( 45421/559872 + 335/5184*z3 - 31/
         1152*z4 )

       + h^4*g2^8*ep^(-4) * ( 805/7776 )

       + h^4*g2^8*ep^(-3) * (  - 5449/15552 )

       + h^4*g2^8*ep^(-2) * ( 630277/1119744 + 277/1728*z3 )

       + h^4*g2^8*ep^(-1) * (  - 445589/746496 - 821/1152*z3 + 19/384*
         z4 + 35/144*z5 )

       + h^5*g1^10*ep^(-5)*n * (  - 311/7776 )

       + h^5*g1^10*ep^(-5)*n^2 * (  - 3397/116640 )

       + h^5*g1^10*ep^(-5)*n^3 * ( 1867/373248 )

       + h^5*g1^10*ep^(-5)*n^4 * (  - 913/746496 )

       + h^5*g1^10*ep^(-5)*n^5 * ( 1/248832 )

       + h^5*g1^10*ep^(-4)*n * ( 93469/466560 )

       + h^5*g1^10*ep^(-4)*n^2 * ( 275861/2799360 )

       + h^5*g1^10*ep^(-4)*n^3 * ( 403/174960 )

       + h^5*g1^10*ep^(-4)*n^4 * ( 19/373248 )

       + h^5*g1^10*ep^(-3)*n * (  - 1290607/2799360 - 13/160*z3 )

       + h^5*g1^10*ep^(-3)*n^2 * (  - 2826733/16796160 - 41/1296*z3 )

       + h^5*g1^10*ep^(-3)*n^3 * (  - 61831/4199040 - 31/1296*z3 )

       + h^5*g1^10*ep^(-3)*n^4 * ( 13253/4199040 )

       + h^5*g1^10*ep^(-2)*n * ( 29624843/50388480 + 8551/15552*z3 - 
         233/8640*z4 - 71/432*z5 )

       + h^5*g1^10*ep^(-2)*n^2 * ( 98773/262440 - 461/7776*z3 + 11/192*
         z4 + 7/1728*z5 )

       + h^5*g1^10*ep^(-2)*n^3 * (  - 1604647/11197440 + 45973/311040*
         z3 - 19/3456*z4 - 7/54*z5 )

       + h^5*g1^10*ep^(-2)*n^4 * ( 1027667/403107840 - 49/13824*z3 )

       + h^5*g1^10*ep^(-1)*n * (  - 85511359/75582720 - 131281/51840*z3
          + 28/45*z3^2 + 895/3456*z4 - 4121/12960*z5 - 5/144*z6 - 77/
         480*z7 )

       + h^5*g1^10*ep^(-1)*n^2 * (  - 1098463753/604661760 - 1873811/
         466560*z3 - 581/720*z3^2 - 25/6912*z4 - 2179/3456*z5 + 205/288
         *z6 + 6013/960*z7 )

       + h^5*g1^10*ep^(-1)*n^3 * ( 1401953713/2418647040 - 167291/
         622080*z3 + 5/288*z3^2 + 577/51840*z4 + 115/288*z5 - 145/576*
         z6 )

       + h^5*g1^10*ep^(-1)*n^4 * ( 145625/107495424 + 1355/746496*z3 - 
         77/20736*z4 )

       + h^5*g2*g1^9*ep^(-5)*n * (  - 1163/7776 )

       + h^5*g2*g1^9*ep^(-5)*n^2 * (  - 979/25920 )

       + h^5*g2*g1^9*ep^(-5)*n^3 * (  - 197/62208 )

       + h^5*g2*g1^9*ep^(-5)*n^4 * ( 5/5184 )

       + h^5*g2*g1^9*ep^(-4)*n * ( 275717/466560 )

       + h^5*g2*g1^9*ep^(-4)*n^2 * ( 181019/933120 )

       + h^5*g2*g1^9*ep^(-4)*n^3 * (  - 52433/1866240 )

       + h^5*g2*g1^9*ep^(-4)*n^4 * (  - 5/7776 )

       + h^5*g2*g1^9*ep^(-3)*n * (  - 202117/174960 - 167/540*z3 )

       + h^5*g2*g1^9*ep^(-3)*n^2 * (  - 934103/1866240 + 31/4320*z3 )

       + h^5*g2*g1^9*ep^(-3)*n^3 * ( 298897/2239488 + 9/320*z3 )

       + h^5*g2*g1^9*ep^(-3)*n^4 * (  - 103/62208 )

       + h^5*g2*g1^9*ep^(-2)*n * ( 866633/559872 + 3869/2160*z3 - 49/
         720*z4 - 43/144*z5 )

       + h^5*g2*g1^9*ep^(-2)*n^2 * ( 3479677/16796160 + 13553/25920*z3
          + 61/2880*z4 - 2/9*z5 )

       + h^5*g2*g1^9*ep^(-2)*n^3 * ( 403811/22394880 - 2369/17280*z3 + 
         163/5760*z4 + 5/36*z5 )

       + h^5*g2*g1^9*ep^(-2)*n^4 * (  - 379/373248 + 5/2592*z3 )

       + h^5*g2*g1^9*ep^(-1)*n * ( 160408517/100776960 - 704509/77760*
         z3 - 389/360*z3^2 + 2827/4320*z4 - 33527/4320*z5 + 205/144*z6
          + 91/10*z7 )

       + h^5*g2*g1^9*ep^(-1)*n^2 * ( 5278081/1399680 - 647479/155520*z3
          + 29/45*z3^2 + 2671/2160*z4 - 9589/2160*z5 - 115/72*z6 + 119/
         40*z7 )

       + h^5*g2*g1^9*ep^(-1)*n^3 * (  - 44945981/80621568 + 249/1280*z3
          + 7/360*z3^2 + 1/1920*z4 - 1151/2160*z5 + 25/144*z6 )

       + h^5*g2*g1^9*ep^(-1)*n^4 * (  - 869/1679616 - 17/15552*z3 + 1/
         576*z4 )

       + h^5*g2^2*g1^8*ep^(-5)*n * (  - 259/1296 )

       + h^5*g2^2*g1^8*ep^(-5)*n^2 * (  - 1259/41472 )

       + h^5*g2^2*g1^8*ep^(-5)*n^3 * ( 499/27648 )

       + h^5*g2^2*g1^8*ep^(-5)*n^4 * (  - 5/27648 )

       + h^5*g2^2*g1^8*ep^(-4)*n * ( 155837/186624 )

       + h^5*g2^2*g1^8*ep^(-4)*n^2 * ( 797681/5598720 )

       + h^5*g2^2*g1^8*ep^(-4)*n^3 * (  - 235/17496 )

       + h^5*g2^2*g1^8*ep^(-4)*n^4 * ( 67/373248 )

       + h^5*g2^2*g1^8*ep^(-3)*n * (  - 9712939/5598720 - 365/864*z3 )

       + h^5*g2^2*g1^8*ep^(-3)*n^2 * (  - 203387/746496 - 739/51840*z3
          )

       + h^5*g2^2*g1^8*ep^(-3)*n^3 * (  - 442217/3732480 - 787/34560*z3
          )

       + h^5*g2^2*g1^8*ep^(-3)*n^4 * ( 493/2985984 )

       + h^5*g2^2*g1^8*ep^(-2)*n * ( 155394463/50388480 + 9437/2880*z3
          - 331/1728*z4 - 1667/1728*z5 )

       + h^5*g2^2*g1^8*ep^(-2)*n^2 * ( 55772575/40310784 - 12007/62208*
         z3 - 8309/34560*z4 + 61/288*z5 )

       + h^5*g2^2*g1^8*ep^(-2)*n^3 * ( 15905593/134369280 + 49381/
         622080*z3 - 239/7680*z4 )

       + h^5*g2^2*g1^8*ep^(-2)*n^4 * ( 911/8957952 - 5/20736*z3 )

       + h^5*g2^2*g1^8*ep^(-1)*n * (  - 62393783/8398080 - 44822/3645*
         z3 - 2899/864*z3^2 + 63541/34560*z4 - 72419/10368*z5 - 1355/
         1728*z6 + 6727/320*z7 )

       + h^5*g2^2*g1^8*ep^(-1)*n^2 * (  - 2599008247/483729408 + 421721/
         124416*z3 + 269/4320*z3^2 + 1643/20736*z4 - 59051/6480*z5 + 
         1565/1728*z6 + 2653/320*z7 )

       + h^5*g2^2*g1^8*ep^(-1)*n^3 * ( 1077315329/4837294080 - 6317/
         77760*z3 + 1357/138240*z4 + 143/2880*z5 )

       + h^5*g2^2*g1^8*ep^(-1)*n^4 * ( 16577/322486272 + 115/746496*z3
          - 17/82944*z4 )

       + h^5*g2^3*g1^7*ep^(-5)*n * (  - 12101/77760 )

       + h^5*g2^3*g1^7*ep^(-5)*n^2 * (  - 259/15552 )

       + h^5*g2^3*g1^7*ep^(-5)*n^3 * (  - 455/31104 )

       + h^5*g2^3*g1^7*ep^(-4)*n * ( 124069/155520 )

       + h^5*g2^3*g1^7*ep^(-4)*n^2 * ( 30757/186624 )

       + h^5*g2^3*g1^7*ep^(-4)*n^3 * ( 6281/233280 )

       + h^5*g2^3*g1^7*ep^(-3)*n * (  - 3624407/1866240 - 823/1440*z3 )

       + h^5*g2^3*g1^7*ep^(-3)*n^2 * (  - 3356411/5598720 + 2/135*z3 )

       + h^5*g2^3*g1^7*ep^(-3)*n^3 * ( 20557/1119744 + 23/4320*z3 )

       + h^5*g2^3*g1^7*ep^(-2)*n * ( 128331959/33592320 + 50899/12960*
         z3 - 1969/2880*z4 - 127/144*z5 )

       + h^5*g2^3*g1^7*ep^(-2)*n^2 * ( 2660771/8398080 + 11669/17280*z3
          + 11/120*z4 - 65/36*z5 )

       + h^5*g2^3*g1^7*ep^(-2)*n^3 * (  - 126977/2799360 - 127/4320*z3
          + 1/160*z4 )

       + h^5*g2^3*g1^7*ep^(-1)*n * (  - 85555669/12597120 + 1049879/
         155520*z3 - 29/36*z3^2 + 547/270*z4 - 46619/2160*z5 + 35/72*z6
          + 1309/240*z7 )

       + h^5*g2^3*g1^7*ep^(-1)*n^2 * ( 122738821/67184640 - 145559/
         15552*z3 - 377/360*z3^2 + 127/960*z4 + 35351/8640*z5 - 25/18*
         z6 + 1029/80*z7 )

       + h^5*g2^3*g1^7*ep^(-1)*n^3 * (  - 4182469/134369280 + 23011/
         622080*z3 - 553/69120*z4 + 1/320*z5 )

       + h^5*g2^4*g1^6*ep^(-5)*n * (  - 2623/23328 )

       + h^5*g2^4*g1^6*ep^(-5)*n^2 * (  - 31741/746496 )

       + h^5*g2^4*g1^6*ep^(-5)*n^3 * ( 665/248832 )

       + h^5*g2^4*g1^6*ep^(-4)*n * ( 101585/186624 )

       + h^5*g2^4*g1^6*ep^(-4)*n^2 * ( 12989/2799360 )

       + h^5*g2^4*g1^6*ep^(-4)*n^3 * (  - 10417/1866240 )

       + h^5*g2^4*g1^6*ep^(-3)*n * (  - 48406957/33592320 - 11051/17280
         *z3 )

       + h^5*g2^4*g1^6*ep^(-3)*n^2 * ( 8603731/13436928 + 1469/8640*z3
          )

       + h^5*g2^4*g1^6*ep^(-3)*n^3 * ( 365/373248 )

       + h^5*g2^4*g1^6*ep^(-2)*n * ( 21089839/10077696 + 623017/155520*
         z3 - 15223/34560*z4 + 263/864*z5 )

       + h^5*g2^4*g1^6*ep^(-2)*n^2 * (  - 577253477/403107840 - 32969/
         207360*z3 + 389/5760*z4 - 187/432*z5 )

       + h^5*g2^4*g1^6*ep^(-2)*n^3 * ( 421793/134369280 + 431/207360*z3
          )

       + h^5*g2^4*g1^6*ep^(-1)*n * ( 785395153/403107840 - 4099805/
         93312*z3 + 7/1080*z3^2 + 1033/25920*z4 - 14843/4320*z5 + 455/
         216*z6 + 37709/960*z7 )

       + h^5*g2^4*g1^6*ep^(-1)*n^2 * ( 1025757131/967458816 - 90917/
         124416*z3 - 16/135*z3^2 + 123413/414720*z4 + 14863/8640*z5 - 
         265/216*z6 )

       + h^5*g2^4*g1^6*ep^(-1)*n^3 * ( 1937863/1612431360 - 14621/
         3732480*z3 + 1/3240*z4 )

       + h^5*g2^5*g1^5*ep^(-5)*n * (  - 6055/62208 )

       + h^5*g2^5*g1^5*ep^(-5)*n^2 * ( 2011/25920 )

       + h^5*g2^5*g1^5*ep^(-4)*n * ( 922153/1866240 )

       + h^5*g2^5*g1^5*ep^(-4)*n^2 * (  - 206711/933120 )

       + h^5*g2^5*g1^5*ep^(-3)*n * (  - 29603/27648 - 1531/2880*z3 )

       + h^5*g2^5*g1^5*ep^(-3)*n^2 * ( 34577/349920 - 37/960*z3 )

       + h^5*g2^5*g1^5*ep^(-2)*n * ( 12102889/7464960 + 3647/3240*z3 + 
         23/640*z4 + 101/36*z5 )

       + h^5*g2^5*g1^5*ep^(-2)*n^2 * ( 10195823/33592320 - 115/3456*z3
          + 7/5760*z4 + 7/24*z5 )

       + h^5*g2^5*g1^5*ep^(-1)*n * (  - 398217967/134369280 + 6825899/
         311040*z3 - 43/40*z3^2 + 109/270*z4 - 17681/1440*z5 - 5/3*z6
          - 56/3*z7 )

       + h^5*g2^5*g1^5*ep^(-1)*n^2 * (  - 31783063/67184640 + 6163/
         34560*z3 + 1/16*z3^2 - 1163/6912*z4 - 2957/2880*z5 + 15/32*z6
          )

       + h^5*g2^6*g1^4*ep^(-5)*n * (  - 17537/248832 )

       + h^5*g2^6*g1^4*ep^(-5)*n^2 * (  - 22403/1244160 )

       + h^5*g2^6*g1^4*ep^(-4)*n * ( 333353/699840 )

       + h^5*g2^6*g1^4*ep^(-4)*n^2 * ( 124889/2239488 )

       + h^5*g2^6*g1^4*ep^(-3)*n * (  - 8043023/4478976 - 22427/103680*
         z3 )

       + h^5*g2^6*g1^4*ep^(-3)*n^2 * (  - 438127/7464960 - 571/103680*
         z3 )

       + h^5*g2^6*g1^4*ep^(-2)*n * ( 1759576061/403107840 + 45941/23040
         *z3 + 10463/69120*z4 - 761/432*z5 )

       + h^5*g2^6*g1^4*ep^(-2)*n^2 * ( 2984671/403107840 + 2797/207360*
         z3 - 481/69120*z4 )

       + h^5*g2^6*g1^4*ep^(-1)*n * (  - 31135315117/4837294080 - 844621/
         46080*z3 - 977/540*z3^2 + 3817/11520*z4 - 8641/1620*z5 - 245/
         216*z6 + 26341/960*z7 )

       + h^5*g2^6*g1^4*ep^(-1)*n^2 * ( 50446921/1612431360 + 287/233280
         *z3 + 6511/414720*z4 + 61/12960*z5 )

       + h^5*g2^7*g1^3*ep^(-5)*n * (  - 1427/10368 )

       + h^5*g2^7*g1^3*ep^(-4)*n * ( 158881/311040 )

       + h^5*g2^7*g1^3*ep^(-3)*n * (  - 3585679/5598720 + 73/2880*z3 )

       + h^5*g2^7*g1^3*ep^(-2)*n * ( 7438187/33592320 + 60221/51840*z3
          - 1091/5760*z4 - 139/72*z5 )

       + h^5*g2^7*g1^3*ep^(-1)*n * ( 147120901/403107840 - 808841/
         124416*z3 - 79/240*z3^2 + 70147/69120*z4 + 9173/8640*z5 - 35/
         32*z6 + 441/40*z7 )

       + h^5*g2^8*g1^2*ep^(-5)*n * ( 107239/1866240 )

       + h^5*g2^8*g1^2*ep^(-4)*n * (  - 17777/77760 )

       + h^5*g2^8*g1^2*ep^(-3)*n * ( 27089203/67184640 + 373/5760*z3 )

       + h^5*g2^8*g1^2*ep^(-2)*n * (  - 55508317/134369280 - 204127/
         622080*z3 + 659/11520*z4 + 37/576*z5 )

       + h^5*g2^8*g1^2*ep^(-1)*n * ( 7577959/35831808 + 1426423/1866240
         *z3 + 29/4320*z3^2 - 103597/414720*z4 - 26411/51840*z5 + 215/
         1728*z6 )

       + h^5*g2^10*ep^(-5) * (  - 6601/93312 )

       + h^5*g2^10*ep^(-4) * ( 3742703/11197440 )

       + h^5*g2^10*ep^(-3) * (  - 20958173/26873856 - 19127/103680*z3 )

       + h^5*g2^10*ep^(-2) * ( 269836723/201553920 + 824189/622080*z3
          - 2059/23040*z4 - 667/1728*z5 )

       + h^5*g2^10*ep^(-1) * (  - 8066227/5038848 - 839129/155520*z3 - 
         229/360*z3^2 + 66953/138240*z4 - 225457/51840*z5 - 5/18*z6 + 
         2821/320*z7 )

       + 1)


==> anc/On-Zg1 <==
( + h*g1^2*ep^(-1) * (  - 1/3 )

       + h*g1^2*ep^(-1)*n * ( 1/24 )

       + h*g2*g1*ep^(-1) * (  - 1/2 )

       + h*g2^2*ep^(-1) * ( 1/24 )

       + h^2*g1^4*ep^(-2) * ( 1/6 )

       + h^2*g1^4*ep^(-2)*n * ( 1/12 )

       + h^2*g1^4*ep^(-2)*n^2 * ( 1/384 )

       + h^2*g1^4*ep^(-1) * (  - 67/216 )

       + h^2*g1^4*ep^(-1)*n * (  - 43/864 )

       + h^2*g2*g1^3*ep^(-2) * ( 5/12 )

       + h^2*g2*g1^3*ep^(-2)*n * (  - 5/48 )

       + h^2*g2*g1^3*ep^(-1) * (  - 5/24 )

       + h^2*g2*g1^3*ep^(-1)*n * ( 11/144 )

       + h^2*g2^2*g1^2*ep^(-2) * ( 2/9 )

       + h^2*g2^2*g1^2*ep^(-2)*n * ( 5/576 )

       + h^2*g2^2*g1^2*ep^(-1) * (  - 157/432 )

       + h^2*g2^2*g1^2*ep^(-1)*n * (  - 11/1728 )

       + h^2*g2^3*g1*ep^(-2) * ( 1/16 )

       + h^2*g2^3*g1*ep^(-1) * (  - 1/72 )

       + h^2*g2^4*ep^(-2) * (  - 17/1152 )

       + h^2*g2^4*ep^(-1) * ( 13/1728 )

       + h^3*g1^6*ep^(-3) * (  - 5/54 )

       + h^3*g1^6*ep^(-3)*n * (  - 5/48 )

       + h^3*g1^6*ep^(-3)*n^2 * ( 25/1152 )

       + h^3*g1^6*ep^(-3)*n^3 * ( 5/27648 )

       + h^3*g1^6*ep^(-2) * ( 737/1944 )

       + h^3*g1^6*ep^(-2)*n * ( 965/15552 )

       + h^3*g1^6*ep^(-2)*n^2 * (  - 1265/62208 )

       + h^3*g1^6*ep^(-1) * (  - 7855/11664 - 1/18*z3 )

       + h^3*g1^6*ep^(-1)*n * ( 2543/23328 - 25/72*z3 )

       + h^3*g1^6*ep^(-1)*n^2 * (  - 1831/186624 )

       + h^3*g2*g1^5*ep^(-3) * (  - 35/108 )

       + h^3*g2*g1^5*ep^(-3)*n * (  - 49/864 )

       + h^3*g2*g1^5*ep^(-3)*n^2 * (  - 35/2304 )

       + h^3*g2*g1^5*ep^(-2) * ( 301/432 )

       + h^3*g2*g1^5*ep^(-2)*n * ( 667/2592 )

       + h^3*g2*g1^5*ep^(-2)*n^2 * ( 55/3456 )

       + h^3*g2*g1^5*ep^(-1) * (  - 125/2592 - 1/2*z3 )

       + h^3*g2*g1^5*ep^(-1)*n * (  - 433/1296 + 5/12*z3 )

       + h^3*g2*g1^5*ep^(-1)*n^2 * ( 1/10368 )

       + h^3*g2^2*g1^4*ep^(-3) * (  - 49/144 )

       + h^3*g2^2*g1^4*ep^(-3)*n * ( 119/1728 )

       + h^3*g2^2*g1^4*ep^(-3)*n^2 * ( 35/27648 )

       + h^3*g2^2*g1^4*ep^(-2) * ( 9503/15552 )

       + h^3*g2^2*g1^4*ep^(-2)*n * (  - 10291/62208 )

       + h^3*g2^2*g1^4*ep^(-2)*n^2 * (  - 55/41472 )

       + h^3*g2^2*g1^4*ep^(-1) * (  - 22405/23328 + 1/9*z3 )

       + h^3*g2^2*g1^4*ep^(-1)*n * ( 26995/186624 - 5/144*z3 )

       + h^3*g2^2*g1^4*ep^(-1)*n^2 * (  - 1/124416 )

       + h^3*g2^3*g1^3*ep^(-3) * (  - 133/864 )

       + h^3*g2^3*g1^3*ep^(-3)*n * ( 77/3456 )

       + h^3*g2^3*g1^3*ep^(-2) * ( 769/1728 )

       + h^3*g2^3*g1^3*ep^(-2)*n * (  - 1/36 )

       + h^3*g2^3*g1^3*ep^(-1) * (  - 679/2592 - 1/3*z3 )

       + h^3*g2^3*g1^3*ep^(-1)*n * ( 95/7776 )

       + h^3*g2^4*g1^2*ep^(-3) * (  - 679/10368 )

       + h^3*g2^4*g1^2*ep^(-3)*n * (  - 371/82944 )

       + h^3*g2^4*g1^2*ep^(-2) * ( 2291/31104 )

       + h^3*g2^4*g1^2*ep^(-2)*n * ( 127/20736 )

       + h^3*g2^4*g1^2*ep^(-1) * (  - 415/15552 - 1/6*z3 )

       + h^3*g2^4*g1^2*ep^(-1)*n * (  - 119/46656 )

       + h^3*g2^5*g1*ep^(-3) * (  - 133/6912 )

       + h^3*g2^5*g1*ep^(-2) * ( 731/10368 )

       + h^3*g2^5*g1*ep^(-1) * (  - 2801/31104 + 1/12*z3 )

       + h^3*g2^6*ep^(-3) * ( 595/82944 )

       + h^3*g2^6*ep^(-2) * (  - 643/41472 )

       + h^3*g2^6*ep^(-1) * ( 5195/373248 - 1/144*z3 )

       + h^4*g1^8*ep^(-4) * ( 35/648 )

       + h^4*g1^8*ep^(-4)*n * ( 245/2592 )

       + h^4*g1^8*ep^(-4)*n^2 * (  - 91/6912 )

       + h^4*g1^8*ep^(-4)*n^3 * ( 35/10368 )

       + h^4*g1^8*ep^(-4)*n^4 * ( 35/2654208 )

       + h^4*g1^8*ep^(-3) * (  - 4087/11664 )

       + h^4*g1^8*ep^(-3)*n * (  - 1475/7776 )

       + h^4*g1^8*ep^(-3)*n^2 * (  - 6469/248832 )

       + h^4*g1^8*ep^(-3)*n^3 * (  - 11335/2985984 )

       + h^4*g1^8*ep^(-2) * ( 318695/279936 + 2/27*z3 )

       + h^4*g1^8*ep^(-2)*n * (  - 12481/186624 + 223/432*z3 )

       + h^4*g1^8*ep^(-2)*n^2 * ( 240509/1492992 - 95/864*z3 )

       + h^4*g1^8*ep^(-2)*n^3 * (  - 3689/2239488 )

       + h^4*g1^8*ep^(-1) * (  - 1635631/839808 + 503/864*z3 + 1/36*z4
          - 55/36*z5 )

       + h^4*g1^8*ep^(-1)*n * ( 64589/279936 - 5561/1728*z3 + 19/72*z4
          + 25/12*z5 )

       + h^4*g1^8*ep^(-1)*n^2 * (  - 480641/2239488 + 353/864*z3 - 115/
         1152*z4 - 5/144*z5 )

       + h^4*g1^8*ep^(-1)*n^3 * (  - 6155/26873856 + 1/576*z3 )

       + h^4*g2*g1^7*ep^(-4) * ( 35/144 )

       + h^4*g2*g1^7*ep^(-4)*n * ( 301/1728 )

       + h^4*g2*g1^7*ep^(-4)*n^2 * (  - 469/13824 )

       + h^4*g2*g1^7*ep^(-4)*n^3 * (  - 35/18432 )

       + h^4*g2*g1^7*ep^(-3) * (  - 15947/15552 )

       + h^4*g2*g1^7*ep^(-3)*n * (  - 443/1152 )

       + h^4*g2*g1^7*ep^(-3)*n^2 * ( 32099/248832 )

       + h^4*g2*g1^7*ep^(-3)*n^3 * ( 385/165888 )

       + h^4*g2*g1^7*ep^(-2) * ( 134875/93312 + 103/144*z3 )

       + h^4*g2*g1^7*ep^(-2)*n * ( 20119/31104 - 1/16*z3 )

       + h^4*g2*g1^7*ep^(-2)*n^2 * (  - 46853/186624 + 25/288*z3 )

       + h^4*g2*g1^7*ep^(-2)*n^3 * ( 5/248832 )

       + h^4*g2*g1^7*ep^(-1) * ( 61489/559872 - 1435/864*z3 + 23/96*z4
          - 35/24*z5 )

       + h^4*g2*g1^7*ep^(-1)*n * (  - 1954585/1119744 - 53/96*z3 + 7/96
         *z4 + 5/3*z5 )

       + h^4*g2*g1^7*ep^(-1)*n^2 * ( 55547/248832 - 185/576*z3 + 5/96*
         z4 )

       + h^4*g2*g1^7*ep^(-1)*n^3 * ( 59/746496 - 1/1728*z3 )

       + h^4*g2^2*g1^6*ep^(-4) * ( 245/648 )

       + h^4*g2^2*g1^6*ep^(-4)*n * ( 259/10368 )

       + h^4*g2^2*g1^6*ep^(-4)*n^2 * ( 497/41472 )

       + h^4*g2^2*g1^6*ep^(-4)*n^3 * ( 35/221184 )

       + h^4*g2^2*g1^6*ep^(-3) * (  - 54959/46656 )

       + h^4*g2^2*g1^6*ep^(-3)*n * (  - 133691/373248 )

       + h^4*g2^2*g1^6*ep^(-3)*n^2 * (  - 30671/746496 )

       + h^4*g2^2*g1^6*ep^(-3)*n^3 * (  - 385/1990656 )

       + h^4*g2^2*g1^6*ep^(-2) * ( 929621/559872 + 59/96*z3 )

       + h^4*g2^2*g1^6*ep^(-2)*n * ( 291007/559872 - 497/1728*z3 )

       + h^4*g2^2*g1^6*ep^(-2)*n^2 * ( 404509/4478976 - 25/3456*z3 )

       + h^4*g2^2*g1^6*ep^(-2)*n^3 * (  - 5/2985984 )

       + h^4*g2^2*g1^6*ep^(-1) * (  - 6854887/3359232 - 4253/1296*z3 + 
         197/576*z4 + 55/36*z5 )

       + h^4*g2^2*g1^6*ep^(-1)*n * ( 784127/1679616 + 331/648*z3 - 131/
         576*z4 - 10/9*z5 )

       + h^4*g2^2*g1^6*ep^(-1)*n^2 * (  - 155789/1679616 + 1313/20736*
         z3 - 5/1152*z4 )

       + h^4*g2^2*g1^6*ep^(-1)*n^3 * (  - 59/8957952 + 1/20736*z3 )

       + h^4*g2^3*g1^5*ep^(-4) * ( 1421/5184 )

       + h^4*g2^3*g1^5*ep^(-4)*n * (  - 763/20736 )

       + h^4*g2^3*g1^5*ep^(-4)*n^2 * ( 91/18432 )

       + h^4*g2^3*g1^5*ep^(-3) * (  - 29533/31104 )

       + h^4*g2^3*g1^5*ep^(-3)*n * ( 9461/62208 )

       + h^4*g2^3*g1^5*ep^(-3)*n^2 * (  - 661/82944 )

       + h^4*g2^3*g1^5*ep^(-2) * ( 175843/93312 + 5/24*z3 )

       + h^4*g2^3*g1^5*ep^(-2)*n * ( 25049/373248 + 5/32*z3 )

       + h^4*g2^3*g1^5*ep^(-2)*n^2 * (  - 245/82944 )

       + h^4*g2^3*g1^5*ep^(-1) * (  - 338461/124416 - 1129/864*z3 + 1/
         96*z4 + 5/6*z5 )

       + h^4*g2^3*g1^5*ep^(-1)*n * (  - 433211/559872 - 557/1728*z3 + 1/
         64*z4 + 25/12*z5 )

       + h^4*g2^3*g1^5*ep^(-1)*n^2 * ( 8009/746496 - 11/1728*z3 )

       + h^4*g2^4*g1^4*ep^(-4) * ( 2891/20736 )

       + h^4*g2^4*g1^4*ep^(-4)*n * (  - 91/5184 )

       + h^4*g2^4*g1^4*ep^(-4)*n^2 * (  - 385/442368 )

       + h^4*g2^4*g1^4*ep^(-3) * (  - 346363/746496 )

       + h^4*g2^4*g1^4*ep^(-3)*n * ( 70601/2985984 )

       + h^4*g2^4*g1^4*ep^(-3)*n^2 * ( 3125/1990656 )

       + h^4*g2^4*g1^4*ep^(-2) * ( 732287/1119744 + 247/432*z3 )

       + h^4*g2^4*g1^4*ep^(-2)*n * (  - 411055/4478976 - 151/864*z3 )

       + h^4*g2^4*g1^4*ep^(-2)*n^2 * (  - 3119/5971968 )

       + h^4*g2^4*g1^4*ep^(-1) * (  - 1063459/1679616 - 1379/864*z3 + 
         29/288*z4 + 5/72*z5 )

       + h^4*g2^4*g1^4*ep^(-1)*n * ( 3789893/26873856 + 671/10368*z3 - 
         137/2304*z4 - 5/36*z5 )

       + h^4*g2^4*g1^4*ep^(-1)*n^2 * (  - 6367/17915904 + 5/20736*z3 )

       + h^4*g2^5*g1^3*ep^(-4) * ( 2681/41472 )

       + h^4*g2^5*g1^3*ep^(-4)*n * (  - 2065/165888 )

       + h^4*g2^5*g1^3*ep^(-3) * (  - 52439/248832 )

       + h^4*g2^5*g1^3*ep^(-3)*n * ( 22487/497664 )

       + h^4*g2^5*g1^3*ep^(-2) * ( 74071/373248 + 13/72*z3 )

       + h^4*g2^5*g1^3*ep^(-2)*n * (  - 2723/46656 + 11/288*z3 )

       + h^4*g2^5*g1^3*ep^(-1) * ( 79151/248832 - 781/1728*z3 + 1/6*z4
          - 25/24*z5 )

       + h^4*g2^5*g1^3*ep^(-1)*n * ( 39977/1119744 - 145/3456*z3 + 1/48
         *z4 )

       + h^4*g2^6*g1^2*ep^(-4) * ( 3325/124416 )

       + h^4*g2^6*g1^2*ep^(-4)*n * ( 5887/1990656 )

       + h^4*g2^6*g1^2*ep^(-3) * (  - 1577/18432 )

       + h^4*g2^6*g1^2*ep^(-3)*n * (  - 5641/663552 )

       + h^4*g2^6*g1^2*ep^(-2) * ( 359183/2239488 - 11/432*z3 )

       + h^4*g2^6*g1^2*ep^(-2)*n * ( 22625/2239488 - 7/3456*z3 )

       + h^4*g2^6*g1^2*ep^(-1) * (  - 544567/1679616 - 1229/10368*z3 + 
         25/288*z4 )

       + h^4*g2^6*g1^2*ep^(-1)*n * (  - 3193/559872 + 19/5184*z3 - 1/
         576*z4 )

       + h^4*g2^7*g1*ep^(-4) * ( 427/55296 )

       + h^4*g2^7*g1*ep^(-3) * (  - 1537/31104 )

       + h^4*g2^7*g1*ep^(-2) * ( 16103/124416 + 1/96*z3 )

       + h^4*g2^7*g1*ep^(-1) * (  - 207173/1119744 - 289/3456*z3 - 5/64
         *z4 + 5/12*z5 )

       + h^4*g2^8*ep^(-4) * (  - 31535/7962624 )

       + h^4*g2^8*ep^(-3) * ( 9893/663552 )

       + h^4*g2^8*ep^(-2) * (  - 485633/17915904 - 5/1728*z3 )

       + h^4*g2^8*ep^(-1) * ( 53449/1990656 + 35/6912*z3 + 7/768*z4 - 5/
         144*z5 )

       + h^5*g1^10*ep^(-5) * (  - 7/216 )

       + h^5*g1^10*ep^(-5)*n * (  - 133/1728 )

       + h^5*g1^10*ep^(-5)*n^2 * (  - 7/2880 )

       + h^5*g1^10*ep^(-5)*n^3 * ( 7/18432 )

       + h^5*g1^10*ep^(-5)*n^4 * ( 385/884736 )

       + h^5*g1^10*ep^(-5)*n^5 * ( 7/7077888 )

       + h^5*g1^10*ep^(-4) * ( 16951/58320 )

       + h^5*g1^10*ep^(-4)*n * ( 13943/46656 )

       + h^5*g1^10*ep^(-4)*n^2 * ( 45337/1244160 )

       + h^5*g1^10*ep^(-4)*n^3 * (  - 462829/29859840 )

       + h^5*g1^10*ep^(-4)*n^4 * (  - 12947/23887872 )

       + h^5*g1^10*ep^(-3) * (  - 5664767/4199040 - 13/180*z3 )

       + h^5*g1^10*ep^(-3)*n * (  - 3583063/11197440 - 811/1440*z3 )

       + h^5*g1^10*ep^(-3)*n^2 * (  - 4098311/22394880 + 91/3840*z3 )

       + h^5*g1^10*ep^(-3)*n^3 * ( 28516463/537477120 - 181/9216*z3 )

       + h^5*g1^10*ep^(-3)*n^4 * (  - 24151/119439360 )

       + h^5*g1^10*ep^(-2) * ( 12402629/3149280 - 27803/38880*z3 - 7/
         180*z4 + 77/36*z5 )

       + h^5*g1^10*ep^(-2)*n * (  - 6242089/33592320 + 1729081/311040*
         z3 - 361/960*z4 - 947/288*z5 )

       + h^5*g1^10*ep^(-2)*n^2 * ( 8240513/22394880 - 491969/622080*z3
          + 487/1920*z4 + 71/288*z5 )

       + h^5*g1^10*ep^(-2)*n^3 * (  - 8850277/201553920 + 2657/34560*z3
          - 209/9216*z4 - 7/1152*z5 )

       + h^5*g1^10*ep^(-2)*n^4 * (  - 51581/1074954240 + 5/13824*z3 )

       + h^5*g1^10*ep^(-1) * (  - 248983823/37791360 - 1175899/116640*
         z3 - 4/3*z3^2 - 4259/12960*z4 - 21607/2160*z5 + 55/36*z6 + 
         2527/160*z7 )

       + h^5*g1^10*ep^(-1)*n * (  - 84069277/201553920 - 24038041/
         933120*z3 - 171/40*z3^2 + 240283/103680*z4 - 23231/25920*z5 - 
         505/288*z6 + 4907/160*z7 )

       + h^5*g1^10*ep^(-1)*n^2 * ( 2431991/10077696 + 389927/933120*z3
          + 251/120*z3^2 - 96797/207360*z4 - 286781/103680*z5 - 35/288*
         z6 - 49/128*z7 )

       + h^5*g1^10*ep^(-1)*n^3 * (  - 165935239/4837294080 - 451309/
         3732480*z3 - 1/960*z3^2 + 1001/11520*z4 + 23/576*z5 - 5/1152*
         z6 )

       + h^5*g1^10*ep^(-1)*n^4 * (  - 84913/3224862720 - 365/1492992*z3
          + 1/4608*z4 )

       + h^5*g2*g1^9*ep^(-5) * (  - 77/432 )

       + h^5*g2*g1^9*ep^(-5)*n * (  - 3997/17280 )

       + h^5*g2*g1^9*ep^(-5)*n^2 * ( 707/17280 )

       + h^5*g2*g1^9*ep^(-5)*n^3 * (  - 833/110592 )

       + h^5*g2*g1^9*ep^(-5)*n^4 * (  - 385/1769472 )

       + h^5*g2*g1^9*ep^(-4) * ( 135011/116640 )

       + h^5*g2*g1^9*ep^(-4)*n * ( 49981/69120 )

       + h^5*g2*g1^9*ep^(-4)*n^2 * (  - 38533/2488320 )

       + h^5*g2*g1^9*ep^(-4)*n^3 * ( 29791/933120 )

       + h^5*g2*g1^9*ep^(-4)*n^4 * ( 385/1327104 )

       + h^5*g2*g1^9*ep^(-3) * (  - 9050059/2799360 - 407/540*z3 )

       + h^5*g2*g1^9*ep^(-3)*n * (  - 11028461/11197440 - 12943/17280*
         z3 )

       + h^5*g2*g1^9*ep^(-3)*n^2 * (  - 4506293/22394880 + 2033/6912*z3
          )

       + h^5*g2*g1^9*ep^(-3)*n^3 * (  - 1062239/14929920 + 175/13824*z3
          )

       + h^5*g2*g1^9*ep^(-3)*n^4 * ( 35/11943936 )

       + h^5*g2*g1^9*ep^(-2) * ( 5563537/1399680 + 11003/5184*z3 - 11/
         30*z4 + 109/24*z5 )

       + h^5*g2*g1^9*ep^(-2)*n * ( 60618847/22394880 + 746729/103680*z3
          - 5443/11520*z4 - 1219/192*z5 )

       + h^5*g2*g1^9*ep^(-2)*n^2 * ( 22573871/44789760 - 19427/20736*z3
          - 19/576*z4 + 257/288*z5 )

       + h^5*g2*g1^9*ep^(-2)*n^3 * ( 1207967/22394880 - 685/13824*z3 + 
         25/2304*z4 )

       + h^5*g2*g1^9*ep^(-2)*n^4 * ( 295/17915904 - 5/41472*z3 )

       + h^5*g2*g1^9*ep^(-1) * ( 48879037/16796160 + 68437/5760*z3 + 
         1033/180*z3^2 + 1151/3456*z4 - 191767/4320*z5 + 35/9*z6 - 1393/
         480*z7 )

       + h^5*g2*g1^9*ep^(-1)*n * (  - 625440053/100776960 - 259517/
         62208*z3 - 34/5*z3^2 + 50779/11520*z4 - 39599/4320*z5 - 145/24
         *z6 + 6209/240*z7 )

       + h^5*g2*g1^9*ep^(-1)*n^2 * (  - 211580701/201553920 - 62093/
         311040*z3 - 899/720*z3^2 - 4345/6912*z4 - 1363/864*z5 + 205/
         288*z6 + 1029/160*z7 )

       + h^5*g2*g1^9*ep^(-1)*n^3 * ( 4266349/134369280 + 1661/23040*z3
          - 289/4608*z4 + 1/192*z5 )

       + h^5*g2*g1^9*ep^(-1)*n^4 * ( 433/53747712 + 11/124416*z3 - 1/
         13824*z4 )

       + h^5*g2^2*g1^8*ep^(-5) * (  - 5705/15552 )

       + h^5*g2^2*g1^8*ep^(-5)*n * (  - 19201/103680 )

       + h^5*g2^2*g1^8*ep^(-5)*n^2 * ( 1897/55296 )

       + h^5*g2^2*g1^8*ep^(-5)*n^3 * ( 3017/1990656 )

       + h^5*g2^2*g1^8*ep^(-5)*n^4 * ( 385/21233664 )

       + h^5*g2^2*g1^8*ep^(-4) * ( 2534977/1399680 )

       + h^5*g2^2*g1^8*ep^(-4)*n * ( 160295/186624 )

       + h^5*g2^2*g1^8*ep^(-4)*n^2 * (  - 2295443/9953280 )

       + h^5*g2^2*g1^8*ep^(-4)*n^3 * (  - 2696861/358318080 )

       + h^5*g2^2*g1^8*ep^(-4)*n^4 * (  - 385/15925248 )

       + h^5*g2^2*g1^8*ep^(-3) * (  - 126202001/33592320 - 1901/1440*z3
          )

       + h^5*g2^2*g1^8*ep^(-3)*n * (  - 9111647/4199040 + 10435/20736*
         z3 )

       + h^5*g2^2*g1^8*ep^(-3)*n^2 * ( 268844743/537477120 - 24773/
         103680*z3 )

       + h^5*g2^2*g1^8*ep^(-3)*n^3 * ( 1700125/71663616 - 175/165888*z3
          )

       + h^5*g2^2*g1^8*ep^(-3)*n^4 * (  - 35/143327232 )

       + h^5*g2^2*g1^8*ep^(-2) * ( 489944791/100776960 + 2269897/311040
         *z3 - 781/960*z4 + 67/288*z5 )

       + h^5*g2^2*g1^8*ep^(-2)*n * ( 2003668063/403107840 + 267217/
         622080*z3 + 889/13824*z4 - 47/24*z5 )

       + h^5*g2^2*g1^8*ep^(-2)*n^2 * (  - 96872483/201553920 + 69349/
         62208*z3 - 19621/138240*z4 - 541/384*z5 )

       + h^5*g2^2*g1^8*ep^(-2)*n^3 * (  - 74068187/3224862720 + 5063/
         829440*z3 - 25/27648*z4 )

       + h^5*g2^2*g1^8*ep^(-2)*n^4 * (  - 295/214990848 + 5/497664*z3 )

       + h^5*g2^2*g1^8*ep^(-1) * (  - 294443143/30233088 - 426313/19440
         *z3 - 1517/540*z3^2 + 13129/4320*z4 - 64159/6480*z5 + 395/432*
         z6 + 1939/96*z7 )

       + h^5*g2^2*g1^8*ep^(-1)*n * (  - 1534639583/151165440 - 33945449/
         933120*z3 + 2827/2880*z3^2 - 5563/69120*z4 + 339731/20736*z5
          - 1265/1152*z6 + 58919/1920*z7 )

       + h^5*g2^2*g1^8*ep^(-1)*n^2 * ( 1334045263/4837294080 - 115349/
         46080*z3 - 1183/8640*z3^2 + 9733/20736*z4 + 101531/25920*z5 - 
         5035/3456*z6 - 343/640*z7 )

       + h^5*g2^2*g1^8*ep^(-1)*n^3 * (  - 81040969/9674588160 - 3481/
         248832*z3 + 1403/92160*z4 - 1/2304*z5 )

       + h^5*g2^2*g1^8*ep^(-1)*n^4 * (  - 433/644972544 - 11/1492992*z3
          + 1/165888*z4 )

       + h^5*g2^3*g1^7*ep^(-5) * (  - 6503/17280 )

       + h^5*g2^3*g1^7*ep^(-5)*n * (  - 889/34560 )

       + h^5*g2^3*g1^7*ep^(-5)*n^2 * (  - 847/110592 )

       + h^5*g2^3*g1^7*ep^(-5)*n^3 * ( 385/442368 )

       + h^5*g2^3*g1^7*ep^(-4) * ( 3205007/1866240 )

       + h^5*g2^3*g1^7*ep^(-4)*n * ( 1373567/3732480 )

       + h^5*g2^3*g1^7*ep^(-4)*n^2 * ( 1203671/29859840 )

       + h^5*g2^3*g1^7*ep^(-4)*n^3 * (  - 505/331776 )

       + h^5*g2^3*g1^7*ep^(-3) * (  - 5209637/1244160 - 2693/3456*z3 )

       + h^5*g2^3*g1^7*ep^(-3)*n * (  - 22716703/22394880 - 2617/8640*
         z3 )

       + h^5*g2^3*g1^7*ep^(-3)*n^2 * ( 1086199/44789760 + 4261/34560*z3
          )

       + h^5*g2^3*g1^7*ep^(-3)*n^3 * (  - 41677/29859840 )

       + h^5*g2^3*g1^7*ep^(-2) * ( 516874241/67184640 + 262277/34560*z3
          - 133/256*z4 - 213/64*z5 )

       + h^5*g2^3*g1^7*ep^(-2)*n * ( 24817477/67184640 + 11279/10368*z3
          + 833/5760*z4 - 91/144*z5 )

       + h^5*g2^3*g1^7*ep^(-2)*n^2 * (  - 15963695/53747712 - 24917/
         69120*z3 + 2561/23040*z4 + 175/288*z5 )

       + h^5*g2^3*g1^7*ep^(-2)*n^3 * ( 83027/29859840 - 11/207360*z3 )

       + h^5*g2^3*g1^7*ep^(-1) * (  - 56941657/25194240 - 17107103/
         311040*z3 - 3067/480*z3^2 + 108803/34560*z4 - 23717/864*z5 - 
         145/64*z6 + 12761/160*z7 )

       + h^5*g2^3*g1^7*ep^(-1)*n * ( 324815489/80621568 + 25727/31104*
         z3 - 61/30*z3^2 - 107/864*z4 - 30199/1440*z5 + 5/12*z6 + 84/5*
         z7 )

       + h^5*g2^3*g1^7*ep^(-1)*n^2 * ( 293188567/806215680 + 31283/
         207360*z3 + 73/720*z3^2 - 181/3840*z4 - 859/480*z5 + 175/288*
         z6 )

       + h^5*g2^3*g1^7*ep^(-1)*n^3 * ( 132929/134369280 + 1/972*z3 - 59/
         34560*z4 )

       + h^5*g2^4*g1^6*ep^(-5) * (  - 76391/311040 )

       + h^5*g2^4*g1^6*ep^(-5)*n * ( 6503/497664 )

       + h^5*g2^4*g1^6*ep^(-5)*n^2 * (  - 133/3981312 )

       + h^5*g2^4*g1^6*ep^(-5)*n^3 * (  - 1463/10616832 )

       + h^5*g2^4*g1^6*ep^(-4) * ( 13036159/11197440 )

       + h^5*g2^4*g1^6*ep^(-4)*n * (  - 2560253/89579520 )

       + h^5*g2^4*g1^6*ep^(-4)*n^2 * (  - 1748869/358318080 )

       + h^5*g2^4*g1^6*ep^(-4)*n^3 * ( 281/995328 )

       + h^5*g2^4*g1^6*ep^(-3) * (  - 93828127/33592320 - 8099/10368*z3
          )

       + h^5*g2^4*g1^6*ep^(-3)*n * (  - 23467/131220 - 25763/414720*z3
          )

       + h^5*g2^4*g1^6*ep^(-3)*n^2 * (  - 4423289/119439360 - 511/8640*
         z3 )

       + h^5*g2^4*g1^6*ep^(-3)*n^3 * (  - 48763/716636160 )

       + h^5*g2^4*g1^6*ep^(-2) * ( 834405791/134369280 + 326183/77760*
         z3 - 685/4608*z4 - 1153/864*z5 )

       + h^5*g2^4*g1^6*ep^(-2)*n * ( 24155723/25194240 + 278503/622080*
         z3 + 371/23040*z4 - 1519/1728*z5 )

       + h^5*g2^4*g1^6*ep^(-2)*n^2 * ( 490710529/3224862720 + 5561/
         55296*z3 - 4501/92160*z4 - 29/864*z5 )

       + h^5*g2^4*g1^6*ep^(-2)*n^3 * (  - 23227/238878720 - 13/414720*
         z3 )

       + h^5*g2^4*g1^6*ep^(-1) * (  - 10126583557/604661760 - 35491/
         9720*z3 - 4141/1080*z3^2 + 9721/6480*z4 - 593/432*z5 - 535/432
         *z6 + 693/80*z7 )

       + h^5*g2^4*g1^6*ep^(-1)*n * (  - 1805095571/806215680 + 383143/
         1866240*z3 + 1115/864*z3^2 + 60289/207360*z4 - 134887/51840*z5
          - 2135/1728*z6 + 11767/1920*z7 )

       + h^5*g2^4*g1^6*ep^(-1)*n^2 * (  - 1844255213/9674588160 + 
         384383/3732480*z3 - 11/2160*z3^2 + 1037/165888*z4 + 6247/34560
         *z5 - 35/864*z6 )

       + h^5*g2^4*g1^6*ep^(-1)*n^3 * (  - 128537/3224862720 - 77/
         7464960*z3 + 7/103680*z4 )

       + h^5*g2^5*g1^5*ep^(-5) * (  - 8393/62208 )

       + h^5*g2^5*g1^5*ep^(-5)*n * ( 12677/995328 )

       + h^5*g2^5*g1^5*ep^(-5)*n^2 * (  - 166187/39813120 )

       + h^5*g2^5*g1^5*ep^(-4) * ( 164987/276480 )

       + h^5*g2^5*g1^5*ep^(-4)*n * (  - 362351/14929920 )

       + h^5*g2^5*g1^5*ep^(-4)*n^2 * ( 460481/29859840 )

       + h^5*g2^5*g1^5*ep^(-3) * (  - 3933581/2985984 - 7097/11520*z3 )

       + h^5*g2^5*g1^5*ep^(-3)*n * (  - 436669/2799360 + 2309/13824*z3
          )

       + h^5*g2^5*g1^5*ep^(-3)*n^2 * (  - 2852329/179159040 + 667/69120
         *z3 )

       + h^5*g2^5*g1^5*ep^(-2) * ( 183391139/134369280 + 332599/103680*
         z3 - 397/1280*z4 + 65/72*z5 )

       + h^5*g2^5*g1^5*ep^(-2)*n * ( 163352563/134369280 + 6431/34560*
         z3 + 155/2304*z4 - 533/576*z5 )

       + h^5*g2^5*g1^5*ep^(-2)*n^2 * (  - 3812627/537477120 - 931/46080
         *z3 + 49/5760*z4 )

       + h^5*g2^5*g1^5*ep^(-1) * ( 1513392013/403107840 - 1194367/
         311040*z3 + 463/240*z3^2 + 43967/34560*z4 - 220483/8640*z5 - 
         25/96*z6 + 2597/240*z7 )

       + h^5*g2^5*g1^5*ep^(-1)*n * (  - 364360493/134369280 - 1586351/
         311040*z3 - 191/160*z3^2 - 57/320*z4 + 87/128*z5 - 55/64*z6 + 
         441/32*z7 )

       + h^5*g2^5*g1^5*ep^(-1)*n^2 * ( 2221139/89579520 - 12613/1244160
         *z3 - 877/138240*z4 - 41/4320*z5 )

       + h^5*g2^6*g1^4*ep^(-5) * (  - 413/6144 )

       + h^5*g2^6*g1^4*ep^(-5)*n * ( 81557/9953280 )

       + h^5*g2^6*g1^4*ep^(-5)*n^2 * ( 118223/159252480 )

       + h^5*g2^6*g1^4*ep^(-4) * ( 27727127/89579520 )

       + h^5*g2^6*g1^4*ep^(-4)*n * (  - 8743591/358318080 )

       + h^5*g2^6*g1^4*ep^(-4)*n^2 * (  - 292027/119439360 )

       + h^5*g2^6*g1^4*ep^(-3) * (  - 11959789/22394880 - 295/1296*z3 )

       + h^5*g2^6*g1^4*ep^(-3)*n * ( 37653587/358318080 + 20699/829440*
         z3 )

       + h^5*g2^6*g1^4*ep^(-3)*n^2 * ( 2123593/716636160 - 113/276480*
         z3 )

       + h^5*g2^6*g1^4*ep^(-2) * ( 42671153/134369280 + 357491/311040*
         z3 - 713/2304*z4 + 79/64*z5 )

       + h^5*g2^6*g1^4*ep^(-2)*n * (  - 392544697/1074954240 + 237659/
         1244160*z3 + 1969/92160*z4 - 203/288*z5 )

       + h^5*g2^6*g1^4*ep^(-2)*n^2 * (  - 2347909/2149908480 + 103/
         92160*z3 - 11/23040*z4 )

       + h^5*g2^6*g1^4*ep^(-1) * (  - 308292383/302330880 - 17402/1215*
         z3 - 149/108*z3^2 + 39829/51840*z4 + 473/2592*z5 + 205/432*z6
          + 385/32*z7 )

       + h^5*g2^6*g1^4*ep^(-1)*n * ( 4262507561/9674588160 - 3428567/
         2488320*z3 - 19/216*z3^2 - 1207/46080*z4 + 112573/51840*z5 - 
         155/432*z6 - 539/640*z7 )

       + h^5*g2^6*g1^4*ep^(-1)*n^2 * (  - 541129/644972544 + 89/466560*
         z3 + 553/829440*z4 + 19/103680*z5 )

       + h^5*g2^7*g1^3*ep^(-5) * (  - 30989/995328 )

       + h^5*g2^7*g1^3*ep^(-5)*n * ( 53179/6635520 )

       + h^5*g2^7*g1^3*ep^(-4) * ( 1478873/9953280 )

       + h^5*g2^7*g1^3*ep^(-4)*n * (  - 646363/14929920 )

       + h^5*g2^7*g1^3*ep^(-3) * (  - 1315367/3732480 - 1117/17280*z3 )

       + h^5*g2^7*g1^3*ep^(-3)*n * ( 2137907/22394880 - 31/6912*z3 )

       + h^5*g2^7*g1^3*ep^(-2) * ( 162918551/268738560 + 77339/207360*
         z3 - 71/960*z4 - 13/192*z5 )

       + h^5*g2^7*g1^3*ep^(-2)*n * (  - 2021267/16796160 - 16003/207360
         *z3 - 73/4608*z4 + 67/288*z5 )

       + h^5*g2^7*g1^3*ep^(-1) * (  - 185226421/806215680 + 2848163/
         622080*z3 - 299/1440*z3^2 + 6503/17280*z4 - 17911/4320*z5 + 
         565/576*z6 - 2359/480*z7 )

       + h^5*g2^7*g1^3*ep^(-1)*n * ( 44081749/403107840 + 37669/124416*
         z3 + 37/720*z3^2 + 2591/69120*z4 - 1259/1728*z5 + 55/288*z6 )

       + h^5*g2^8*g1^2*ep^(-5) * (  - 1509529/119439360 )

       + h^5*g2^8*g1^2*ep^(-5)*n * (  - 1989323/955514880 )

       + h^5*g2^8*g1^2*ep^(-4) * ( 11926687/179159040 )

       + h^5*g2^8*g1^2*ep^(-4)*n * ( 818767/89579520 )

       + h^5*g2^8*g1^2*ep^(-3) * (  - 50400673/268738560 - 1441/103680*
         z3 )

       + h^5*g2^8*g1^2*ep^(-3)*n * (  - 39323267/2149908480 - 97/103680
         *z3 )

       + h^5*g2^8*g1^2*ep^(-2) * ( 40813049/100776960 + 31787/138240*z3
          + 313/8640*z4 - 167/432*z5 )

       + h^5*g2^8*g1^2*ep^(-2)*n * ( 27006601/1289945088 + 3877/829440*
         z3 + 437/276480*z4 - 37/3456*z5 )

       + h^5*g2^8*g1^2*ep^(-1) * (  - 275126429/403107840 - 1720811/
         622080*z3 - 71/1080*z3^2 + 23827/207360*z4 - 30283/25920*z5 - 
         5/432*z6 + 1001/240*z7 )

       + h^5*g2^8*g1^2*ep^(-1)*n * (  - 13939019/1074954240 - 41423/
         3732480*z3 - 5/1728*z3^2 - 4057/829440*z4 + 2243/51840*z5 - 55/
         3456*z6 )

       + h^5*g2^9*g1*ep^(-5) * (  - 281029/79626240 )

       + h^5*g2^9*g1*ep^(-4) * ( 1900529/59719680 )

       + h^5*g2^9*g1*ep^(-3) * (  - 1206817/9953280 - 1243/69120*z3 )

       + h^5*g2^9*g1*ep^(-2) * ( 36141827/107495424 + 23695/82944*z3 + 
         7/1280*z4 - 1/4*z5 )

       + h^5*g2^9*g1*ep^(-1) * (  - 58528033/100776960 - 1413341/
         1244160*z3 - 19/96*z3^2 - 895/9216*z4 + 6001/17280*z5 - 95/192
         *z6 + 441/160*z7 )

       + h^5*g2^10*ep^(-5) * ( 447797/191102976 )

       + h^5*g2^10*ep^(-4) * (  - 8983657/716636160 )

       + h^5*g2^10*ep^(-3) * ( 7172371/214990848 + 4531/829440*z3 )

       + h^5*g2^10*ep^(-2) * (  - 418850731/6449725440 - 120229/2488320
         *z3 - 109/92160*z4 + 115/3456*z5 )

       + h^5*g2^10*ep^(-1) * ( 16492987/201553920 + 56693/622080*z3 + 5/
         288*z3^2 + 5651/276480*z4 - 4471/103680*z5 + 25/576*z6 - 147/
         640*z7 )

       + 1)


==> anc/On-Zg2 <==
( + h*g2^-1*g1^3*ep^-1*n * (  - 1/2 )

       + h*g1^2*ep^-1*n * ( 1/8 )

       + h*g2^2*ep^-1 * (  - 3/8 )

       + h^2*g2^-1*g1^5*ep^-2*n * ( 1/4 )

       + h^2*g2^-1*g1^5*ep^-2*n^2 * (  - 1/16 )

       + h^2*g2^-1*g1^5*ep^-1*n * (  - 1/24 )

       + h^2*g1^4*ep^-2*n * ( 1/3 )

       + h^2*g1^4*ep^-2*n^2 * ( 5/384 )

       + h^2*g1^4*ep^-1*n * (  - 161/288 )

       + h^2*g2*g1^3*ep^-2*n * ( 3/16 )

       + h^2*g2*g1^3*ep^-1*n * (  - 5/48 )

       + h^2*g2^2*g1^2*ep^-2*n * (  - 17/192 )

       + h^2*g2^2*g1^2*ep^-1*n * ( 31/576 )

       + h^2*g2^4*ep^-2 * ( 27/128 )

       + h^2*g2^4*ep^-1 * (  - 125/576 )

       + h^3*g2^-1*g1^7*ep^-3*n * (  - 5/36 )

       + h^3*g2^-1*g1^7*ep^-3*n^2 * (  - 1/288 )

       + h^3*g2^-1*g1^7*ep^-3*n^3 * (  - 5/768 )

       + h^3*g2^-1*g1^7*ep^-2*n * ( 1/3 )

       + h^3*g2^-1*g1^7*ep^-2*n^2 * ( 59/432 )

       + h^3*g2^-1*g1^7*ep^-1*n * (  - 713/2592 )

       + h^3*g2^-1*g1^7*ep^-1*n^2 * (  - 577/2592 )

       + h^3*g1^6*ep^-3*n * (  - 77/216 )

       + h^3*g1^6*ep^-3*n^2 * ( 7/432 )

       + h^3*g1^6*ep^-3*n^3 * ( 35/27648 )

       + h^3*g1^6*ep^-2*n * ( 95/216 )

       + h^3*g1^6*ep^-2*n^2 * (  - 1043/6912 )

       + h^3*g1^6*ep^-1*n * (  - 3713/7776 - 1/24*z3 )

       + h^3*g1^6*ep^-1*n^2 * ( 19237/62208 )

       + h^3*g2*g1^5*ep^-3*n * (  - 77/288 )

       + h^3*g2*g1^5*ep^-3*n^2 * ( 7/128 )

       + h^3*g2*g1^5*ep^-2*n * ( 1321/1728 )

       + h^3*g2*g1^5*ep^-2*n^2 * (  - 17/576 )

       + h^3*g2*g1^5*ep^-1*n * (  - 527/2592 - 1/2*z3 )

       + h^3*g2*g1^5*ep^-1*n^2 * (  - 157/1728 )

       + h^3*g2^2*g1^4*ep^-3*n * (  - 7/72 )

       + h^3*g2^2*g1^4*ep^-3*n^2 * (  - 133/9216 )

       + h^3*g2^2*g1^4*ep^-2*n * ( 3121/6912 )

       + h^3*g2^2*g1^4*ep^-2*n^2 * ( 161/13824 )

       + h^3*g2^2*g1^4*ep^-1*n * (  - 7105/6912 - 17/48*z3 )

       + h^3*g2^2*g1^4*ep^-1*n^2 * ( 263/41472 )

       + h^3*g2^3*g1^3*ep^-3*n * (  - 427/2304 )

       + h^3*g2^3*g1^3*ep^-2*n * ( 437/1728 )

       + h^3*g2^3*g1^3*ep^-1*n * ( 181/2592 + 1/6*z3 )

       + h^3*g2^4*g1^2*ep^-3*n * ( 2065/27648 )

       + h^3*g2^4*g1^2*ep^-2*n * (  - 31/256 )

       + h^3*g2^4*g1^2*ep^-1*n * ( 49/972 )

       + h^3*g2^6*ep^-3 * (  - 135/1024 )

       + h^3*g2^6*ep^-2 * ( 1375/4608 )

       + h^3*g2^6*ep^-1 * (  - 33085/124416 - 5/48*z3 )

       + h^4*g2^-1*g1^9*ep^-4*n * ( 35/432 )

       + h^4*g2^-1*g1^9*ep^-4*n^2 * ( 7/192 )

       + h^4*g2^-1*g1^9*ep^-4*n^3 * ( 7/4608 )

       + h^4*g2^-1*g1^9*ep^-4*n^4 * (  - 35/55296 )

       + h^4*g2^-1*g1^9*ep^-3*n * (  - 671/1728 )

       + h^4*g2^-1*g1^9*ep^-3*n^2 * (  - 259/2592 )

       + h^4*g2^-1*g1^9*ep^-3*n^3 * ( 3013/82944 )

       + h^4*g2^-1*g1^9*ep^-2*n * ( 29561/31104 + 1/16*z3 )

       + h^4*g2^-1*g1^9*ep^-2*n^2 * ( 2357/62208 + 19/48*z3 )

       + h^4*g2^-1*g1^9*ep^-2*n^3 * (  - 671/10368 )

       + h^4*g2^-1*g1^9*ep^-1*n * (  - 212543/186624 - 295/864*z3 - 1/32*z4 + 
         5/8*z5 )

       + h^4*g2^-1*g1^9*ep^-1*n^2 * ( 144083/373248 - 47/96*z3 - 3/16*z4 )

       + h^4*g2^-1*g1^9*ep^-1*n^3 * (  - 42967/746496 + 35/576*z3 )

       + h^4*g1^8*ep^-4*n * ( 259/864 )

       + h^4*g1^8*ep^-4*n^2 * ( 49/1728 )

       + h^4*g1^8*ep^-4*n^3 * (  - 49/6912 )

       + h^4*g1^8*ep^-4*n^4 * ( 35/294912 )

       + h^4*g1^8*ep^-3*n * (  - 4399/5184 )

       + h^4*g1^8*ep^-3*n^2 * (  - 2653/10368 )

       + h^4*g1^8*ep^-3*n^3 * (  - 7843/331776 )

       + h^4*g1^8*ep^-2*n * ( 48269/62208 + 55/96*z3 )

       + h^4*g1^8*ep^-2*n^2 * ( 100537/165888 - 5/12*z3 )

       + h^4*g1^8*ep^-2*n^3 * ( 19595/248832 )

       + h^4*g1^8*ep^-1*n * (  - 25063/1119744 - 3353/1728*z3 - 47/192*z4 + 5/
         48*z5 )

       + h^4*g1^8*ep^-1*n^2 * (  - 3285847/2239488 + 31/144*z3 + 173/384*z4 - 
         35/48*z5 )

       + h^4*g1^8*ep^-1*n^3 * ( 353239/8957952 - 197/3456*z3 )

       + h^4*g2*g1^7*ep^-4*n * ( 637/1728 )

       + h^4*g2*g1^7*ep^-4*n^2 * (  - 203/6912 )

       + h^4*g2*g1^7*ep^-4*n^3 * ( 21/2048 )

       + h^4*g2*g1^7*ep^-3*n * (  - 5585/5184 )

       + h^4*g2*g1^7*ep^-3*n^2 * ( 443/20736 )

       + h^4*g2*g1^7*ep^-3*n^3 * (  - 301/55296 )

       + h^4*g2*g1^7*ep^-2*n * ( 1571/768 + 1/48*z3 )

       + h^4*g2*g1^7*ep^-2*n^2 * ( 12725/124416 + 7/48*z3 )

       + h^4*g2*g1^7*ep^-2*n^3 * (  - 1765/82944 )

       + h^4*g2*g1^7*ep^-1*n * (  - 466799/124416 - 319/144*z3 + 15/32*z4 + 5/
         2*z5 )

       + h^4*g2*g1^7*ep^-1*n^2 * ( 30071/93312 - 49/72*z3 + 5/64*z4 + 5/4*z5 )

       + h^4*g2*g1^7*ep^-1*n^3 * (  - 2047/248832 + 1/64*z3 )

       + h^4*g2^2*g1^6*ep^-4*n * ( 91/432 )

       + h^4*g2^2*g1^6*ep^-4*n^2 * ( 343/6912 )

       + h^4*g2^2*g1^6*ep^-4*n^3 * (  - 49/24576 )

       + h^4*g2^2*g1^6*ep^-3*n * (  - 19163/20736 )

       + h^4*g2^2*g1^6*ep^-3*n^2 * ( 5311/165888 )

       + h^4*g2^2*g1^6*ep^-3*n^3 * ( 1169/663552 )

       + h^4*g2^2*g1^6*ep^-2*n * ( 365/256 + 497/576*z3 )

       + h^4*g2^2*g1^6*ep^-2*n^2 * (  - 87893/165888 - 197/1152*z3 )

       + h^4*g2^2*g1^6*ep^-2*n^3 * ( 1445/995328 )

       + h^4*g2^2*g1^6*ep^-1*n * (  - 617987/1119744 - 5461/1728*z3 + 83/192*
         z4 + 5/12*z5 )

       + h^4*g2^2*g1^6*ep^-1*n^2 * ( 1283399/2239488 + 1693/6912*z3 - 17/96*z4
          )

       + h^4*g2^2*g1^6*ep^-1*n^3 * ( 1651/2985984 - 1/768*z3 )

       + h^4*g2^3*g1^5*ep^-4*n * ( 1813/13824 )

       + h^4*g2^3*g1^5*ep^-4*n^2 * (  - 4193/55296 )

       + h^4*g2^3*g1^5*ep^-3*n * (  - 41705/82944 )

       + h^4*g2^3*g1^5*ep^-3*n^2 * ( 3517/27648 )

       + h^4*g2^3*g1^5*ep^-2*n * ( 94483/124416 + 3/4*z3 )

       + h^4*g2^3*g1^5*ep^-2*n^2 * ( 16919/248832 + 1/24*z3 )

       + h^4*g2^3*g1^5*ep^-1*n * (  - 356435/746496 - 15/32*z3 + 1/32*z4 - 25/
         8*z5 )

       + h^4*g2^3*g1^5*ep^-1*n^2 * (  - 1919/9216 - 95/1152*z3 + 1/32*z4 )

       + h^4*g2^4*g1^4*ep^-4*n * ( 833/10368 )

       + h^4*g2^4*g1^4*ep^-4*n^2 * ( 22141/1327104 )

       + h^4*g2^4*g1^4*ep^-3*n * (  - 53141/110592 )

       + h^4*g2^4*g1^4*ep^-3*n^2 * (  - 21257/663552 )

       + h^4*g2^4*g1^4*ep^-2*n * ( 2259569/1492992 + 113/576*z3 )

       + h^4*g2^4*g1^4*ep^-2*n^2 * ( 61553/5971968 )

       + h^4*g2^4*g1^4*ep^-1*n * (  - 22245221/8957952 - 535/432*z3 - 41/768*
         z4 + 5/6*z5 )

       + h^4*g2^4*g1^4*ep^-1*n^2 * ( 74939/5971968 + 17/6912*z3 )

       + h^4*g2^5*g1^3*ep^-4*n * ( 8869/55296 )

       + h^4*g2^5*g1^3*ep^-3*n * (  - 22673/55296 )

       + h^4*g2^5*g1^3*ep^-2*n * ( 1885/10368 - 1/12*z3 )

       + h^4*g2^5*g1^3*ep^-1*n * ( 38615/186624 - 629/1152*z3 + 7/64*z4 + 5/4*
         z5 )

       + h^4*g2^6*g1^2*ep^-4*n * (  - 41335/663552 )

       + h^4*g2^6*g1^2*ep^-3*n * ( 116819/663552 )

       + h^4*g2^6*g1^2*ep^-2*n * (  - 143267/746496 - 13/384*z3 )

       + h^4*g2^6*g1^2*ep^-1*n * ( 391/5184 + 59/864*z3 - 11/384*z4 )

       + h^4*g2^8*ep^-4 * ( 2835/32768 )

       + h^4*g2^8*ep^-3 * (  - 7625/24576 )

       + h^4*g2^8*ep^-2 * ( 342805/663552 + 5/32*z3 )

       + h^4*g2^8*ep^-1 * (  - 3404365/5971968 - 4891/6912*z3 + 15/256*z4 + 5/
         24*z5 )

       + h^5*g2^-1*g1^11*ep^-5*n * (  - 7/144 )

       + h^5*g2^-1*g1^11*ep^-5*n^2 * (  - 791/17280 )

       + h^5*g2^-1*g1^11*ep^-5*n^3 * (  - 7/6912 )

       + h^5*g2^-1*g1^11*ep^-5*n^4 * ( 133/110592 )

       + h^5*g2^-1*g1^11*ep^-5*n^5 * (  - 35/589824 )

       + h^5*g2^-1*g1^11*ep^-4*n * ( 27497/77760 )

       + h^5*g2^-1*g1^11*ep^-4*n^2 * ( 89579/622080 )

       + h^5*g2^-1*g1^11*ep^-4*n^3 * ( 337/155520 )

       + h^5*g2^-1*g1^11*ep^-4*n^4 * ( 9911/1658880 )

       + h^5*g2^-1*g1^11*ep^-3*n * (  - 212257/155520 - 19/240*z3 )

       + h^5*g2^-1*g1^11*ep^-3*n^2 * (  - 180773/3732480 - 1037/1920*z3 )

       + h^5*g2^-1*g1^11*ep^-3*n^3 * (  - 410267/3732480 + 131/960*z3 )

       + h^5*g2^-1*g1^11*ep^-3*n^4 * (  - 31423/2488320 )

       + h^5*g2^-1*g1^11*ep^-2*n * ( 1871971/559872 - 701/1440*z3 - 7/480*z4
          + 35/24*z5 )

       + h^5*g2^-1*g1^11*ep^-2*n^2 * (  - 8673211/22394880 + 49927/11520*z3 - 
         237/1280*z4 - 461/192*z5 )

       + h^5*g2^-1*g1^11*ep^-2*n^3 * ( 27237427/44789760 - 7303/11520*z3 + 161/
         3840*z4 + 11/96*z5 )

       + h^5*g2^-1*g1^11*ep^-2*n^4 * (  - 615463/44789760 + 197/13824*z3 )

       + h^5*g2^-1*g1^11*ep^-1*n * (  - 9892319/2799360 + 33035/10368*z3 + 11/
         30*z3^2 + 3239/5760*z4 - 18133/1440*z5 - 25/12*z6 + 1477/160*z7 )

       + h^5*g2^-1*g1^11*ep^-1*n^2 * ( 3140801/2799360 - 30247/11520*z3 - 397/
         240*z3^2 - 9037/11520*z4 - 169/45*z5 + 155/96*z6 + 91/20*z7 )

       + h^5*g2^-1*g1^11*ep^-1*n^3 * (  - 869807/699840 + 92689/103680*z3 - 13/
         80*z3^2 + 77/1280*z4 - 53/160*z5 + 5/32*z6 )

       + h^5*g2^-1*g1^11*ep^-1*n^4 * (  - 276923/44789760 - 533/103680*z3 + 1/
         72*z4 )

       + h^5*g1^10*ep^-5*n * (  - 3017/12960 )

       + h^5*g1^10*ep^-5*n^2 * (  - 217/2304 )

       + h^5*g1^10*ep^-5*n^3 * ( 301/27648 )

       + h^5*g1^10*ep^-5*n^4 * (  - 91/41472 )

       + h^5*g1^10*ep^-5*n^5 * ( 77/7077888 )

       + h^5*g1^10*ep^-4*n * ( 178607/155520 )

       + h^5*g1^10*ep^-4*n^2 * ( 283387/622080 )

       + h^5*g1^10*ep^-4*n^3 * (  - 16511/311040 )

       + h^5*g1^10*ep^-4*n^4 * (  - 12851/4423680 )

       + h^5*g1^10*ep^-3*n * (  - 2207729/933120 - 25/32*z3 )

       + h^5*g1^10*ep^-3*n^2 * (  - 8215049/7464960 + 377/11520*z3 )

       + h^5*g1^10*ep^-3*n^3 * ( 11920841/59719680 - 7219/46080*z3 )

       + h^5*g1^10*ep^-3*n^4 * ( 324055/23887872 )

       + h^5*g1^10*ep^-2*n * ( 32603113/16796160 + 93823/25920*z3 - 71/576*z4
          + 119/144*z5 )

       + h^5*g1^10*ep^-2*n^2 * ( 30667217/8957952 + 181343/207360*z3 - 5689/
         23040*z4 - 643/384*z5 )

       + h^5*g1^10*ep^-2*n^3 * (  - 2348993/2799360 + 4019/6480*z3 - 541/46080
         *z4 - 457/1152*z5 )

       + h^5*g1^10*ep^-2*n^4 * ( 9741913/1074954240 - 1079/82944*z3 )

       + h^5*g1^10*ep^-1*n * (  - 691116799/201553920 - 69079/11520*z3 - 47/40
         *z3^2 + 13037/11520*z4 - 4357/1728*z5 - 235/96*z6 + 469/160*z7 )

       + h^5*g1^10*ep^-1*n^2 * (  - 2227446761/201553920 - 6003263/311040*z3
          - 197/240*z3^2 + 13153/23040*z4 + 123349/11520*z5 + 35/48*z6 + 11137/
         640*z7 )

       + h^5*g1^10*ep^-1*n^3 * ( 3101520589/1612431360 - 62767/82944*z3 + 53/
         960*z3^2 + 487/34560*z4 + 1289/960*z5 - 95/128*z6 )

       + h^5*g1^10*ep^-1*n^4 * ( 1381309/358318080 + 13687/2488320*z3 - 149/
         13824*z4 )

       + h^5*g2*g1^9*ep^-5*n * (  - 4207/10368 )

       + h^5*g2*g1^9*ep^-5*n^2 * (  - 3059/103680 )

       + h^5*g2*g1^9*ep^-5*n^3 * (  - 5663/331776 )

       + h^5*g2*g1^9*ep^-5*n^4 * ( 77/49152 )

       + h^5*g2*g1^9*ep^-4*n * ( 1018927/622080 )

       + h^5*g2*g1^9*ep^-4*n^2 * ( 1603/3888 )

       + h^5*g2*g1^9*ep^-4*n^3 * (  - 2617/663552 )

       + h^5*g2*g1^9*ep^-4*n^4 * (  - 91/110592 )

       + h^5*g2*g1^9*ep^-3*n * (  - 13151819/3732480 - 4601/5760*z3 )

       + h^5*g2*g1^9*ep^-3*n^2 * (  - 9054713/7464960 + 119/1440*z3 )

       + h^5*g2*g1^9*ep^-3*n^3 * ( 738263/4976640 + 953/11520*z3 )

       + h^5*g2*g1^9*ep^-3*n^4 * (  - 1715/497664 )

       + h^5*g2*g1^9*ep^-2*n * ( 27478085/4478976 + 86077/11520*z3 - 1381/3840
         *z4 - 249/64*z5 )

       + h^5*g2*g1^9*ep^-2*n^2 * (  - 364697/4478976 + 1079/3840*z3 + 17/1280*
         z4 + 33/16*z5 )

       + h^5*g2*g1^9*ep^-2*n^3 * ( 12545141/89579520 - 6347/17280*z3 + 653/
         7680*z4 + 25/96*z5 )

       + h^5*g2*g1^9*ep^-2*n^4 * (  - 2771/1492992 + 1/288*z3 )

       + h^5*g2*g1^9*ep^-1*n * ( 36493643/11197440 - 6690869/103680*z3 - 693/
         160*z3^2 + 25373/11520*z4 - 53963/1440*z5 - 85/64*z6 + 15701/160*z7 )

       + h^5*g2*g1^9*ep^-1*n^2 * ( 1338970621/134369280 - 13369/2160*z3 + 16/
         15*z3^2 + 6217/2880*z4 - 701/45*z5 - 5/6*z6 + 63/16*z7 )

       + h^5*g2*g1^9*ep^-1*n^3 * (  - 99102419/89579520 + 76667/207360*z3 + 7/
         240*z3^2 - 667/11520*z4 - 1193/1440*z5 + 25/96*z6 )

       + h^5*g2*g1^9*ep^-1*n^4 * (  - 869/1119744 - 17/10368*z3 + 1/384*z4 )

       + h^5*g2^2*g1^8*ep^-5*n * (  - 35749/103680 )

       + h^5*g2^2*g1^8*ep^-5*n^2 * (  - 133/5184 )

       + h^5*g2^2*g1^8*ep^-5*n^3 * ( 1253/41472 )

       + h^5*g2^2*g1^8*ep^-5*n^4 * (  - 1771/7077888 )

       + h^5*g2^2*g1^8*ep^-4*n * ( 199919/124416 )

       + h^5*g2^2*g1^8*ep^-4*n^2 * ( 15739/165888 )

       + h^5*g2^2*g1^8*ep^-4*n^3 * (  - 1182433/39813120 )

       + h^5*g2^2*g1^8*ep^-4*n^4 * ( 1211/5308416 )

       + h^5*g2^2*g1^8*ep^-3*n * (  - 9598499/2488320 - 7931/11520*z3 )

       + h^5*g2^2*g1^8*ep^-3*n^2 * (  - 3737267/11943936 - 11/60*z3 )

       + h^5*g2^2*g1^8*ep^-3*n^3 * (  - 2185639/13271040 - 429/10240*z3 )

       + h^5*g2^2*g1^8*ep^-3*n^4 * ( 1225/5308416 )

       + h^5*g2^2*g1^8*ep^-2*n * ( 1079350271/134369280 + 1221821/207360*z3 - 
         1711/7680*z4 - 1039/384*z5 )

       + h^5*g2^2*g1^8*ep^-2*n^2 * ( 36117841/13436928 + 101867/207360*z3 - 
         17167/46080*z4 - 611/384*z5 )

       + h^5*g2^2*g1^8*ep^-2*n^3 * ( 193423621/1074954240 + 124217/829440*z3
          - 613/11520*z4 )

       + h^5*g2^2*g1^8*ep^-2*n^4 * ( 8821/71663616 - 47/165888*z3 )

       + h^5*g2^2*g1^8*ep^-1*n * (  - 2007073/92160 - 3026341/311040*z3 - 
         16439/2880*z3^2 + 89801/23040*z4 + 247439/34560*z5 - 4955/1152*z6 + 
         6699/640*z7 )

       + h^5*g2^2*g1^8*ep^-1*n^2 * (  - 17101800149/1612431360 + 379657/82944*
         z3 - 287/576*z3^2 + 16163/34560*z4 - 61229/4320*z5 + 2705/1152*z6 + 
         8603/640*z7 )

       + h^5*g2^2*g1^8*ep^-1*n^3 * ( 1012770227/3224862720 - 13171/82944*z3 + 
         4097/92160*z4 + 59/1280*z5 )

       + h^5*g2^2*g1^8*ep^-1*n^4 * ( 10907/214990848 + 73/497664*z3 - 11/55296
         *z4 )

       + h^5*g2^3*g1^7*ep^-5*n * (  - 1057/5184 )

       + h^5*g2^3*g1^7*ep^-5*n^2 * (  - 7763/331776 )

       + h^5*g2^3*g1^7*ep^-5*n^3 * (  - 49973/2654208 )

       + h^5*g2^3*g1^7*ep^-4*n * ( 233389/207360 )

       + h^5*g2^3*g1^7*ep^-4*n^2 * ( 6031/25920 )

       + h^5*g2^3*g1^7*ep^-4*n^3 * ( 2903/82944 )

       + h^5*g2^3*g1^7*ep^-3*n * (  - 42202859/14929920 - 6167/5760*z3 )

       + h^5*g2^3*g1^7*ep^-3*n^2 * (  - 11703191/14929920 + 941/11520*z3 )

       + h^5*g2^3*g1^7*ep^-3*n^3 * ( 261941/11943936 + 83/11520*z3 )

       + h^5*g2^3*g1^7*ep^-2*n * ( 50272621/8957952 + 116449/17280*z3 - 3277/
         3840*z4 - 77/48*z5 )

       + h^5*g2^3*g1^7*ep^-2*n^2 * ( 325259/933120 + 8287/11520*z3 + 61/480*z4
          - 117/64*z5 )

       + h^5*g2^3*g1^7*ep^-2*n^3 * (  - 233131/3981312 - 115/3072*z3 + 29/3840
         *z4 )

       + h^5*g2^3*g1^7*ep^-1*n * (  - 1204303097/134369280 + 866251/103680*z3
          - 599/240*z3^2 + 25709/11520*z4 - 16323/320*z5 + 265/96*z6 + 4277/
         160*z7 )

       + h^5*g2^3*g1^7*ep^-1*n^2 * ( 401764487/134369280 - 517205/41472*z3 - 
         509/480*z3^2 + 8101/23040*z4 + 28421/5760*z5 - 365/192*z6 + 1323/80*
         z7 )

       + h^5*g2^3*g1^7*ep^-1*n^3 * (  - 3053257/89579520 + 19907/414720*z3 - 
         35/3072*z4 + 1/320*z5 )

       + h^5*g2^4*g1^6*ep^-5*n * (  - 30821/248832 )

       + h^5*g2^4*g1^6*ep^-5*n^2 * (  - 73073/1244160 )

       + h^5*g2^4*g1^6*ep^-5*n^3 * ( 95249/31850496 )

       + h^5*g2^4*g1^6*ep^-4*n * ( 981691/1492992 )

       + h^5*g2^4*g1^6*ep^-4*n^2 * ( 887737/23887872 )

       + h^5*g2^4*g1^6*ep^-4*n^3 * (  - 31117/4976640 )

       + h^5*g2^4*g1^6*ep^-3*n * (  - 78714727/44789760 - 110567/138240*z3 )

       + h^5*g2^4*g1^6*ep^-3*n^2 * ( 259716347/358318080 + 577/3456*z3 )

       + h^5*g2^4*g1^6*ep^-3*n^3 * ( 942887/716636160 )

       + h^5*g2^4*g1^6*ep^-2*n * ( 260293043/134369280 + 24241/5184*z3 - 4961/
         7680*z4 + 69/32*z5 )

       + h^5*g2^4*g1^6*ep^-2*n^2 * (  - 1885053479/1074954240 - 199823/829440*
         z3 + 359/6144*z4 - 9/16*z5 )

       + h^5*g2^4*g1^6*ep^-2*n^3 * ( 506665/143327232 + 1/480*z3 )

       + h^5*g2^4*g1^6*ep^-1*n * ( 1315197139/268738560 - 7491913/124416*z3 + 
         1787/1440*z3^2 + 6743/13824*z4 + 6209/5760*z5 + 1505/576*z6 + 27363/
         640*z7 )

       + h^5*g2^4*g1^6*ep^-1*n^2 * ( 4445723563/3224862720 - 4285/9216*z3 - 71/
         720*z3^2 + 85421/276480*z4 + 4985/2304*z5 - 455/288*z6 )

       + h^5*g2^4*g1^6*ep^-1*n^3 * ( 1249063/1074954240 - 9773/2488320*z3 + 13/
         34560*z4 )

       + h^5*g2^5*g1^5*ep^-5*n * (  - 2009/20480 )

       + h^5*g2^5*g1^5*ep^-5*n^2 * ( 112259/1327104 )

       + h^5*g2^5*g1^5*ep^-4*n * ( 588809/1105920 )

       + h^5*g2^5*g1^5*ep^-4*n^2 * (  - 1238827/4976640 )

       + h^5*g2^5*g1^5*ep^-3*n * (  - 9447157/7464960 - 6121/11520*z3 )

       + h^5*g2^5*g1^5*ep^-3*n^2 * ( 726799/5971968 - 7/288*z3 )

       + h^5*g2^5*g1^5*ep^-2*n * ( 7446649/3317760 + 50123/34560*z3 - 413/3840
         *z4 + 181/64*z5 )

       + h^5*g2^5*g1^5*ep^-2*n^2 * ( 9778151/29859840 - 167/1920*z3 + 31/1536*
         z4 + 11/32*z5 )

       + h^5*g2^5*g1^5*ep^-1*n * (  - 396891583/89579520 + 5761859/207360*z3
          - 853/480*z3^2 + 8369/11520*z4 - 51503/2880*z5 - 205/192*z6 - 3479/
         160*z7 )

       + h^5*g2^5*g1^5*ep^-1*n^2 * (  - 11439367/22394880 + 10567/69120*z3 + 1/
         16*z3^2 - 4231/23040*z4 - 301/288*z5 + 15/32*z6 )

       + h^5*g2^6*g1^4*ep^-5*n * (  - 5579/82944 )

       + h^5*g2^6*g1^4*ep^-5*n^2 * (  - 936397/53084160 )

       + h^5*g2^6*g1^4*ep^-4*n * ( 56804479/119439360 )

       + h^5*g2^6*g1^4*ep^-4*n^2 * ( 6680483/119439360 )

       + h^5*g2^6*g1^4*ep^-3*n * (  - 216706949/119439360 - 66961/276480*z3 )

       + h^5*g2^6*g1^4*ep^-3*n^2 * (  - 14573843/238878720 - 77/10240*z3 )

       + h^5*g2^6*g1^4*ep^-2*n * ( 328155515/71663616 + 20881/9216*z3 + 4559/
         30720*z4 - 275/144*z5 )

       + h^5*g2^6*g1^4*ep^-2*n^2 * ( 20341933/2149908480 + 973/55296*z3 - 401/
         46080*z4 )

       + h^5*g2^6*g1^4*ep^-1*n * (  - 23069086219/3224862720 - 5945917/276480*
         z3 - 139/72*z3^2 + 557/1024*z4 - 117217/17280*z5 - 125/144*z6 + 19691/
         640*z7 )

       + h^5*g2^6*g1^4*ep^-1*n^2 * ( 32729399/1074954240 + 221/155520*z3 + 905/
         55296*z4 + 169/34560*z5 )

       + h^5*g2^7*g1^3*ep^-5*n * (  - 3545311/26542080 )

       + h^5*g2^7*g1^3*ep^-4*n * ( 1290413/2488320 )

       + h^5*g2^7*g1^3*ep^-3*n * (  - 40396483/59719680 - 53/1920*z3 )

       + h^5*g2^7*g1^3*ep^-2*n * ( 2237335/11943936 + 167141/138240*z3 - 839/
         3840*z4 - 55/32*z5 )

       + h^5*g2^7*g1^3*ep^-1*n * ( 182153533/268738560 - 2741003/414720*z3 - 
         47/160*z3^2 + 17771/15360*z4 + 1619/1920*z5 - 75/64*z6 + 441/40*z7 )

       + h^5*g2^8*g1^2*ep^-5*n * ( 3257177/63700992 )

       + h^5*g2^8*g1^2*ep^-4*n * (  - 6304489/29859840 )

       + h^5*g2^8*g1^2*ep^-3*n * ( 274756813/716636160 + 803/11520*z3 )

       + h^5*g2^8*g1^2*ep^-2*n * (  - 871687547/2149908480 - 291439/829440*z3
          + 5641/92160*z4 + 35/576*z5 )

       + h^5*g2^8*g1^2*ep^-1*n * ( 213399751/1074954240 + 937141/1244160*z3 + 
         11/2880*z3^2 - 70417/276480*z4 - 1007/2160*z5 + 125/1152*z6 )

       + h^5*g2^10*ep^-5 * (  - 15309/262144 )

       + h^5*g2^10*ep^-4 * ( 18975/65536 )

       + h^5*g2^10*ep^-3 * (  - 1853471/2654208 - 351/2048*z3 )

       + h^5*g2^10*ep^-2 * ( 176658247/143327232 + 344383/276480*z3 - 189/2048
         *z4 - 21/64*z5 )

       + h^5*g2^10*ep^-1 * (  - 102052031/67184640 - 366647/69120*z3 - 99/160*
         z3^2 + 46519/92160*z4 - 30359/6912*z5 - 15/64*z6 + 1099/128*z7 )

       + 1)


==> anc/On-Zphi <==
( + h*g1^2*ep^-1 * (  - 1/12 )

       + h^2*g1^4*ep^-2 * ( 1/32 )

       + h^2*g1^4*ep^-2*n * (  - 1/288 )

       + h^2*g1^4*ep^-1 * (  - 13/864 )

       + h^2*g1^4*ep^-1*n * ( 11/1728 )

       + h^2*g2*g1^3*ep^-2 * ( 1/24 )

       + h^2*g2*g1^3*ep^-1 * (  - 1/36 )

       + h^2*g2^2*g1^2*ep^-2 * (  - 1/288 )

       + h^2*g2^2*g1^2*ep^-1 * ( 11/1728 )

       + h^3*g1^6*ep^-3 * (  - 17/1152 )

       + h^3*g1^6*ep^-3*n * (  - 37/10368 )

       + h^3*g1^6*ep^-3*n^2 * (  - 1/5184 )

       + h^3*g1^6*ep^-2 * ( 1319/31104 )

       + h^3*g1^6*ep^-2*n * ( 371/62208 )

       + h^3*g1^6*ep^-2*n^2 * ( 11/31104 )

       + h^3*g1^6*ep^-1 * (  - 1133/23328 + 1/36*z3 )

       + h^3*g1^6*ep^-1*n * (  - 29/23328 )

       + h^3*g1^6*ep^-1*n^2 * ( 13/186624 )

       + h^3*g2*g1^5*ep^-3 * (  - 31/864 )

       + h^3*g2*g1^5*ep^-3*n * ( 1/144 )

       + h^3*g2*g1^5*ep^-2 * ( 29/648 )

       + h^3*g2*g1^5*ep^-2*n * (  - 89/5184 )

       + h^3*g2*g1^5*ep^-1 * (  - 17/972 )

       + h^3*g2*g1^5*ep^-1*n * ( 49/3456 )

       + h^3*g2^2*g1^4*ep^-3 * (  - 7/384 )

       + h^3*g2^2*g1^4*ep^-3*n * (  - 1/1728 )

       + h^3*g2^2*g1^4*ep^-2 * ( 3203/62208 )

       + h^3*g2^2*g1^4*ep^-2*n * ( 55/31104 )

       + h^3*g2^2*g1^4*ep^-1 * (  - 5881/93312 + 1/36*z3 )

       + h^3*g2^2*g1^4*ep^-1*n * (  - 193/93312 )

       + h^3*g2^3*g1^3*ep^-3 * (  - 1/432 )

       + h^3*g2^3*g1^3*ep^-2 * ( 1/576 )

       + h^3*g2^3*g1^3*ep^-1 * ( 157/31104 )

       + h^3*g2^4*g1^2*ep^-3 * ( 1/1296 )

       + h^3*g2^4*g1^2*ep^-2 * (  - 35/15552 )

       + h^3*g2^4*g1^2*ep^-1 * ( 109/62208 )

       + h^4*g1^8*ep^-4 * ( 425/55296 )

       + h^4*g1^8*ep^-4*n * ( 1349/248832 )

       + h^4*g1^8*ep^-4*n^2 * (  - 493/497664 )

       + h^4*g1^8*ep^-4*n^3 * (  - 1/82944 )

       + h^4*g1^8*ep^-3 * (  - 31135/746496 )

       + h^4*g1^8*ep^-3*n * (  - 11569/1492992 )

       + h^4*g1^8*ep^-3*n^2 * ( 3985/1492992 )

       + h^4*g1^8*ep^-3*n^3 * ( 11/497664 )

       + h^4*g1^8*ep^-2 * ( 546251/4478976 - 1/108*z3 )

       + h^4*g1^8*ep^-2*n * (  - 70405/4478976 + 13/288*z3 )

       + h^4*g1^8*ep^-2*n^2 * (  - 22889/17915904 )

       + h^4*g1^8*ep^-2*n^3 * ( 13/2985984 )

       + h^4*g1^8*ep^-1 * (  - 1136993/6718464 + 41/1728*z3 - 7/288*z4 + 5/36*
         z5 )

       + h^4*g1^8*ep^-1*n * ( 200081/6718464 - 11/162*z3 - 11/576*z4 + 5/72*z5
          )

       + h^4*g1^8*ep^-1*n^2 * (  - 5353/13436928 - 1/1152*z3 )

       + h^4*g1^8*ep^-1*n^3 * (  - 1/17915904 - 1/41472*z3 )

       + h^4*g2*g1^7*ep^-4 * ( 185/6912 )

       + h^4*g2*g1^7*ep^-4*n * ( 25/20736 )

       + h^4*g2*g1^7*ep^-4*n^2 * ( 1/1152 )

       + h^4*g2*g1^7*ep^-3 * (  - 1753/20736 )

       + h^4*g2*g1^7*ep^-3*n * (  - 1781/124416 )

       + h^4*g2*g1^7*ep^-3*n^2 * (  - 83/31104 )

       + h^4*g2*g1^7*ep^-2 * ( 4405/62208 + 1/24*z3 )

       + h^4*g2*g1^7*ep^-2*n * ( 1127/20736 - 17/288*z3 )

       + h^4*g2*g1^7*ep^-2*n^2 * ( 973/373248 )

       + h^4*g2*g1^7*ep^-1 * ( 6445/124416 - 1/54*z3 - 1/16*z4 )

       + h^4*g2*g1^7*ep^-1*n * (  - 164393/2239488 + 5/96*z3 + 1/64*z4 )

       + h^4*g2*g1^7*ep^-1*n^2 * (  - 1457/1492992 + 1/3456*z3 )

       + h^4*g2^2*g1^6*ep^-4 * ( 773/27648 )

       + h^4*g2^2*g1^6*ep^-4*n * (  - 149/27648 )

       + h^4*g2^2*g1^6*ep^-4*n^2 * (  - 1/13824 )

       + h^4*g2^2*g1^6*ep^-3 * (  - 117449/1492992 )

       + h^4*g2^2*g1^6*ep^-3*n * ( 5477/248832 )

       + h^4*g2^2*g1^6*ep^-3*n^2 * ( 187/746496 )

       + h^4*g2^2*g1^6*ep^-2 * ( 771023/4478976 - 41/1728*z3 )

       + h^4*g2^2*g1^6*ep^-2*n * (  - 133243/2985984 + 25/3456*z3 )

       + h^4*g2^2*g1^6*ep^-2*n^2 * (  - 163/559872 )

       + h^4*g2^2*g1^6*ep^-1 * (  - 1741133/6718464 - 293/5184*z3 - 5/1152*z4
          + 5/18*z5 )

       + h^4*g2^2*g1^6*ep^-1*n * ( 238693/4478976 - 133/6912*z3 + 5/2304*z4 )

       + h^4*g2^2*g1^6*ep^-1*n^2 * ( 1937/26873856 - 1/41472*z3 )

       + h^4*g2^3*g1^5*ep^-4 * ( 233/20736 )

       + h^4*g2^3*g1^5*ep^-4*n * (  - 7/10368 )

       + h^4*g2^3*g1^5*ep^-3 * (  - 2105/41472 )

       + h^4*g2^3*g1^5*ep^-3*n * ( 65/31104 )

       + h^4*g2^3*g1^5*ep^-2 * ( 9625/124416 + 1/36*z3 )

       + h^4*g2^3*g1^5*ep^-2*n * (  - 101/46656 )

       + h^4*g2^3*g1^5*ep^-1 * (  - 19901/559872 + 19/576*z3 - 1/24*z4 )

       + h^4*g2^3*g1^5*ep^-1*n * (  - 1481/2239488 - 5/3456*z3 )

       + h^4*g2^4*g1^4*ep^-4 * ( 187/55296 )

       + h^4*g2^4*g1^4*ep^-4*n * ( 49/248832 )

       + h^4*g2^4*g1^4*ep^-3 * (  - 10279/1492992 )

       + h^4*g2^4*g1^4*ep^-3*n * (  - 1199/1492992 )

       + h^4*g2^4*g1^4*ep^-2 * ( 147895/17915904 + 29/1728*z3 )

       + h^4*g2^4*g1^4*ep^-2*n * ( 11411/8957952 )

       + h^4*g2^4*g1^4*ep^-1 * (  - 264155/13436928 - 53/1728*z3 - 19/1152*z4
          + 5/72*z5 )

       + h^4*g2^4*g1^4*ep^-1*n * (  - 40951/53747712 + 1/41472*z3 )

       + h^4*g2^5*g1^3*ep^-4 * ( 1/2592 )

       + h^4*g2^5*g1^3*ep^-3 * (  - 241/62208 )

       + h^4*g2^5*g1^3*ep^-2 * ( 757/62208 - 1/96*z3 )

       + h^4*g2^5*g1^3*ep^-1 * (  - 12767/1492992 + 11/1728*z3 + 1/192*z4 )

       + h^4*g2^6*g1^2*ep^-4 * (  - 17/62208 )

       + h^4*g2^6*g1^2*ep^-3 * ( 569/373248 )

       + h^4*g2^6*g1^2*ep^-2 * (  - 5515/1492992 + 1/1152*z3 )

       + h^4*g2^6*g1^2*ep^-1 * ( 51121/13436928 - 53/41472*z3 - 1/2304*z4 )

       + h^5*g1^10*ep^-5 * (  - 935/221184 )

       + h^5*g1^10*ep^-5*n * (  - 25609/4976640 )

       + h^5*g1^10*ep^-5*n^2 * ( 23461/29859840 )

       + h^5*g1^10*ep^-5*n^3 * (  - 2183/14929920 )

       + h^5*g1^10*ep^-5*n^4 * (  - 1/1244160 )

       + h^5*g1^10*ep^-4 * ( 507827/14929920 )

       + h^5*g1^10*ep^-4*n * ( 1337999/89579520 )

       + h^5*g1^10*ep^-4*n^2 * (  - 3193/29859840 )

       + h^5*g1^10*ep^-4*n^3 * ( 8155/17915904 )

       + h^5*g1^10*ep^-4*n^4 * ( 11/7464960 )

       + h^5*g1^10*ep^-3 * (  - 40396847/268738560 + 5/3456*z3 )

       + h^5*g1^10*ep^-3*n * ( 194237/29859840 - 179/3240*z3 )

       + h^5*g1^10*ep^-3*n^2 * (  - 2937259/214990848 + 17/1440*z3 )

       + h^5*g1^10*ep^-3*n^3 * (  - 55177/179159040 )

       + h^5*g1^10*ep^-3*n^4 * ( 13/44789760 )

       + h^5*g1^10*ep^-2 * ( 171421657/403107840 - 34633/311040*z3 + 13/1152*
         z4 + 17/144*z5 )

       + h^5*g1^10*ep^-2*n * (  - 27614431/403107840 + 30043/62208*z3 - 649/
         34560*z4 - 269/864*z5 )

       + h^5*g1^10*ep^-2*n^2 * ( 1764365/40310784 - 42911/622080*z3 + 181/
         17280*z4 + 1/108*z5 )

       + h^5*g1^10*ep^-2*n^3 * (  - 60377/1074954240 - 151/497664*z3 )

       + h^5*g1^10*ep^-2*n^4 * (  - 1/268738560 - 1/622080*z3 )

       + h^5*g1^10*ep^-1 * (  - 36897947/60466176 + 58313/466560*z3 - 13/90*
         z3^2 - 1187/51840*z4 - 101/432*z5 - 5/16*z6 + 49/40*z7 )

       + h^5*g1^10*ep^-1*n * ( 12781063/151165440 - 192253/233280*z3 - 1/60*
         z3^2 - 2449/20736*z4 + 1093/5760*z5 + 5/48*z6 + 49/64*z7 )

       + h^5*g1^10*ep^-1*n^2 * (  - 98185831/2418647040 + 138713/1866240*z3 + 
         1/480*z3^2 + 613/51840*z4 - 1673/25920*z5 + 5/576*z6 )

       + h^5*g1^10*ep^-1*n^3 * (  - 180581/4837294080 + 2753/3732480*z3 - 1/
         41472*z4 )

       + h^5*g1^10*ep^-1*n^4 * (  - 83/1612431360 + 11/3732480*z3 - 1/414720*
         z4 )

       + h^5*g2*g1^9*ep^-5 * (  - 1583/82944 )

       + h^5*g2*g1^9*ep^-5*n * (  - 10303/1244160 )

       + h^5*g2*g1^9*ep^-5*n^2 * ( 193/124416 )

       + h^5*g2*g1^9*ep^-5*n^3 * ( 1/10368 )

       + h^5*g2*g1^9*ep^-4 * ( 389089/3732480 )

       + h^5*g2*g1^9*ep^-4*n * ( 107069/3732480 )

       + h^5*g2*g1^9*ep^-4*n^2 * (  - 22901/2488320 )

       + h^5*g2*g1^9*ep^-4*n^3 * (  - 1/3072 )

       + h^5*g2*g1^9*ep^-3 * (  - 295073/1244160 - 29/540*z3 )

       + h^5*g2*g1^9*ep^-3*n * (  - 3126583/44789760 + 31/3456*z3 )

       + h^5*g2*g1^9*ep^-3*n^2 * ( 225889/7464960 - 17/1728*z3 )

       + h^5*g2*g1^9*ep^-3*n^3 * ( 1505/4478976 )

       + h^5*g2*g1^9*ep^-2 * ( 2209199/13436928 + 709/3240*z3 + 7/320*z4 + 1/
         12*z5 )

       + h^5*g2*g1^9*ep^-2*n * ( 20663149/67184640 + 5629/51840*z3 - 17/2304*
         z4 - 1/3*z5 )

       + h^5*g2*g1^9*ep^-2*n^2 * (  - 4154909/67184640 + 4003/69120*z3 - 7/
         1152*z4 )

       + h^5*g2*g1^9*ep^-2*n^3 * (  - 24721/268738560 + 13/103680*z3 )

       + h^5*g2*g1^9*ep^-1 * ( 4186973/25194240 + 11263/155520*z3 + 41/720*
         z3^2 - 2423/17280*z4 + 67/540*z5 - 115/288*z6 )

       + h^5*g2*g1^9*ep^-1*n * (  - 19426103/26873856 - 15905/62208*z3 - 1/18*
         z3^2 + 371/8640*z4 + 1339/1152*z5 - 5/36*z6 )

       + h^5*g2*g1^9*ep^-1*n^2 * ( 4280879/80621568 - 7141/103680*z3 - 643/
         69120*z4 + 5/216*z5 )

       + h^5*g2*g1^9*ep^-1*n^3 * (  - 75959/1612431360 - 443/1244160*z3 + 1/
         23040*z4 )

       + h^5*g2^2*g1^8*ep^-5 * (  - 9911/331776 )

       + h^5*g2^2*g1^8*ep^-5*n * ( 3547/2985984 )

       + h^5*g2^2*g1^8*ep^-5*n^2 * (  - 1463/1492992 )

       + h^5*g2^2*g1^8*ep^-5*n^3 * (  - 1/124416 )

       + h^5*g2^2*g1^8*ep^-4 * ( 3777677/29859840 )

       + h^5*g2^2*g1^8*ep^-4*n * ( 4909/349920 )

       + h^5*g2^2*g1^8*ep^-4*n^2 * ( 71857/14929920 )

       + h^5*g2^2*g1^8*ep^-4*n^3 * ( 11/373248 )

       + h^5*g2^2*g1^8*ep^-3 * (  - 4826755/17915904 - 1003/20736*z3 )

       + h^5*g2^2*g1^8*ep^-3*n * (  - 30790087/537477120 + 9827/207360*z3 )

       + h^5*g2^2*g1^8*ep^-3*n^2 * (  - 728201/53747712 + 7/6912*z3 )

       + h^5*g2^2*g1^8*ep^-3*n^3 * (  - 17/497664 )

       + h^5*g2^2*g1^8*ep^-2 * ( 15580111/33592320 + 71807/155520*z3 - 19/
         13824*z4 - 71/216*z5 )

       + h^5*g2^2*g1^8*ep^-2*n * (  - 2492/98415 - 177593/1244160*z3 + 4027/
         138240*z4 + 13/72*z5 )

       + h^5*g2^2*g1^8*ep^-2*n^2 * ( 1093787/40310784 - 1777/165888*z3 + 11/
         13824*z4 )

       + h^5*g2^2*g1^8*ep^-2*n^3 * ( 1853/268738560 - 13/1244160*z3 )

       + h^5*g2^2*g1^8*ep^-1 * (  - 284406119/604661760 - 1453/960*z3 - 59/540
         *z3^2 - 119/640*z4 - 2027/5184*z5 - 55/432*z6 + 49/16*z7 )

       + h^5*g2^2*g1^8*ep^-1*n * ( 21088709/75582720 + 38797/466560*z3 - 5/108
         *z3^2 - 1997/34560*z4 - 4933/6480*z5 - 5/432*z6 + 49/80*z7 )

       + h^5*g2^2*g1^8*ep^-1*n^2 * (  - 19146611/806215680 + 845/62208*z3 + 5/
         4608*z4 )

       + h^5*g2^2*g1^8*ep^-1*n^3 * ( 2471/322486272 + 11/276480*z3 - 1/276480*
         z4 )

       + h^5*g2^3*g1^7*ep^-5 * (  - 8773/414720 )

       + h^5*g2^3*g1^7*ep^-5*n * ( 53/15552 )

       + h^5*g2^3*g1^7*ep^-5*n^2 * (  - 1/7776 )

       + h^5*g2^3*g1^7*ep^-4 * ( 373279/3732480 )

       + h^5*g2^3*g1^7*ep^-4*n * (  - 19567/933120 )

       + h^5*g2^3*g1^7*ep^-4*n^2 * ( 941/1866240 )

       + h^5*g2^3*g1^7*ep^-3 * (  - 12392677/44789760 - 29/2880*z3 )

       + h^5*g2^3*g1^7*ep^-3*n * ( 399253/11197440 - 131/8640*z3 )

       + h^5*g2^3*g1^7*ep^-3*n^2 * (  - 1627/5598720 )

       + h^5*g2^3*g1^7*ep^-2 * ( 83886493/134369280 + 19327/103680*z3 + 113/
         5760*z4 - 5/18*z5 )

       + h^5*g2^3*g1^7*ep^-2*n * ( 8325049/134369280 + 5071/69120*z3 - 11/5760
         *z4 - 11/36*z5 )

       + h^5*g2^3*g1^7*ep^-2*n^2 * (  - 161231/89579520 + 47/69120*z3 )

       + h^5*g2^3*g1^7*ep^-1 * (  - 9004145/8957952 + 919/6912*z3 - 31/180*
         z3^2 - 31/640*z4 + 23597/17280*z5 - 25/72*z6 )

       + h^5*g2^3*g1^7*ep^-1*n * (  - 167464639/806215680 - 67249/622080*z3 - 
         1/24*z3^2 + 847/34560*z4 + 5971/17280*z5 + 5/48*z6 )

       + h^5*g2^3*g1^7*ep^-1*n^2 * ( 1351987/537477120 - 17/51840*z3 - 79/
         138240*z4 )

       + h^5*g2^4*g1^6*ep^-5 * (  - 691/73728 )

       + h^5*g2^4*g1^6*ep^-5*n * ( 3221/2985984 )

       + h^5*g2^4*g1^6*ep^-5*n^2 * ( 25/746496 )

       + h^5*g2^4*g1^6*ep^-4 * ( 4200203/89579520 )

       + h^5*g2^4*g1^6*ep^-4*n * (  - 18887/5971968 )

       + h^5*g2^4*g1^6*ep^-4*n^2 * (  - 3463/22394880 )

       + h^5*g2^4*g1^6*ep^-3 * (  - 37894789/358318080 - 5629/103680*z3 )

       + h^5*g2^4*g1^6*ep^-3*n * ( 5302933/537477120 + 1441/103680*z3 )

       + h^5*g2^4*g1^6*ep^-3*n^2 * ( 4339/16796160 )

       + h^5*g2^4*g1^6*ep^-2 * ( 141657893/806215680 + 34333/155520*z3 + 941/
         69120*z4 - 53/864*z5 )

       + h^5*g2^4*g1^6*ep^-2*n * (  - 109035127/3224862720 - 17123/829440*z3
          + 67/23040*z4 + 1/36*z5 )

       + h^5*g2^4*g1^6*ep^-2*n^2 * (  - 95719/806215680 - 11/414720*z3 )

       + h^5*g2^4*g1^6*ep^-1 * (  - 101810449/604661760 - 77317/155520*z3 - 89/
         2160*z3^2 - 6781/51840*z4 - 539/1440*z5 - 95/864*z6 + 441/320*z7 )

       + h^5*g2^4*g1^6*ep^-1*n * ( 70502129/1612431360 - 19501/622080*z3 + 1/
         135*z3^2 + 823/138240*z4 - 481/12960*z5 + 5/432*z6 )

       + h^5*g2^4*g1^6*ep^-1*n^2 * (  - 7601/161243136 - 13/1492992*z3 + 17/
         829440*z4 )

       + h^5*g2^5*g1^5*ep^-5 * (  - 145/41472 )

       + h^5*g2^5*g1^5*ep^-5*n * ( 83/311040 )

       + h^5*g2^5*g1^5*ep^-4 * ( 13889/829440 )

       + h^5*g2^5*g1^5*ep^-4*n * (  - 4211/1866240 )

       + h^5*g2^5*g1^5*ep^-3 * (  - 22717/699840 - 83/5760*z3 )

       + h^5*g2^5*g1^5*ep^-3*n * ( 38831/5598720 - 1/288*z3 )

       + h^5*g2^5*g1^5*ep^-2 * (  - 768529/33592320 + 77/1152*z3 - 109/11520*
         z4 + 1/9*z5 )

       + h^5*g2^5*g1^5*ep^-2*n * (  - 2749289/268738560 + 1049/103680*z3 - 1/
         576*z4 )

       + h^5*g2^5*g1^5*ep^-1 * ( 14149291/89579520 - 4643/124416*z3 + 13/240*
         z3^2 - 29/1536*z4 - 473/17280*z5 - 5/32*z6 )

       + h^5*g2^5*g1^5*ep^-1*n * ( 13767197/1612431360 - 1931/414720*z3 - 29/
         17280*z4 - 1/1728*z5 )

       + h^5*g2^6*g1^4*ep^-5 * (  - 1/1024 )

       + h^5*g2^6*g1^4*ep^-5*n * (  - 61/622080 )

       + h^5*g2^6*g1^4*ep^-4 * ( 30967/5598720 )

       + h^5*g2^6*g1^4*ep^-4*n * ( 233/373248 )

       + h^5*g2^6*g1^4*ep^-3 * (  - 624817/33592320 + 205/41472*z3 )

       + h^5*g2^6*g1^4*ep^-3*n * (  - 649/373248 + 7/34560*z3 )

       + h^5*g2^6*g1^4*ep^-2 * ( 28139/442368 + 31537/2488320*z3 - 239/27648*
         z4 - 1/54*z5 )

       + h^5*g2^6*g1^4*ep^-2*n * ( 237571/89579520 - 1013/1244160*z3 + 11/
         69120*z4 )

       + h^5*g2^6*g1^4*ep^-1 * (  - 166599047/1209323520 - 5125/124416*z3 - 5/
         108*z3^2 + 227/103680*z4 + 7/5184*z5 - 5/108*z6 + 49/160*z7 )

       + h^5*g2^6*g1^4*ep^-1*n * (  - 734629/322486272 + 2321/2488320*z3 - 11/
         276480*z4 - 1/12960*z5 )

       + h^5*g2^7*g1^3*ep^-5 * (  - 5/62208 )

       + h^5*g2^7*g1^3*ep^-4 * ( 2021/1244160 )

       + h^5*g2^7*g1^3*ep^-3 * (  - 205153/22394880 )

       + h^5*g2^7*g1^3*ep^-2 * ( 2567437/89579520 + 2467/207360*z3 + 5/576*z4
          - 1/18*z5 )

       + h^5*g2^7*g1^3*ep^-1 * (  - 54322531/1612431360 - 227/5760*z3 - 1/360*
         z3^2 - 1363/138240*z4 + 115/1728*z5 + 5/144*z6 )

       + h^5*g2^8*g1^2*ep^-5 * ( 221/1866240 )

       + h^5*g2^8*g1^2*ep^-4 * (  - 2069/2239488 )

       + h^5*g2^8*g1^2*ep^-3 * ( 91871/26873856 + 1/11520*z3 )

       + h^5*g2^8*g1^2*ep^-2 * (  - 312469/40310784 - 1207/1244160*z3 - 71/
         69120*z4 + 1/216*z5 )

       + h^5*g2^8*g1^2*ep^-1 * ( 2830177/322486272 + 731/276480*z3 + 1/4320*
         z3^2 + 1603/829440*z4 - 431/51840*z5 - 5/1728*z6 )

       + 1)


==> anc/On-Zsigma <==
( + h*g1^2*ep^-1*n * (  - 1/24 )

       + h*g2^2*ep^-1 * (  - 1/24 )

       + h^2*g1^4*ep^-2*n * ( 1/72 )

       + h^2*g1^4*ep^-2*n^2 * (  - 1/1152 )

       + h^2*g1^4*ep^-1*n * (  - 1/864 )

       + h^2*g2*g1^3*ep^-2*n * ( 1/24 )

       + h^2*g2*g1^3*ep^-1*n * (  - 1/36 )

       + h^2*g2^2*g1^2*ep^-2*n * (  - 1/192 )

       + h^2*g2^2*g1^2*ep^-1*n * ( 11/1728 )

       + h^2*g2^4*ep^-2 * ( 19/1152 )

       + h^2*g2^4*ep^-1 * (  - 13/1728 )

       + h^3*g1^6*ep^-3*n * (  - 1/162 )

       + h^3*g1^6*ep^-3*n^2 * (  - 31/5184 )

       + h^3*g1^6*ep^-3*n^3 * (  - 1/27648 )

       + h^3*g1^6*ep^-2*n * ( 23/1296 )

       + h^3*g1^6*ep^-2*n^2 * ( 17/2304 )

       + h^3*g1^6*ep^-1*n * (  - 535/23328 + 1/72*z3 )

       + h^3*g1^6*ep^-1*n^2 * (  - 1381/186624 )

       + h^3*g2*g1^5*ep^-3*n * (  - 5/216 )

       + h^3*g2*g1^5*ep^-3*n^2 * ( 1/192 )

       + h^3*g2*g1^5*ep^-2*n * ( 31/1296 )

       + h^3*g2*g1^5*ep^-2*n^2 * (  - 13/1728 )

       + h^3*g2*g1^5*ep^-1*n * ( 11/3888 )

       + h^3*g2*g1^5*ep^-1*n^2 * ( 1/324 )

       + h^3*g2^2*g1^4*ep^-3*n * (  - 11/576 )

       + h^3*g2^2*g1^4*ep^-3*n^2 * (  - 5/9216 )

       + h^3*g2^2*g1^4*ep^-2*n * ( 1321/20736 )

       + h^3*g2^2*g1^4*ep^-2*n^2 * ( 11/13824 )

       + h^3*g2^2*g1^4*ep^-1*n * (  - 4441/62208 + 5/144*z3 )

       + h^3*g2^2*g1^4*ep^-1*n^2 * ( 1/124416 )

       + h^3*g2^3*g1^3*ep^-3*n * (  - 23/1728 )

       + h^3*g2^3*g1^3*ep^-2*n * ( 67/5184 )

       + h^3*g2^3*g1^3*ep^-1*n * (  - 65/15552 )

       + h^3*g2^4*g1^2*ep^-3*n * ( 311/82944 )

       + h^3*g2^4*g1^2*ep^-2*n * (  - 125/20736 )

       + h^3*g2^4*g1^2*ep^-1*n * ( 119/46656 )

       + h^3*g2^6*ep^-3 * (  - 703/82944 )

       + h^3*g2^6*ep^-2 * ( 223/13824 )

       + h^3*g2^6*ep^-1 * (  - 5195/373248 + 1/144*z3 )

       + h^4*g1^8*ep^-4*n * ( 1/324 )

       + h^4*g1^8*ep^-4*n^2 * ( 173/31104 )

       + h^4*g1^8*ep^-4*n^3 * (  - 235/248832 )

       + h^4*g1^8*ep^-4*n^4 * (  - 5/2654208 )

       + h^4*g1^8*ep^-3*n * (  - 17/972 )

       + h^4*g1^8*ep^-3*n^2 * (  - 155/20736 )

       + h^4*g1^8*ep^-3*n^3 * ( 1405/995328 )

       + h^4*g1^8*ep^-2*n * ( 10129/186624 - 1/288*z3 )

       + h^4*g1^8*ep^-2*n^2 * (  - 14557/4478976 + 19/864*z3 )

       + h^4*g1^8*ep^-2*n^3 * ( 41/559872 )

       + h^4*g1^8*ep^-1*n * (  - 242705/3359232 + 23/5184*z3 - 7/576*z4 + 5/72
         *z5 )

       + h^4*g1^8*ep^-1*n^2 * ( 75727/6718464 - 61/1728*z3 - 11/1152*z4 + 5/
         144*z5 )

       + h^4*g1^8*ep^-1*n^3 * (  - 27133/26873856 + 1/1296*z3 )

       + h^4*g2*g1^7*ep^-4*n * ( 37/2592 )

       + h^4*g2*g1^7*ep^-4*n^2 * ( 7/1296 )

       + h^4*g2*g1^7*ep^-4*n^3 * ( 5/9216 )

       + h^4*g2*g1^7*ep^-3*n * (  - 1507/31104 )

       + h^4*g2*g1^7*ep^-3*n^2 * (  - 1795/62208 )

       + h^4*g2*g1^7*ep^-3*n^3 * (  - 1/1152 )

       + h^4*g2*g1^7*ep^-2*n * ( 9263/186624 + 1/48*z3 )

       + h^4*g2*g1^7*ep^-2*n^2 * ( 24803/373248 - 5/144*z3 )

       + h^4*g2*g1^7*ep^-2*n^3 * ( 5/41472 )

       + h^4*g2*g1^7*ep^-1*n * ( 2627/139968 - 1/32*z4 )

       + h^4*g2*g1^7*ep^-1*n^2 * (  - 173813/2239488 + 5/108*z3 )

       + h^4*g2*g1^7*ep^-1*n^3 * ( 7/46656 )

       + h^4*g2^2*g1^6*ep^-4*n * ( 319/15552 )

       + h^4*g2^2*g1^6*ep^-4*n^2 * (  - 23/124416 )

       + h^4*g2^2*g1^6*ep^-4*n^3 * (  - 35/663552 )

       + h^4*g2^2*g1^6*ep^-3*n * (  - 1177/20736 )

       + h^4*g2^2*g1^6*ep^-3*n^2 * ( 5795/497664 )

       + h^4*g2^2*g1^6*ep^-3*n^3 * ( 55/663552 )

       + h^4*g2^2*g1^6*ep^-2*n * ( 66607/559872 - 1/64*z3 )

       + h^4*g2^2*g1^6*ep^-2*n^2 * (  - 172739/4478976 + 5/1152*z3 )

       + h^4*g2^2*g1^6*ep^-2*n^3 * ( 1/995328 )

       + h^4*g2^2*g1^6*ep^-1*n * (  - 680233/3359232 - 341/5184*z3 - 1/72*z4
          + 5/18*z5 )

       + h^4*g2^2*g1^6*ep^-1*n^2 * ( 290569/6718464 - 595/20736*z3 + 5/1152*z4
          )

       + h^4*g2^2*g1^6*ep^-1*n^3 * ( 59/8957952 - 1/20736*z3 )

       + h^4*g2^3*g1^5*ep^-4*n * ( 73/5184 )

       + h^4*g2^3*g1^5*ep^-4*n^2 * (  - 47/13824 )

       + h^4*g2^3*g1^5*ep^-3*n * (  - 3715/62208 )

       + h^4*g2^3*g1^5*ep^-3*n^2 * ( 695/124416 )

       + h^4*g2^3*g1^5*ep^-2*n * ( 14941/186624 + 5/144*z3 )

       + h^4*g2^3*g1^5*ep^-2*n^2 * ( 91/41472 )

       + h^4*g2^3*g1^5*ep^-1*n * ( 5017/1119744 + 11/576*z3 - 5/96*z4 )

       + h^4*g2^3*g1^5*ep^-1*n^2 * (  - 107/13824 + 5/1152*z3 )

       + h^4*g2^4*g1^4*ep^-4*n * ( 1829/248832 )

       + h^4*g2^4*g1^4*ep^-4*n^2 * ( 2359/3981312 )

       + h^4*g2^4*g1^4*ep^-3*n * (  - 30919/995328 )

       + h^4*g2^4*g1^4*ep^-3*n^2 * (  - 2417/1990656 )

       + h^4*g2^4*g1^4*ep^-2*n * ( 390157/4478976 + 5/192*z3 )

       + h^4*g2^4*g1^4*ep^-2*n^2 * ( 6263/17915904 )

       + h^4*g2^4*g1^4*ep^-1*n * (  - 3231313/26873856 - 199/10368*z3 - 55/
         2304*z4 + 5/36*z5 )

       + h^4*g2^4*g1^4*ep^-1*n^2 * ( 6367/17915904 - 5/20736*z3 )

       + h^4*g2^5*g1^3*ep^-4*n * ( 737/82944 )

       + h^4*g2^5*g1^3*ep^-3*n * (  - 2707/124416 )

       + h^4*g2^5*g1^3*ep^-2*n * ( 6223/373248 - 1/48*z3 )

       + h^4*g2^5*g1^3*ep^-1*n * (  - 12059/2239488 + 7/3456*z3 )

       + h^4*g2^6*g1^2*ep^-4*n * (  - 1903/663552 )

       + h^4*g2^6*g1^2*ep^-3*n * ( 15911/1990656 )

       + h^4*g2^6*g1^2*ep^-2*n * (  - 1151/124416 + 5/3456*z3 )

       + h^4*g2^6*g1^2*ep^-1*n * ( 3193/559872 - 19/5184*z3 + 1/576*z4 )

       + h^4*g2^8*ep^-4 * ( 38665/7962624 )

       + h^4*g2^8*ep^-3 * (  - 32771/1990656 )

       + h^4*g2^8*ep^-2 * ( 507427/17915904 + 1/432*z3 )

       + h^4*g2^8*ep^-1 * (  - 53449/1990656 - 35/6912*z3 - 7/768*z4 + 5/144*
         z5 )

       + h^5*g1^10*ep^-5*n * (  - 2/1215 )

       + h^5*g1^10*ep^-5*n^2 * (  - 983/233280 )

       + h^5*g1^10*ep^-5*n^3 * ( 215/746496 )

       + h^5*g1^10*ep^-5*n^4 * (  - 647/5971968 )

       + h^5*g1^10*ep^-5*n^5 * (  - 7/63700992 )

       + h^5*g1^10*ep^-4*n * ( 203/14580 )

       + h^5*g1^10*ep^-4*n^2 * ( 37481/2799360 )

       + h^5*g1^10*ep^-4*n^3 * ( 6589/2799360 )

       + h^5*g1^10*ep^-4*n^4 * ( 6907/39813120 )

       + h^5*g1^10*ep^-3*n * (  - 22607/349920 )

       + h^5*g1^10*ep^-3*n^2 * (  - 679567/67184640 - 2629/103680*z3 )

       + h^5*g1^10*ep^-3*n^3 * (  - 7418387/537477120 + 2269/414720*z3 )

       + h^5*g1^10*ep^-3*n^4 * ( 17747/1074954240 )

       + h^5*g1^10*ep^-2*n * ( 589919/3149280 - 1997/38880*z3 + 1/216*z4 + 7/
         108*z5 )

       + h^5*g1^10*ep^-2*n^2 * (  - 1688629/134369280 + 144803/622080*z3 - 223/
         23040*z4 - 269/1728*z5 )

       + h^5*g1^10*ep^-2*n^3 * ( 82019/2985984 - 20629/622080*z3 + 887/138240*
         z4 + 11/3456*z5 )

       + h^5*g1^10*ep^-2*n^4 * (  - 80543/3224862720 - 1/10368*z3 )

       + h^5*g1^10*ep^-1*n * (  - 153478013/604661760 + 5273/103680*z3 - 23/
         360*z3^2 - 161/34560*z4 - 833/5184*z5 - 5/32*z6 + 49/80*z7 )

       + h^5*g1^10*ep^-1*n^2 * (  - 1684441/151165440 - 358477/933120*z3 - 1/
         120*z3^2 - 3817/69120*z4 + 3299/34560*z5 + 5/96*z6 + 49/128*z7 )

       + h^5*g1^10*ep^-1*n^3 * (  - 157268689/4837294080 + 8323/248832*z3 + 1/
         960*z3^2 - 91/103680*z4 - 11/960*z5 + 5/1152*z6 )

       + h^5*g1^10*ep^-1*n^4 * (  - 74941/1074954240 + 137/7464960*z3 + 5/
         41472*z4 )

       + h^5*g2*g1^9*ep^-5*n * (  - 71/7776 )

       + h^5*g2*g1^9*ep^-5*n^2 * (  - 1037/103680 )

       + h^5*g2*g1^9*ep^-5*n^3 * ( 235/248832 )

       + h^5*g2*g1^9*ep^-5*n^4 * ( 35/663552 )

       + h^5*g2*g1^9*ep^-4*n * ( 25217/466560 )

       + h^5*g2*g1^9*ep^-4*n^2 * ( 126857/3732480 )

       + h^5*g2*g1^9*ep^-4*n^3 * (  - 29473/3732480 )

       + h^5*g2*g1^9*ep^-4*n^4 * (  - 175/1990656 )

       + h^5*g2*g1^9*ep^-3*n * (  - 398659/2799360 - 1/36*z3 )

       + h^5*g2*g1^9*ep^-3*n^2 * (  - 169057/2488320 - 49/5760*z3 )

       + h^5*g2*g1^9*ep^-3*n^3 * ( 1128077/44789760 - 5/1152*z3 )

       + h^5*g2*g1^9*ep^-3*n^4 * ( 7/995328 )

       + h^5*g2*g1^9*ep^-2*n * ( 451153/2799360 + 103/810*z3 + 1/96*z4 )

       + h^5*g2*g1^9*ep^-2*n^2 * ( 2689633/16796160 + 2777/25920*z3 + 193/
         11520*z4 - 7/36*z5 )

       + h^5*g2*g1^9*ep^-2*n^3 * (  - 2750747/89579520 + 2531/103680*z3 - 5/
         1152*z4 )

       + h^5*g2*g1^9*ep^-2*n^4 * (  - 1/2985984 + 1/20736*z3 )

       + h^5*g2*g1^9*ep^-1*n * ( 269579/100776960 + 209/10368*z3 + 7/180*z3^2
          - 403/5760*z4 + 9/64*z5 - 25/144*z6 )

       + h^5*g2*g1^9*ep^-1*n^2 * (  - 12641311/44789760 - 24169/155520*z3 - 7/
         180*z3^2 - 193/17280*z4 + 5473/8640*z5 - 5/36*z6 )

       + h^5*g2*g1^9*ep^-1*n^3 * ( 2176001/161243136 - 7699/311040*z3 + 481/
         69120*z4 + 1/144*z5 )

       + h^5*g2*g1^9*ep^-1*n^4 * ( 1/104976 - 1/31104*z3 )

       + h^5*g2^2*g1^8*ep^-5*n * (  - 467/25920 )

       + h^5*g2^2*g1^8*ep^-5*n^2 * (  - 475/82944 )

       + h^5*g2^2*g1^8*ep^-5*n^3 * ( 391/663552 )

       + h^5*g2^2*g1^8*ep^-5*n^4 * (  - 35/7077888 )

       + h^5*g2^2*g1^8*ep^-4*n * ( 74749/933120 )

       + h^5*g2^2*g1^8*ep^-4*n^2 * ( 443773/11197440 )

       + h^5*g2^2*g1^8*ep^-4*n^3 * ( 345061/358318080 )

       + h^5*g2^2*g1^8*ep^-4*n^4 * ( 385/47775744 )

       + h^5*g2^2*g1^8*ep^-3*n * (  - 3754513/22394880 - 1451/34560*z3 )

       + h^5*g2^2*g1^8*ep^-3*n^2 * (  - 1213843/11943936 + 1661/51840*z3 )

       + h^5*g2^2*g1^8*ep^-3*n^3 * (  - 78349/7962624 + 25/55296*z3 )

       + h^5*g2^2*g1^8*ep^-3*n^4 * ( 5/47775744 )

       + h^5*g2^2*g1^8*ep^-2*n * ( 103911941/403107840 + 15323/41472*z3 + 1427/
         69120*z4 - 377/1728*z5 )

       + h^5*g2^2*g1^8*ep^-2*n^2 * ( 60962743/403107840 - 35339/311040*z3 - 
         281/138240*z4 + 161/1152*z5 )

       + h^5*g2^2*g1^8*ep^-2*n^3 * ( 13310443/1074954240 - 8357/2488320*z3 + 5/
         9216*z4 )

       + h^5*g2^2*g1^8*ep^-2*n^4 * ( 59/71663616 - 1/165888*z3 )

       + h^5*g2^2*g1^8*ep^-1*n * (  - 354577/1399680 - 1149653/933120*z3 - 173/
         1728*z3^2 - 2197/13824*z4 - 46211/103680*z5 - 685/3456*z6 + 343/128*
         z7 )

       + h^5*g2^2*g1^8*ep^-1*n^2 * (  - 463094599/4837294080 + 12263/138240*z3
          - 109/1728*z3^2 - 4937/103680*z4 - 191/405*z5 - 5/3456*z6 + 343/640*
         z7 )

       + h^5*g2^2*g1^8*ep^-1*n^3 * (  - 5452967/9674588160 + 8509/1244160*z3
          - 1657/276480*z4 + 1/2304*z5 )

       + h^5*g2^2*g1^8*ep^-1*n^4 * ( 433/644972544 + 11/1492992*z3 - 1/165888*
         z4 )

       + h^5*g2^3*g1^7*ep^-5*n * (  - 5399/311040 )

       + h^5*g2^3*g1^7*ep^-5*n^2 * (  - 19/62208 )

       + h^5*g2^3*g1^7*ep^-5*n^3 * (  - 1169/1990656 )

       + h^5*g2^3*g1^7*ep^-4*n * ( 103919/1244160 )

       + h^5*g2^3*g1^7*ep^-4*n^2 * ( 11609/3732480 )

       + h^5*g2^3*g1^7*ep^-4*n^3 * ( 6617/5971968 )

       + h^5*g2^3*g1^7*ep^-3*n * (  - 1751903/7464960 - 41/17280*z3 )

       + h^5*g2^3*g1^7*ep^-3*n^2 * (  - 1283167/44789760 - 307/17280*z3 )

       + h^5*g2^3*g1^7*ep^-3*n^3 * ( 64811/89579520 )

       + h^5*g2^3*g1^7*ep^-2*n * ( 21089441/33592320 + 6413/25920*z3 - 17/3840
         *z4 - 7/18*z5 )

       + h^5*g2^3*g1^7*ep^-2*n^2 * ( 18706453/268738560 + 1333/13824*z3 - 37/
         11520*z4 - 5/18*z5 )

       + h^5*g2^3*g1^7*ep^-2*n^3 * (  - 37039/22394880 - 23/138240*z3 )

       + h^5*g2^3*g1^7*ep^-1*n * (  - 463286213/403107840 + 14993/311040*z3 - 
         7/36*z3^2 - 553/11520*z4 + 7087/4320*z5 - 5/18*z6 )

       + h^5*g2^3*g1^7*ep^-1*n^2 * (  - 7786889/67184640 - 136603/622080*z3 - 
         1/60*z3^2 + 101/13824*z4 + 7051/17280*z5 )

       + h^5*g2^3*g1^7*ep^-1*n^3 * (  - 154343/268738560 - 209/248832*z3 + 163/
         138240*z4 )

       + h^5*g2^4*g1^6*ep^-5*n * (  - 4189/373248 )

       + h^5*g2^4*g1^6*ep^-5*n^2 * (  - 11717/5971968 )

       + h^5*g2^4*g1^6*ep^-5*n^3 * ( 847/10616832 )

       + h^5*g2^4*g1^6*ep^-4*n * ( 217769/3732480 )

       + h^5*g2^4*g1^6*ep^-4*n^2 * (  - 87311/358318080 )

       + h^5*g2^4*g1^6*ep^-4*n^3 * (  - 539/2985984 )

       + h^5*g2^4*g1^6*ep^-3*n * (  - 4003793/26873856 - 1531/27648*z3 )

       + h^5*g2^4*g1^6*ep^-3*n^2 * ( 35660633/1074954240 + 277/13824*z3 )

       + h^5*g2^4*g1^6*ep^-3*n^3 * ( 25903/716636160 )

       + h^5*g2^4*g1^6*ep^-2*n * ( 78031579/403107840 + 4987/15552*z3 - 1/864*
         z4 - 47/432*z5 )

       + h^5*g2^4*g1^6*ep^-2*n^2 * (  - 249882511/3224862720 - 1429/55296*z3
          + 239/18432*z4 + 19/864*z5 )

       + h^5*g2^4*g1^6*ep^-2*n^3 * ( 144413/2149908480 + 23/414720*z3 )

       + h^5*g2^4*g1^6*ep^-1*n * ( 5722487/806215680 - 1598113/1866240*z3 - 
         239/4320*z3^2 - 6815/41472*z4 - 2231/3456*z5 - 245/1728*z6 + 1323/640
         *z7 )

       + h^5*g2^4*g1^6*ep^-1*n^2 * ( 637507181/9674588160 - 12353/414720*z3 + 
         11/2160*z3^2 + 1823/165888*z4 - 635/6912*z5 + 35/864*z6 )

       + h^5*g2^4*g1^6*ep^-1*n^3 * ( 128537/3224862720 + 77/7464960*z3 - 7/
         103680*z4 )

       + h^5*g2^5*g1^5*ep^-5*n * (  - 9227/1244160 )

       + h^5*g2^5*g1^5*ep^-5*n^2 * ( 11261/3317760 )

       + h^5*g2^5*g1^5*ep^-4*n * ( 33971/933120 )

       + h^5*g2^5*g1^5*ep^-4*n^2 * (  - 300679/29859840 )

       + h^5*g2^5*g1^5*ep^-3*n * (  - 138769/1866240 - 697/17280*z3 )

       + h^5*g2^5*g1^5*ep^-3*n^2 * ( 296689/44789760 - 29/5760*z3 )

       + h^5*g2^5*g1^5*ep^-2*n * ( 2964929/44789760 + 119/1536*z3 + 31/3840*z4
          + 2/9*z5 )

       + h^5*g2^5*g1^5*ep^-2*n^2 * ( 2633827/268738560 + 2303/207360*z3 - 13/
         2880*z4 )

       + h^5*g2^5*g1^5*ep^-1*n * (  - 1151417/268738560 + 108337/622080*z3 + 1/
         15*z3^2 - 59/1728*z4 - 1/270*z5 - 5/16*z6 )

       + h^5*g2^5*g1^5*ep^-1*n^2 * (  - 27271/1679616 + 151/17280*z3 - 29/
         17280*z4 + 7/960*z5 )

       + h^5*g2^6*g1^4*ep^-5*n * (  - 8569/1990656 )

       + h^5*g2^6*g1^4*ep^-5*n^2 * (  - 98263/159252480 )

       + h^5*g2^6*g1^4*ep^-4*n * ( 1981811/71663616 )

       + h^5*g2^6*g1^4*ep^-4*n^2 * ( 717371/358318080 )

       + h^5*g2^6*g1^4*ep^-3*n * (  - 12655249/119439360 - 1271/165888*z3 )

       + h^5*g2^6*g1^4*ep^-3*n^2 * (  - 1629173/716636160 + 199/829440*z3 )

       + h^5*g2^6*g1^4*ep^-2*n * ( 896532001/3224862720 + 4253/51840*z3 + 271/
         55296*z4 - 85/864*z5 )

       + h^5*g2^6*g1^4*ep^-2*n^2 * ( 3996097/6449725440 - 73/92160*z3 + 23/
         69120*z4 )

       + h^5*g2^6*g1^4*ep^-1*n * (  - 764656885/1934917632 - 508337/2488320*z3
          - 103/1080*z3^2 - 6883/138240*z4 + 539/10368*z5 - 25/432*z6 + 539/
         640*z7 )

       + h^5*g2^6*g1^4*ep^-1*n^2 * ( 541129/644972544 - 89/466560*z3 - 553/
         829440*z4 - 19/103680*z5 )

       + h^5*g2^7*g1^3*ep^-5*n * (  - 7183/1105920 )

       + h^5*g2^7*g1^3*ep^-4*n * ( 248089/9953280 )

       + h^5*g2^7*g1^3*ep^-3*n * (  - 3303859/89579520 + 73/8640*z3 )

       + h^5*g2^7*g1^3*ep^-2*n * ( 7443001/268738560 + 18143/414720*z3 + 7/
         1440*z4 - 5/36*z5 )

       + h^5*g2^7*g1^3*ep^-1*n * (  - 4650233/161243136 - 199031/1244160*z3 - 
         1/60*z3^2 - 1651/138240*z4 + 3907/17280*z5 )

       + h^5*g2^8*g1^2*ep^-5*n * ( 2099603/955514880 )

       + h^5*g2^8*g1^2*ep^-4*n * (  - 271499/29859840 )

       + h^5*g2^8*g1^2*ep^-3*n * ( 37308167/2149908480 + 11/23040*z3 )

       + h^5*g2^8*g1^2*ep^-2*n * (  - 2779055/143327232 - 9601/2488320*z3 - 89/
         92160*z4 + 1/128*z5 )

       + h^5*g2^8*g1^2*ep^-1*n * ( 13939019/1074954240 + 41423/3732480*z3 + 5/
         1728*z3^2 + 4057/829440*z4 - 2243/51840*z5 + 55/3456*z6 )

       + h^5*g2^10*ep^-5 * (  - 564509/191102976 )

       + h^5*g2^10*ep^-4 * ( 10358627/716636160 )

       + h^5*g2^10*ep^-3 * (  - 7813579/214990848 - 4531/829440*z3 )

       + h^5*g2^10*ep^-2 * ( 434632661/6449725440 + 121019/2488320*z3 + 179/
         92160*z4 - 125/3456*z5 )

       + h^5*g2^10*ep^-1 * (  - 16492987/201553920 - 56693/622080*z3 - 5/288*
         z3^2 - 5651/276480*z4 + 4471/103680*z5 - 25/576*z6 + 147/640*z7 )

       + 1)


==> anc/On-beta1 <==
( + g1*ep * (  - 1 )

       + h*g1^3 * (  - 2/3 )

       + h*g1^3*n * ( 1/12 )

       + h*g2*g1^2 * (  - 1 )

       + h*g2^2*g1 * ( 1/12 )

       + h^2*g1^5 * (  - 67/54 )

       + h^2*g1^5*n * (  - 43/216 )

       + h^2*g2*g1^4 * (  - 5/6 )

       + h^2*g2*g1^4*n * ( 11/36 )

       + h^2*g2^2*g1^3 * (  - 157/108 )

       + h^2*g2^2*g1^3*n * (  - 11/432 )

       + h^2*g2^3*g1^2 * (  - 1/18 )

       + h^2*g2^4*g1 * ( 13/432 )

       + h^3*g1^7 * (  - 7855/1944 - 1/3*z3 )

       + h^3*g1^7*n * ( 2543/3888 - 25/12*z3 )

       + h^3*g1^7*n^2 * (  - 1831/31104 )

       + h^3*g2*g1^6 * (  - 125/432 - 3*z3 )

       + h^3*g2*g1^6*n * (  - 433/216 + 5/2*z3 )

       + h^3*g2*g1^6*n^2 * ( 1/1728 )

       + h^3*g2^2*g1^5 * (  - 22405/3888 + 2/3*z3 )

       + h^3*g2^2*g1^5*n * ( 26995/31104 - 5/24*z3 )

       + h^3*g2^2*g1^5*n^2 * (  - 1/20736 )

       + h^3*g2^3*g1^4 * (  - 679/432 - 2*z3 )

       + h^3*g2^3*g1^4*n * ( 95/1296 )

       + h^3*g2^4*g1^3 * (  - 415/2592 - z3 )

       + h^3*g2^4*g1^3*n * (  - 119/7776 )

       + h^3*g2^5*g1^2 * (  - 2801/5184 + 1/2*z3 )

       + h^3*g2^6*g1 * ( 5195/62208 - 1/24*z3 )

       + h^4*g1^9 * (  - 1635631/104976 + 503/108*z3 + 2/9*z4 - 110/9*
         z5 )

       + h^4*g1^9*n * ( 64589/34992 - 5561/216*z3 + 19/9*z4 + 50/3*z5 )

       + h^4*g1^9*n^2 * (  - 480641/279936 + 353/108*z3 - 115/144*z4 - 
         5/18*z5 )

       + h^4*g1^9*n^3 * (  - 6155/3359232 + 1/72*z3 )

       + h^4*g2*g1^8 * ( 61489/69984 - 1435/108*z3 + 23/12*z4 - 35/3*z5
          )

       + h^4*g2*g1^8*n * (  - 1954585/139968 - 53/12*z3 + 7/12*z4 + 40/
         3*z5 )

       + h^4*g2*g1^8*n^2 * ( 55547/31104 - 185/72*z3 + 5/12*z4 )

       + h^4*g2*g1^8*n^3 * ( 59/93312 - 1/216*z3 )

       + h^4*g2^2*g1^7 * (  - 6854887/419904 - 4253/162*z3 + 197/72*z4
          + 110/9*z5 )

       + h^4*g2^2*g1^7*n * ( 784127/209952 + 331/81*z3 - 131/72*z4 - 80/
         9*z5 )

       + h^4*g2^2*g1^7*n^2 * (  - 155789/209952 + 1313/2592*z3 - 5/144*
         z4 )

       + h^4*g2^2*g1^7*n^3 * (  - 59/1119744 + 1/2592*z3 )

       + h^4*g2^3*g1^6 * (  - 338461/15552 - 1129/108*z3 + 1/12*z4 + 20/
         3*z5 )

       + h^4*g2^3*g1^6*n * (  - 433211/69984 - 557/216*z3 + 1/8*z4 + 50/
         3*z5 )

       + h^4*g2^3*g1^6*n^2 * ( 8009/93312 - 11/216*z3 )

       + h^4*g2^4*g1^5 * (  - 1063459/209952 - 1379/108*z3 + 29/36*z4
          + 5/9*z5 )

       + h^4*g2^4*g1^5*n * ( 3789893/3359232 + 671/1296*z3 - 137/288*z4
          - 10/9*z5 )

       + h^4*g2^4*g1^5*n^2 * (  - 6367/2239488 + 5/2592*z3 )

       + h^4*g2^5*g1^4 * ( 79151/31104 - 781/216*z3 + 4/3*z4 - 25/3*z5
          )

       + h^4*g2^5*g1^4*n * ( 39977/139968 - 145/432*z3 + 1/6*z4 )

       + h^4*g2^6*g1^3 * (  - 544567/209952 - 1229/1296*z3 + 25/36*z4 )

       + h^4*g2^6*g1^3*n * (  - 3193/69984 + 19/648*z3 - 1/72*z4 )

       + h^4*g2^7*g1^2 * (  - 207173/139968 - 289/432*z3 - 5/8*z4 + 10/
         3*z5 )

       + h^4*g2^8*g1 * ( 53449/248832 + 35/864*z3 + 7/96*z4 - 5/18*z5 )

       + h^5*g1^11 * (  - 248983823/3779136 - 1175899/11664*z3 - 40/3*
         z3^2 - 4259/1296*z4 - 21607/216*z5 + 275/18*z6 + 2527/16*z7 )

       + h^5*g1^11*n * (  - 84069277/20155392 - 24038041/93312*z3 - 171/
         4*z3^2 + 240283/10368*z4 - 23231/2592*z5 - 2525/144*z6 + 4907/
         16*z7 )

       + h^5*g1^11*n^2 * ( 12159955/5038848 + 389927/93312*z3 + 251/12*
         z3^2 - 96797/20736*z4 - 286781/10368*z5 - 175/144*z6 - 245/64*
         z7 )

       + h^5*g1^11*n^3 * (  - 165935239/483729408 - 451309/373248*z3 - 
         1/96*z3^2 + 1001/1152*z4 + 115/288*z5 - 25/576*z6 )

       + h^5*g1^11*n^4 * (  - 84913/322486272 - 1825/746496*z3 + 5/2304
         *z4 )

       + h^5*g2*g1^10 * ( 48879037/1679616 + 68437/576*z3 + 1033/18*
         z3^2 + 5755/1728*z4 - 191767/432*z5 + 350/9*z6 - 1393/48*z7 )

       + h^5*g2*g1^10*n * (  - 625440053/10077696 - 1297585/31104*z3 - 
         68*z3^2 + 50779/1152*z4 - 39599/432*z5 - 725/12*z6 + 6209/24*
         z7 )

       + h^5*g2*g1^10*n^2 * (  - 211580701/20155392 - 62093/31104*z3 - 
         899/72*z3^2 - 21725/3456*z4 - 6815/432*z5 + 1025/144*z6 + 1029/
         16*z7 )

       + h^5*g2*g1^10*n^3 * ( 4266349/13436928 + 1661/2304*z3 - 1445/
         2304*z4 + 5/96*z5 )

       + h^5*g2*g1^10*n^4 * ( 2165/26873856 + 55/62208*z3 - 5/6912*z4 )

       + h^5*g2^2*g1^9 * (  - 1472215715/15116544 - 426313/1944*z3 - 
         1517/54*z3^2 + 13129/432*z4 - 64159/648*z5 + 1975/216*z6 + 
         9695/48*z7 )

       + h^5*g2^2*g1^9*n * (  - 1534639583/15116544 - 33945449/93312*z3
          + 2827/288*z3^2 - 5563/6912*z4 + 1698655/10368*z5 - 6325/576*
         z6 + 58919/192*z7 )

       + h^5*g2^2*g1^9*n^2 * ( 1334045263/483729408 - 115349/4608*z3 - 
         1183/864*z3^2 + 48665/10368*z4 + 101531/2592*z5 - 25175/1728*
         z6 - 343/64*z7 )

       + h^5*g2^2*g1^9*n^3 * (  - 81040969/967458816 - 17405/124416*z3
          + 1403/9216*z4 - 5/1152*z5 )

       + h^5*g2^2*g1^9*n^4 * (  - 2165/322486272 - 55/746496*z3 + 5/
         82944*z4 )

       + h^5*g2^3*g1^8 * (  - 56941657/2519424 - 17107103/31104*z3 - 
         3067/48*z3^2 + 108803/3456*z4 - 118585/432*z5 - 725/32*z6 + 
         12761/16*z7 )

       + h^5*g2^3*g1^8*n * ( 1624077445/40310784 + 128635/15552*z3 - 61/
         3*z3^2 - 535/432*z4 - 30199/144*z5 + 25/6*z6 + 168*z7 )

       + h^5*g2^3*g1^8*n^2 * ( 293188567/80621568 + 31283/20736*z3 + 73/
         72*z3^2 - 181/384*z4 - 859/48*z5 + 875/144*z6 )

       + h^5*g2^3*g1^8*n^3 * ( 132929/13436928 + 5/486*z3 - 59/3456*z4
          )

       + h^5*g2^4*g1^7 * (  - 10126583557/60466176 - 35491/972*z3 - 
         4141/108*z3^2 + 9721/648*z4 - 2965/216*z5 - 2675/216*z6 + 693/
         8*z7 )

       + h^5*g2^4*g1^7*n * (  - 1805095571/80621568 + 383143/186624*z3
          + 5575/432*z3^2 + 60289/20736*z4 - 134887/5184*z5 - 10675/864
         *z6 + 11767/192*z7 )

       + h^5*g2^4*g1^7*n^2 * (  - 1844255213/967458816 + 384383/373248*
         z3 - 11/216*z3^2 + 5185/82944*z4 + 6247/3456*z5 - 175/432*z6 )

       + h^5*g2^4*g1^7*n^3 * (  - 128537/322486272 - 77/746496*z3 + 7/
         10368*z4 )

       + h^5*g2^5*g1^6 * ( 1513392013/40310784 - 1194367/31104*z3 + 463/
         24*z3^2 + 43967/3456*z4 - 220483/864*z5 - 125/48*z6 + 2597/24*
         z7 )

       + h^5*g2^5*g1^6*n * (  - 364360493/13436928 - 1586351/31104*z3
          - 191/16*z3^2 - 57/32*z4 + 435/64*z5 - 275/32*z6 + 2205/16*z7
          )

       + h^5*g2^5*g1^6*n^2 * ( 2221139/8957952 - 12613/124416*z3 - 877/
         13824*z4 - 41/432*z5 )

       + h^5*g2^6*g1^5 * (  - 308292383/30233088 - 34804/243*z3 - 745/
         54*z3^2 + 39829/5184*z4 + 2365/1296*z5 + 1025/216*z6 + 1925/16
         *z7 )

       + h^5*g2^6*g1^5*n * ( 4262507561/967458816 - 3428567/248832*z3
          - 95/108*z3^2 - 1207/4608*z4 + 112573/5184*z5 - 775/216*z6 - 
         539/64*z7 )

       + h^5*g2^6*g1^5*n^2 * (  - 2705645/322486272 + 89/46656*z3 + 553/
         82944*z4 + 19/10368*z5 )

       + h^5*g2^7*g1^4 * (  - 185226421/80621568 + 2848163/62208*z3 - 
         299/144*z3^2 + 6503/1728*z4 - 17911/432*z5 + 2825/288*z6 - 
         2359/48*z7 )

       + h^5*g2^7*g1^4*n * ( 44081749/40310784 + 188345/62208*z3 + 37/
         72*z3^2 + 2591/6912*z4 - 6295/864*z5 + 275/144*z6 )

       + h^5*g2^8*g1^3 * (  - 275126429/40310784 - 1720811/62208*z3 - 
         71/108*z3^2 + 23827/20736*z4 - 30283/2592*z5 - 25/216*z6 + 
         1001/24*z7 )

       + h^5*g2^8*g1^3*n * (  - 13939019/107495424 - 41423/373248*z3 - 
         25/864*z3^2 - 4057/82944*z4 + 2243/5184*z5 - 275/1728*z6 )

       + h^5*g2^9*g1^2 * (  - 58528033/10077696 - 1413341/124416*z3 - 
         95/48*z3^2 - 4475/4608*z4 + 6001/1728*z5 - 475/96*z6 + 441/16*
         z7 )

       + h^5*g2^10*g1 * ( 16492987/20155392 + 56693/62208*z3 + 25/144*
         z3^2 + 5651/27648*z4 - 4471/10368*z5 + 125/288*z6 - 147/64*z7
          ))


==> anc/On-beta2 <==
( + g2*ep * (  - 1 )

       + h*g1^3*n * (  - 1 )

       + h*g2*g1^2*n * ( 1/4 )

       + h*g2^3 * (  - 3/4 )

       + h^2*g1^5*n * (  - 1/6 )

       + h^2*g2*g1^4*n * (  - 161/72 )

       + h^2*g2^2*g1^3*n * (  - 5/12 )

       + h^2*g2^3*g1^2*n * ( 31/144 )

       + h^2*g2^5 * (  - 125/144 )

       + h^3*g1^7*n * (  - 713/432 )

       + h^3*g1^7*n^2 * (  - 577/432 )

       + h^3*g2*g1^6*n * (  - 3713/1296 - 1/4*z3 )

       + h^3*g2*g1^6*n^2 * ( 19237/10368 )

       + h^3*g2^2*g1^5*n * (  - 527/432 - 3*z3 )

       + h^3*g2^2*g1^5*n^2 * (  - 157/288 )

       + h^3*g2^3*g1^4*n * (  - 7105/1152 - 17/8*z3 )

       + h^3*g2^3*g1^4*n^2 * ( 263/6912 )

       + h^3*g2^4*g1^3*n * ( 181/432 + z3 )

       + h^3*g2^5*g1^2*n * ( 49/162 )

       + h^3*g2^7 * (  - 33085/20736 - 5/8*z3 )

       + h^4*g1^9*n * (  - 212543/23328 - 295/108*z3 - 1/4*z4 + 5*z5 )

       + h^4*g1^9*n^2 * ( 144083/46656 - 47/12*z3 - 3/2*z4 )

       + h^4*g1^9*n^3 * (  - 42967/93312 + 35/72*z3 )

       + h^4*g2*g1^8*n * (  - 25063/139968 - 3353/216*z3 - 47/24*z4 + 5/
         6*z5 )

       + h^4*g2*g1^8*n^2 * (  - 3285847/279936 + 31/18*z3 + 173/48*z4
          - 35/6*z5 )

       + h^4*g2*g1^8*n^3 * ( 353239/1119744 - 197/432*z3 )

       + h^4*g2^2*g1^7*n * (  - 466799/15552 - 319/18*z3 + 15/4*z4 + 20
         *z5 )

       + h^4*g2^2*g1^7*n^2 * ( 30071/11664 - 49/9*z3 + 5/8*z4 + 10*z5 )

       + h^4*g2^2*g1^7*n^3 * (  - 2047/31104 + 1/8*z3 )

       + h^4*g2^3*g1^6*n * (  - 617987/139968 - 5461/216*z3 + 83/24*z4
          + 10/3*z5 )

       + h^4*g2^3*g1^6*n^2 * ( 1283399/279936 + 1693/864*z3 - 17/12*z4
          )

       + h^4*g2^3*g1^6*n^3 * ( 1651/373248 - 1/96*z3 )

       + h^4*g2^4*g1^5*n * (  - 356435/93312 - 15/4*z3 + 1/4*z4 - 25*z5
          )

       + h^4*g2^4*g1^5*n^2 * (  - 1919/1152 - 95/144*z3 + 1/4*z4 )

       + h^4*g2^5*g1^4*n * (  - 22245221/1119744 - 535/54*z3 - 41/96*z4
          + 20/3*z5 )

       + h^4*g2^5*g1^4*n^2 * ( 74939/746496 + 17/864*z3 )

       + h^4*g2^6*g1^3*n * ( 38615/23328 - 629/144*z3 + 7/8*z4 + 10*z5
          )

       + h^4*g2^7*g1^2*n * ( 391/648 + 59/108*z3 - 11/48*z4 )

       + h^4*g2^9 * (  - 3404365/746496 - 4891/864*z3 + 15/32*z4 + 5/3*
         z5 )

       + h^5*g1^11*n * (  - 9892319/279936 + 165175/5184*z3 + 11/3*z3^2
          + 3239/576*z4 - 18133/144*z5 - 125/6*z6 + 1477/16*z7 )

       + h^5*g1^11*n^2 * ( 3140801/279936 - 30247/1152*z3 - 397/24*z3^2
          - 9037/1152*z4 - 338/9*z5 + 775/48*z6 + 91/2*z7 )

       + h^5*g1^11*n^3 * (  - 869807/69984 + 92689/10368*z3 - 13/8*z3^2
          + 77/128*z4 - 53/16*z5 + 25/16*z6 )

       + h^5*g1^11*n^4 * (  - 276923/4478976 - 533/10368*z3 + 5/36*z4 )

       + h^5*g2*g1^10*n * (  - 691116799/20155392 - 69079/1152*z3 - 47/
         4*z3^2 + 13037/1152*z4 - 21785/864*z5 - 1175/48*z6 + 469/16*z7
          )

       + h^5*g2*g1^10*n^2 * (  - 2227446761/20155392 - 6003263/31104*z3
          - 197/24*z3^2 + 13153/2304*z4 + 123349/1152*z5 + 175/24*z6 + 
         11137/64*z7 )

       + h^5*g2*g1^10*n^3 * ( 3101520589/161243136 - 313835/41472*z3 + 
         53/96*z3^2 + 487/3456*z4 + 1289/96*z5 - 475/64*z6 )

       + h^5*g2*g1^10*n^4 * ( 1381309/35831808 + 13687/248832*z3 - 745/
         6912*z4 )

       + h^5*g2^2*g1^9*n * ( 36493643/1119744 - 6690869/10368*z3 - 693/
         16*z3^2 + 25373/1152*z4 - 53963/144*z5 - 425/32*z6 + 15701/16*
         z7 )

       + h^5*g2^2*g1^9*n^2 * ( 1338970621/13436928 - 13369/216*z3 + 32/
         3*z3^2 + 6217/288*z4 - 1402/9*z5 - 25/3*z6 + 315/8*z7 )

       + h^5*g2^2*g1^9*n^3 * (  - 99102419/8957952 + 76667/20736*z3 + 7/
         24*z3^2 - 667/1152*z4 - 1193/144*z5 + 125/48*z6 )

       + h^5*g2^2*g1^9*n^4 * (  - 4345/559872 - 85/5184*z3 + 5/192*z4 )

       + h^5*g2^3*g1^8*n * (  - 2007073/9216 - 3026341/31104*z3 - 16439/
         288*z3^2 + 89801/2304*z4 + 247439/3456*z5 - 24775/576*z6 + 
         6699/64*z7 )

       + h^5*g2^3*g1^8*n^2 * (  - 17101800149/161243136 + 1898285/41472
         *z3 - 1435/288*z3^2 + 16163/3456*z4 - 61229/432*z5 + 13525/576
         *z6 + 8603/64*z7 )

       + h^5*g2^3*g1^8*n^3 * ( 1012770227/322486272 - 65855/41472*z3 + 
         4097/9216*z4 + 59/128*z5 )

       + h^5*g2^3*g1^8*n^4 * ( 54535/107495424 + 365/248832*z3 - 55/
         27648*z4 )

       + h^5*g2^4*g1^7*n * (  - 1204303097/13436928 + 866251/10368*z3
          - 599/24*z3^2 + 25709/1152*z4 - 16323/32*z5 + 1325/48*z6 + 
         4277/16*z7 )

       + h^5*g2^4*g1^7*n^2 * ( 401764487/13436928 - 2586025/20736*z3 - 
         509/48*z3^2 + 8101/2304*z4 + 28421/576*z5 - 1825/96*z6 + 1323/
         8*z7 )

       + h^5*g2^4*g1^7*n^3 * (  - 3053257/8957952 + 19907/41472*z3 - 
         175/1536*z4 + 1/32*z5 )

       + h^5*g2^5*g1^6*n * ( 1315197139/26873856 - 37459565/62208*z3 + 
         1787/144*z3^2 + 33715/6912*z4 + 6209/576*z5 + 7525/288*z6 + 
         27363/64*z7 )

       + h^5*g2^5*g1^6*n^2 * ( 4445723563/322486272 - 21425/4608*z3 - 
         71/72*z3^2 + 85421/27648*z4 + 24925/1152*z5 - 2275/144*z6 )

       + h^5*g2^5*g1^6*n^3 * ( 1249063/107495424 - 9773/248832*z3 + 13/
         3456*z4 )

       + h^5*g2^6*g1^5*n * (  - 396891583/8957952 + 5761859/20736*z3 - 
         853/48*z3^2 + 8369/1152*z4 - 51503/288*z5 - 1025/96*z6 - 3479/
         16*z7 )

       + h^5*g2^6*g1^5*n^2 * (  - 11439367/2239488 + 10567/6912*z3 + 5/
         8*z3^2 - 4231/2304*z4 - 1505/144*z5 + 75/16*z6 )

       + h^5*g2^7*g1^4*n * (  - 23069086219/322486272 - 5945917/27648*
         z3 - 695/36*z3^2 + 2785/512*z4 - 117217/1728*z5 - 625/72*z6 + 
         19691/64*z7 )

       + h^5*g2^7*g1^4*n^2 * ( 32729399/107495424 + 221/15552*z3 + 4525/
         27648*z4 + 169/3456*z5 )

       + h^5*g2^8*g1^3*n * ( 182153533/26873856 - 2741003/41472*z3 - 47/
         16*z3^2 + 17771/1536*z4 + 1619/192*z5 - 375/32*z6 + 441/4*z7 )

       + h^5*g2^9*g1^2*n * ( 213399751/107495424 + 937141/124416*z3 + 
         11/288*z3^2 - 70417/27648*z4 - 1007/216*z5 + 625/576*z6 )

       + h^5*g2^11 * (  - 102052031/6718464 - 366647/6912*z3 - 99/16*
         z3^2 + 46519/9216*z4 - 151795/3456*z5 - 75/32*z6 + 5495/64*z7
          ))


==> anc/On-gamO11 <==
( + h*g1^2 * (  - 2/3 )

       + h^2*g1^4 * (  - 67/54 )

       + h^2*g1^4*n * (  - 11/54 )

       + h^2*g2*g1^3 * (  - 5/18 )

       + h^2*g2^2*g1^2 * ( 5/108 )

       + h^3*g1^6 * (  - 7855/1944 - 1/3*z3 )

       + h^3*g1^6*n * ( 251/486 - 2*z3 )

       + h^3*g1^6*n^2 * (  - 803/7776 )

       + h^3*g2*g1^5 * ( 247/648 - 2*z3 )

       + h^3*g2*g1^5*n * (  - 251/864 + z3 )

       + h^3*g2^2*g1^4 * (  - 1157/486 + 2/3*z3 )

       + h^3*g2^2*g1^4*n * (  - 1963/3888 )

       + h^3*g2^3*g1^3 * ( 953/2592 )

       + h^3*g2^4*g1^2 * ( 17/2592 )

       + h^4*g1^8 * (  - 1635631/104976 + 503/108*z3 + 2/9*z4 - 110/9*
         z5 )

       + h^4*g1^8*n * ( 532363/419904 - 4165/162*z3 + 145/72*z4 + 155/9
         *z5 )

       + h^4*g1^8*n^2 * (  - 341549/209952 + 215/72*z3 - 7/8*z4 )

       + h^4*g1^8*n^3 * (  - 1387/139968 + 13/648*z3 )

       + h^4*g2*g1^7 * ( 18347/3888 - 517/54*z3 + 7/6*z4 - 10*z5 )

       + h^4*g2*g1^7*n * (  - 304669/34992 - 29/108*z3 + 7/3*z4 + 10/3*
         z5 )

       + h^4*g2*g1^7*n^2 * ( 41203/93312 - 13/12*z3 + 1/6*z4 )

       + h^4*g2^2*g1^6 * (  - 5883571/419904 - 1913/162*z3 + 161/72*z4
          + 95/9*z5 )

       + h^4*g2^2*g1^6*n * ( 52381/11664 - 383/216*z3 - 85/72*z4 - 10/3
         *z5 )

       + h^4*g2^2*g1^6*n^2 * (  - 31177/839808 + 161/1296*z3 )

       + h^4*g2^3*g1^5 * ( 1361/34992 + 56/27*z3 - 7/6*z4 - 20/3*z5 )

       + h^4*g2^3*g1^5*n * (  - 377977/139968 - 5/8*z3 - 1/12*z4 + 10/3
         *z5 )

       + h^4*g2^4*g1^4 * (  - 607177/209952 - 143/36*z3 - 19/36*z4 + 80/
         9*z5 )

       + h^4*g2^4*g1^4*n * (  - 303299/839808 + 59/648*z3 - 1/8*z4 )

       + h^4*g2^5*g1^3 * ( 14939/93312 - 19/216*z3 + 1/6*z4 )

       + h^4*g2^6*g1^2 * ( 9149/209952 - 17/1296*z3 - 1/72*z4 )

       + h^5*g1^10 * (  - 248983823/3779136 - 1175899/11664*z3 - 40/3*
         z3^2 - 4259/1296*z4 - 21607/216*z5 + 275/18*z6 + 2527/16*z7 )

       + h^5*g1^10*n * (  - 101421461/15116544 - 2998823/11664*z3 - 781/
         18*z3^2 + 29975/1296*z4 - 761/72*z5 - 1375/72*z6 + 5005/16*z7
          )

       + h^5*g1^10*n^2 * ( 1087357/472392 + 15725/46656*z3 + 125/6*z3^2
          - 13531/2592*z4 - 69221/2592*z5 - 25/36*z6 )

       + h^5*g1^10*n^3 * (  - 40400491/60466176 - 5101/5832*z3 + 4459/
         5184*z4 + 41/144*z5 )

       + h^5*g1^10*n^4 * (  - 38717/40310784 - 211/93312*z3 + 35/10368*
         z4 )

       + h^5*g2*g1^9 * ( 220457011/5038848 + 167599/1944*z3 + 418/9*
         z3^2 - 119/54*z4 - 7867/24*z5 + 725/18*z6 - 287/6*z7 )

       + h^5*g2*g1^9*n * (  - 349103455/6718464 - 14527/3888*z3 - 1175/
         24*z3^2 + 79097/1728*z4 - 27355/864*z5 - 825/16*z6 + 364/3*z7
          )

       + h^5*g2*g1^9*n^2 * (  - 103347577/20155392 - 37501/15552*z3 - 
         473/72*z3^2 - 21097/3456*z4 - 107/48*z5 + 425/144*z6 + 147/4*
         z7 )

       + h^5*g2*g1^9*n^3 * ( 21650291/80621568 + 17257/62208*z3 - 571/
         1728*z4 + 5/216*z5 )

       + h^5*g2^2*g1^8 * (  - 2186901079/30233088 - 1295215/7776*z3 - 
         169/27*z3^2 + 3809/216*z4 - 72101/1296*z5 + 2425/216*z6 + 2639/
         16*z7 )

       + h^5*g2^2*g1^8*n * (  - 241650551/15116544 - 8385515/46656*z3
          + 113/216*z3^2 - 75/32*z4 - 91735/2592*z5 + 4525/432*z6 + 
         5243/24*z7 )

       + h^5*g2^2*g1^8*n^2 * (  - 63912283/13436928 - 22229/3456*z3 - 3/
         4*z3^2 + 3331/1728*z4 + 4657/288*z5 - 175/24*z6 )

       + h^5*g2^2*g1^8*n^3 * (  - 329251/20155392 - 413/15552*z3 + 127/
         3456*z4 )

       + h^5*g2^3*g1^7 * (  - 179811845/6718464 - 324887/3888*z3 - 1667/
         72*z3^2 + 18157/1728*z4 - 16889/864*z5 - 1375/144*z6 + 91*z7 )

       + h^5*g2^3*g1^7*n * (  - 67711229/40310784 - 79075/15552*z3 - 
         973/72*z3^2 + 13393/3456*z4 - 19955/864*z5 - 575/144*z6 + 119/
         4*z7 )

       + h^5*g2^3*g1^7*n^2 * ( 46324241/26873856 - 727/3888*z3 + 17/72*
         z3^2 - 61/768*z4 - 2599/864*z5 + 175/144*z6 )

       + h^5*g2^4*g1^6 * (  - 2443637/118098 - 222221/2592*z3 - 3509/
         216*z3^2 - 4477/1296*z4 - 2413/54*z5 - 25/432*z6 + 1323/8*z7 )

       + h^5*g2^4*g1^6*n * ( 2337517/6718464 - 152015/15552*z3 + 173/27
         *z3^2 + 263/1728*z4 - 37537/1296*z5 + 25/216*z6 + 301/12*z7 )

       + h^5*g2^4*g1^6*n^2 * (  - 475187/20155392 + 24829/186624*z3 + 
         917/20736*z4 + 7/144*z5 )

       + h^5*g2^5*g1^5 * ( 162199637/13436928 + 35905/1944*z3 + 415/36*
         z3^2 + 1253/576*z4 - 18295/864*z5 - 775/72*z6 - 175/8*z7 )

       + h^5*g2^5*g1^5*n * (  - 375117917/80621568 - 50231/6912*z3 - 
         145/72*z3^2 - 439/864*z4 + 1045/864*z5 - 275/144*z6 + 147/8*z7
          )

       + h^5*g2^6*g1^4 * (  - 1521095741/120932352 - 16973/648*z3 - 863/
         108*z3^2 + 16673/10368*z4 - 2465/1296*z5 - 200/27*z6 + 3115/48
         *z7 )

       + h^5*g2^6*g1^4*n * (  - 1159661/2519424 - 12757/7776*z3 + 1/12*
         z3^2 - 37/1152*z4 + 6535/2592*z5 - 25/24*z6 )

       + h^5*g2^7*g1^3 * (  - 20907401/80621568 - 25951/10368*z3 - 1/9*
         z3^2 - 1163/6912*z4 + 1135/432*z5 + 25/18*z6 )

       + h^5*g2^8*g1^2 * ( 5865649/40310784 + 4381/62208*z3 + 1/108*
         z3^2 + 751/20736*z4 - 191/1296*z5 - 25/216*z6 ))


==> anc/On-gamO12 <==
( + h*g1^2*n * (  - 1 )

       + h^2*g1^4*n * (  - 1/6 )

       + h^2*g2*g1^3*n * (  - 3/2 )

       + h^2*g2^2*g1^2*n * (  - 1/4 )

       + h^3*g1^6*n * (  - 713/432 )

       + h^3*g1^6*n^2 * (  - 577/432 )

       + h^3*g2*g1^5*n * (  - 911/432 )

       + h^3*g2*g1^5*n^2 * ( 31/27 )

       + h^3*g2^2*g1^4*n * (  - 715/432 - z3 )

       + h^3*g2^2*g1^4*n^2 * (  - 47/288 )

       + h^3*g2^3*g1^3*n * (  - 355/216 - z3 )

       + h^3*g2^4*g1^2*n * ( 7/288 )

       + h^4*g1^8*n * (  - 212543/23328 - 295/108*z3 - 1/4*z4 + 5*z5 )

       + h^4*g1^8*n^2 * ( 144083/46656 - 47/12*z3 - 3/2*z4 )

       + h^4*g1^8*n^3 * (  - 42967/93312 + 35/72*z3 )

       + h^4*g2*g1^7*n * ( 17/18 - 112/9*z3 - 2*z4 + 5/3*z5 )

       + h^4*g2*g1^7*n^2 * (  - 17843/1944 + 43/36*z3 + 5/2*z4 - 10/3*
         z5 )

       + h^4*g2*g1^7*n^3 * ( 671/3456 - 7/24*z3 )

       + h^4*g2^2*g1^6*n * (  - 1180127/46656 - 425/27*z3 + 4/3*z4 + 80/
         3*z5 )

       + h^4*g2^2*g1^6*n^2 * ( 130289/93312 - 151/54*z3 + 17/24*z4 + 10/
         3*z5 )

       + h^4*g2^2*g1^6*n^3 * (  - 215/10368 + 1/24*z3 )

       + h^4*g2^3*g1^5*n * ( 17903/15552 - 293/54*z3 + 2/3*z4 - 25/3*z5
          )

       + h^4*g2^3*g1^5*n^2 * ( 3767/2592 + 259/216*z3 - 11/24*z4 )

       + h^4*g2^4*g1^4*n * (  - 23273/10368 - 583/216*z3 + 1/3*z4 - 5*
         z5 )

       + h^4*g2^4*g1^4*n^2 * (  - 241/1152 - 1/12*z3 )

       + h^4*g2^5*g1^3*n * (  - 121177/31104 - 143/54*z3 + 13/24*z4 )

       + h^4*g2^6*g1^2*n * ( 1895/3456 - 29/72*z3 + 1/8*z4 )

       + h^5*g1^10*n * (  - 9892319/279936 + 165175/5184*z3 + 11/3*z3^2
          + 3239/576*z4 - 18133/144*z5 - 125/6*z6 + 1477/16*z7 )

       + h^5*g1^10*n^2 * ( 3140801/279936 - 30247/1152*z3 - 397/24*z3^2
          - 9037/1152*z4 - 338/9*z5 + 775/48*z6 + 91/2*z7 )

       + h^5*g1^10*n^3 * (  - 869807/69984 + 92689/10368*z3 - 13/8*z3^2
          + 77/128*z4 - 53/16*z5 + 25/16*z6 )

       + h^5*g1^10*n^4 * (  - 276923/4478976 - 533/10368*z3 + 5/36*z4 )

       + h^5*g2*g1^9*n * (  - 85707641/3359232 - 88469/2592*z3 - 335/18
         *z3^2 + 625/72*z4 - 10213/432*z5 - 925/36*z6 + 889/24*z7 )

       + h^5*g2*g1^9*n^2 * (  - 310589683/3359232 - 406129/2592*z3 - 2/
         9*z3^2 + 997/192*z4 + 343/3*z5 + 25/36*z6 + 2765/24*z7 )

       + h^5*g2*g1^9*n^3 * ( 176205157/13436928 - 15703/3456*z3 + 7/18*
         z3^2 + 1/48*z4 + 671/72*z5 - 175/36*z6 )

       + h^5*g2*g1^9*n^4 * ( 7/288 + 1/27*z3 - 5/72*z4 )

       + h^5*g2^2*g1^8*n * ( 56101283/3359232 - 17248301/31104*z3 - 
         4625/144*z3^2 + 51085/3456*z4 - 255509/864*z5 - 8425/288*z6 + 
         14245/16*z7 )

       + h^5*g2^2*g1^8*n^2 * ( 12411733/209952 - 56543/2592*z3 + 23/6*
         z3^2 + 583/64*z4 - 90763/864*z5 + 25/4*z6 + 77/8*z7 )

       + h^5*g2^2*g1^8*n^3 * (  - 35965163/6718464 + 93589/62208*z3 + 7/
         72*z3^2 - 3557/6912*z4 - 1247/432*z5 + 125/144*z6 )

       + h^5*g2^2*g1^8*n^4 * (  - 155/62208 - 5/864*z3 + 5/576*z4 )

       + h^5*g2^3*g1^7*n * (  - 981025649/6718464 + 103813/7776*z3 - 
         883/36*z3^2 + 16417/864*z4 + 59179/432*z5 - 2675/72*z6 - 315/4
         *z7 )

       + h^5*g2^3*g1^7*n^2 * (  - 89508377/1679616 + 397003/31104*z3 - 
         449/72*z3^2 + 11779/3456*z4 - 23899/432*z5 + 2075/144*z6 + 455/
         8*z7 )

       + h^5*g2^3*g1^7*n^3 * ( 2032933/2239488 - 611/864*z3 + 55/192*z4
          - 1/32*z5 )

       + h^5*g2^4*g1^6*n * (  - 27883627/839808 + 128497/7776*z3 - 1357/
         72*z3^2 + 1363/864*z4 - 240071/864*z5 + 2875/144*z6 + 10213/48
         *z7 )

       + h^5*g2^4*g1^6*n^2 * ( 140713067/13436928 - 1036159/31104*z3 - 
         43/144*z3^2 + 979/432*z4 + 1801/144*z5 - 1475/288*z6 + 147/4*
         z7 )

       + h^5*g2^4*g1^6*n^3 * (  - 13183/373248 + 703/6912*z3 - 17/768*
         z4 )

       + h^5*g2^5*g1^5*n * ( 132251311/4478976 - 888353/5184*z3 + 283/
         24*z3^2 + 363/128*z4 + 16711/432*z5 + 175/48*z6 + 665/12*z7 )

       + h^5*g2^5*g1^5*n^2 * ( 3226655/839808 + 73409/31104*z3 + 1/4*
         z3^2 + 773/3456*z4 + 3037/864*z5 - 25/8*z6 )

       + h^5*g2^6*g1^4*n * (  - 5491531/373248 + 311843/5184*z3 - 305/
         48*z3^2 + 3325/1152*z4 - 48455/864*z5 + 275/96*z6 - 1477/48*z7
          )

       + h^5*g2^6*g1^4*n^2 * (  - 604313/1119744 - 385/2304*z3 - 131/
         768*z4 - 1/9*z5 )

       + h^5*g2^7*g1^3*n * (  - 74721617/6718464 - 1051507/31104*z3 - 
         13/6*z3^2 + 5627/3456*z4 - 6037/432*z5 + 25/12*z6 + 1001/24*z7
          )

       + h^5*g2^8*g1^2*n * ( 1590053/559872 - 18535/6912*z3 + 3/16*z3^2
          + 2999/2304*z4 + 11/144*z5 - 25/32*z6 ))


==> anc/On-gamO21 <==
( + h*g1^2 * (  - 1 )

       + h^2*g1^4 * (  - 5/9 )

       + h^2*g1^4*n * ( 7/36 )

       + h^2*g2*g1^3 * (  - 3/2 )

       + h^2*g2^2*g1^2 * (  - 1/18 )

       + h^3*g1^6 * (  - 869/1296 - z3 )

       + h^3*g1^6*n * (  - 4399/2592 + 3/2*z3 )

       + h^3*g1^6*n^2 * ( 11/576 )

       + h^3*g2*g1^5 * (  - 487/144 )

       + h^3*g2*g1^5*n * ( 17/18 )

       + h^3*g2^2*g1^4 * (  - 5027/2592 - 2*z3 )

       + h^3*g2^2*g1^4*n * ( 125/2592 )

       + h^3*g2^3*g1^3 * (  - 1/6 - z3 )

       + h^3*g2^4*g1^2 * (  - 2801/5184 + 1/2*z3 )

       + h^4*g1^8 * (  - 268757/69984 - 401/108*z3 + 3/4*z4 - 5/3*z5 )

       + h^4*g1^8*n * (  - 714893/139968 - 112/27*z3 - 2*z4 + 10*z5 )

       + h^4*g1^8*n^2 * ( 202501/279936 - 241/216*z3 + 1/4*z4 )

       + h^4*g1^8*n^3 * ( 19/10368 - 1/216*z3 )

       + h^4*g2*g1^7 * (  - 26981/11664 - 130/9*z3 + 1/2*z4 + 5/3*z5 )

       + h^4*g2*g1^7*n * (  - 110855/46656 + 16/3*z3 - 3/4*z4 - 10/3*z5
          )

       + h^4*g2*g1^7*n^2 * (  - 16745/46656 + 11/72*z3 )

       + h^4*g2^2*g1^6 * (  - 3051593/139968 - 451/36*z3 + 5/4*z4 + 40/
         3*z5 )

       + h^4*g2^2*g1^6*n * (  - 120857/34992 - 389/216*z3 - 5/24*z4 + 
         40/3*z5 )

       + h^4*g2^2*g1^6*n^2 * ( 2231/93312 - 7/432*z3 )

       + h^4*g2^3*g1^5 * (  - 25349/11664 - 475/54*z3 + 4/3*z4 - 25/3*
         z5 )

       + h^4*g2^3*g1^5*n * ( 769/1458 + 59/216*z3 - 13/24*z4 )

       + h^4*g2^4*g1^4 * ( 111257/46656 - 127/36*z3 + 7/6*z4 - 25/3*z5
          )

       + h^4*g2^4*g1^4*n * ( 67895/279936 - 23/72*z3 + 1/6*z4 )

       + h^4*g2^5*g1^3 * (  - 1709/648 - 101/108*z3 + 17/24*z4 )

       + h^4*g2^6*g1^2 * (  - 207173/139968 - 289/432*z3 - 5/8*z4 + 10/
         3*z5 )

       + h^5*g1^10 * (  - 18454975/1259712 + 507007/15552*z3 + 197/18*
         z3^2 + 9563/1728*z4 - 50161/432*z5 - 25/18*z6 + 301/16*z7 )

       + h^5*g1^10*n * (  - 67676861/6718464 - 1175099/31104*z3 - 1343/
         72*z3^2 - 8275/3456*z4 - 4219/72*z5 - 1525/144*z6 + 1099/8*z7
          )

       + h^5*g1^10*n^2 * (  - 110079349/13436928 - 35429/31104*z3 - 227/
         36*z3^2 - 169/576*z4 - 2077/288*z5 + 25/9*z6 + 441/16*z7 )

       + h^5*g1^10*n^3 * ( 463369/2519424 + 127/648*z3 - 785/3456*z4 + 
         85/864*z5 )

       + h^5*g1^10*n^4 * ( 175/995328 + 35/62208*z3 - 5/6912*z4 )

       + h^5*g2*g1^9 * (  - 84170039/3359232 - 136679/2592*z3 - 131/6*
         z3^2 + 1837/144*z4 - 18739/432*z5 - 25/12*z6 + 889/24*z7 )

       + h^5*g2*g1^9*n * (  - 36980093/419904 - 254501/1296*z3 + 199/24
         *z3^2 - 29/576*z4 + 9349/48*z5 - 375/16*z6 + 2765/24*z7 )

       + h^5*g2*g1^9*n^2 * ( 88105357/13436928 - 61217/3456*z3 - 5/4*
         z3^2 + 1319/576*z4 + 2633/144*z5 - 175/24*z6 )

       + h^5*g2*g1^9*n^3 * (  - 81817/1119744 - 233/5184*z3 + 1/18*z4 )

       + h^5*g2^2*g1^8 * ( 83902279/20155392 - 14508007/31104*z3 - 5867/
         144*z3^2 + 24163/1152*z4 - 73427/288*z5 - 3775/288*z6 + 11305/
         16*z7 )

       + h^5*g2^2*g1^8*n * ( 1228502461/40310784 + 143471/10368*z3 - 
         631/72*z3^2 - 179/32*z4 - 147065/864*z5 + 775/144*z6 + 553/4*
         z7 )

       + h^5*g2^2*g1^8*n^2 * ( 7596647/10077696 - 1729/3456*z3 + 11/18*
         z3^2 - 551/1728*z4 - 2075/192*z5 + 175/36*z6 )

       + h^5*g2^2*g1^8*n^3 * ( 111515/26873856 + 235/124416*z3 - 73/
         13824*z4 )

       + h^5*g2^3*g1^7 * (  - 986160157/6718464 + 382735/7776*z3 - 1591/
         72*z3^2 + 7973/432*z4 + 743/24*z5 - 1775/144*z6 - 315/4*z7 )

       + h^5*g2^3*g1^7*n * (  - 8460293/373248 + 33845/10368*z3 + 107/
         18*z3^2 + 427/384*z4 - 1517/432*z5 - 125/9*z6 + 455/8*z7 )

       + h^5*g2^3*g1^7*n^2 * (  - 8221799/6718464 + 18629/31104*z3 + 
         443/3456*z4 + 121/144*z5 )

       + h^5*g2^4*g1^6 * ( 513396551/20155392 - 1768847/31104*z3 + 559/
         72*z3^2 + 36449/3456*z4 - 16849/72*z5 + 1175/144*z6 + 1561/12*
         z7 )

       + h^5*g2^4*g1^6*n * (  - 453624823/20155392 - 145127/3456*z3 - 
         1333/144*z3^2 - 155/96*z4 + 3197/576*z5 - 2825/288*z6 + 1911/
         16*z7 )

       + h^5*g2^4*g1^6*n^2 * ( 2300057/26873856 - 1741/124416*z3 - 1109/
         13824*z4 - 19/864*z5 )

       + h^5*g2^5*g1^5 * ( 31991801/13436928 - 227513/1944*z3 - 209/36*
         z3^2 + 20995/3456*z4 + 805/216*z5 + 875/72*z6 + 665/12*z7 )

       + h^5*g2^5*g1^5*n * ( 341255/373248 - 441085/31104*z3 - 23/12*
         z3^2 - 2515/3456*z4 + 17033/864*z5 - 25/8*z6 )

       + h^5*g2^6*g1^4 * (  - 41079755/20155392 + 3003869/62208*z3 - 
         283/144*z3^2 + 27175/6912*z4 - 9523/216*z5 + 2425/288*z6 - 
         2359/48*z7 )

       + h^5*g2^6*g1^4*n * ( 64912333/80621568 + 177659/124416*z3 + 25/
         72*z3^2 + 1177/4608*z4 - 8683/1728*z5 + 275/144*z6 )

       + h^5*g2^7*g1^3 * (  - 578173/82944 - 7987/288*z3 - 2/3*z3^2 + 
         641/576*z4 - 9967/864*z5 + 1001/24*z7 )

       + h^5*g2^8*g1^2 * (  - 58528033/10077696 - 1413341/124416*z3 - 
         95/48*z3^2 - 4475/4608*z4 + 6001/1728*z5 - 475/96*z6 + 441/16*
         z7 ))


==> anc/On-gamO22 <==
( + h*g1^2*n * ( 1/6 )

       + h*g2^2 * (  - 5/6 )

       + h^2*g1^4*n * (  - 20/27 )

       + h^2*g2*g1^3*n * (  - 5/18 )

       + h^2*g2^2*g1^2*n * ( 13/54 )

       + h^2*g2^4 * (  - 97/108 )

       + h^3*g1^6*n * (  - 3475/3888 - 1/6*z3 )

       + h^3*g1^6*n^2 * ( 10309/15552 )

       + h^3*g2*g1^5*n * ( 293/648 - 2*z3 )

       + h^3*g2*g1^5*n^2 * (  - 157/432 )

       + h^3*g2^2*g1^4*n * (  - 25673/5184 - 11/12*z3 )

       + h^3*g2^2*g1^4*n^2 * ( 395/10368 )

       + h^3*g2^3*g1^3*n * ( 479/1296 + z3 )

       + h^3*g2^4*g1^2*n * ( 2471/7776 )

       + h^3*g2^6 * (  - 52225/31104 - 7/12*z3 )

       + h^4*g1^8*n * (  - 357235/209952 - 493/162*z3 - 1/18*z4 - 5/18*
         z5 )

       + h^4*g1^8*n^2 * (  - 1036819/419904 + 53/216*z3 + 37/36*z4 - 20/
         9*z5 )

       + h^4*g1^8*n^3 * ( 95093/839808 - 205/1296*z3 )

       + h^4*g2*g1^7*n * (  - 319897/69984 - 107/54*z3 + 13/6*z4 - 20/3
         *z5 )

       + h^4*g2*g1^7*n^2 * ( 4907/8748 - 41/18*z3 - 1/12*z4 + 20/3*z5 )

       + h^4*g2*g1^7*n^3 * (  - 2047/46656 + 1/12*z3 )

       + h^4*g2^2*g1^6*n * (  - 3017575/419904 - 1651/81*z3 + 193/72*z4
          + 125/9*z5 )

       + h^4*g2^2*g1^6*n^2 * ( 1460129/419904 + 43/81*z3 - 133/144*z4 )

       + h^4*g2^2*g1^6*n^3 * ( 1253/279936 - 7/648*z3 )

       + h^4*g2^3*g1^5*n * (  - 107725/69984 - 97/108*z3 - 1/2*z4 - 20*
         z5 )

       + h^4*g2^3*g1^5*n^2 * (  - 41/27 - 13/24*z3 + 1/4*z4 )

       + h^4*g2^4*g1^4*n * (  - 14219965/839808 - 9607/1296*z3 - 167/
         144*z4 + 70/9*z5 )

       + h^4*g2^4*g1^4*n^2 * ( 14449/139968 + 23/1296*z3 )

       + h^4*g2^5*g1^3*n * ( 148913/139968 - 853/216*z3 + 3/4*z4 + 10*
         z5 )

       + h^4*g2^6*g1^2*n * ( 45421/69984 + 335/648*z3 - 31/144*z4 )

       + h^4*g2^8 * (  - 445589/93312 - 821/144*z3 + 19/48*z4 + 35/18*
         z5 )

       + h^5*g1^10*n * (  - 85511359/7558272 - 131281/5184*z3 + 56/9*
         z3^2 + 4475/1728*z4 - 4121/1296*z5 - 25/72*z6 - 77/48*z7 )

       + h^5*g1^10*n^2 * (  - 1098463753/60466176 - 1873811/46656*z3 - 
         581/72*z3^2 - 125/3456*z4 - 10895/1728*z5 + 1025/144*z6 + 6013/
         96*z7 )

       + h^5*g1^10*n^3 * ( 1401953713/241864704 - 167291/62208*z3 + 25/
         144*z3^2 + 577/5184*z4 + 575/144*z5 - 725/288*z6 )

       + h^5*g1^10*n^4 * ( 728125/53747712 + 6775/373248*z3 - 385/10368
         *z4 )

       + h^5*g2*g1^9*n * ( 160408517/10077696 - 704509/7776*z3 - 389/36
         *z3^2 + 2827/432*z4 - 33527/432*z5 + 1025/72*z6 + 91*z7 )

       + h^5*g2*g1^9*n^2 * ( 5278081/139968 - 647479/15552*z3 + 58/9*
         z3^2 + 2671/216*z4 - 9589/216*z5 - 575/36*z6 + 119/4*z7 )

       + h^5*g2*g1^9*n^3 * (  - 224729905/40310784 + 249/128*z3 + 7/36*
         z3^2 + 1/192*z4 - 1151/216*z5 + 125/72*z6 )

       + h^5*g2*g1^9*n^4 * (  - 4345/839808 - 85/7776*z3 + 5/288*z4 )

       + h^5*g2^2*g1^8*n * (  - 62393783/839808 - 89644/729*z3 - 14495/
         432*z3^2 + 63541/3456*z4 - 362095/5184*z5 - 6775/864*z6 + 6727/
         32*z7 )

       + h^5*g2^2*g1^8*n^2 * (  - 12995041235/241864704 + 2108605/62208
         *z3 + 269/432*z3^2 + 8215/10368*z4 - 59051/648*z5 + 7825/864*
         z6 + 2653/32*z7 )

       + h^5*g2^2*g1^8*n^3 * ( 1077315329/483729408 - 6317/7776*z3 + 
         1357/13824*z4 + 143/288*z5 )

       + h^5*g2^2*g1^8*n^4 * ( 82885/161243136 + 575/373248*z3 - 85/
         41472*z4 )

       + h^5*g2^3*g1^7*n * (  - 85555669/1259712 + 1049879/15552*z3 - 
         145/18*z3^2 + 547/27*z4 - 46619/216*z5 + 175/36*z6 + 1309/24*
         z7 )

       + h^5*g2^3*g1^7*n^2 * ( 122738821/6718464 - 727795/7776*z3 - 377/
         36*z3^2 + 127/96*z4 + 35351/864*z5 - 125/9*z6 + 1029/8*z7 )

       + h^5*g2^3*g1^7*n^3 * (  - 4182469/13436928 + 23011/62208*z3 - 
         553/6912*z4 + 1/32*z5 )

       + h^5*g2^4*g1^6*n * ( 785395153/40310784 - 20499025/46656*z3 + 7/
         108*z3^2 + 1033/2592*z4 - 14843/432*z5 + 2275/108*z6 + 37709/
         96*z7 )

       + h^5*g2^4*g1^6*n^2 * ( 5128785655/483729408 - 454585/62208*z3
          - 32/27*z3^2 + 123413/41472*z4 + 14863/864*z5 - 1325/108*z6 )

       + h^5*g2^4*g1^6*n^3 * ( 1937863/161243136 - 14621/373248*z3 + 1/
         324*z4 )

       + h^5*g2^5*g1^5*n * (  - 398217967/13436928 + 6825899/31104*z3
          - 43/4*z3^2 + 109/27*z4 - 17681/144*z5 - 50/3*z6 - 560/3*z7 )

       + h^5*g2^5*g1^5*n^2 * (  - 31783063/6718464 + 6163/3456*z3 + 5/8
         *z3^2 - 5815/3456*z4 - 2957/288*z5 + 75/16*z6 )

       + h^5*g2^6*g1^4*n * (  - 31135315117/483729408 - 844621/4608*z3
          - 977/54*z3^2 + 3817/1152*z4 - 8641/162*z5 - 1225/108*z6 + 
         26341/96*z7 )

       + h^5*g2^6*g1^4*n^2 * ( 50446921/161243136 + 287/23328*z3 + 6511/
         41472*z4 + 61/1296*z5 )

       + h^5*g2^7*g1^3*n * ( 147120901/40310784 - 4044205/62208*z3 - 79/
         24*z3^2 + 70147/6912*z4 + 9173/864*z5 - 175/16*z6 + 441/4*z7 )

       + h^5*g2^8*g1^2*n * ( 37889795/17915904 + 1426423/186624*z3 + 29/
         432*z3^2 - 103597/41472*z4 - 26411/5184*z5 + 1075/864*z6 )

       + h^5*g2^10 * (  - 40331135/2519424 - 839129/15552*z3 - 229/36*
         z3^2 + 66953/13824*z4 - 225457/5184*z5 - 25/9*z6 + 2821/32*z7
          ))


==> anc/On-gammaPhi <==
( + h*g1^2 * ( 1/6 )

       + h^2*g1^4 * ( 13/216 )

       + h^2*g1^4*n * (  - 11/432 )

       + h^2*g2*g1^3 * ( 1/9 )

       + h^2*g2^2*g1^2 * (  - 11/432 )

       + h^3*g1^6 * ( 1133/3888 - 1/6*z3 )

       + h^3*g1^6*n * ( 29/3888 )

       + h^3*g1^6*n^2 * (  - 13/31104 )

       + h^3*g2*g1^5 * ( 17/162 )

       + h^3*g2*g1^5*n * (  - 49/576 )

       + h^3*g2^2*g1^4 * ( 5881/15552 - 1/6*z3 )

       + h^3*g2^2*g1^4*n * ( 193/15552 )

       + h^3*g2^3*g1^3 * (  - 157/5184 )

       + h^3*g2^4*g1^2 * (  - 109/10368 )

       + h^4*g1^8 * ( 1136993/839808 - 41/216*z3 + 7/36*z4 - 10/9*z5 )

       + h^4*g1^8*n * (  - 200081/839808 + 44/81*z3 + 11/72*z4 - 5/9*z5
          )

       + h^4*g1^8*n^2 * ( 5353/1679616 + 1/144*z3 )

       + h^4*g1^8*n^3 * ( 1/2239488 + 1/5184*z3 )

       + h^4*g2*g1^7 * (  - 6445/15552 + 4/27*z3 + 1/2*z4 )

       + h^4*g2*g1^7*n * ( 164393/279936 - 5/12*z3 - 1/8*z4 )

       + h^4*g2*g1^7*n^2 * ( 1457/186624 - 1/432*z3 )

       + h^4*g2^2*g1^6 * ( 1741133/839808 + 293/648*z3 + 5/144*z4 - 20/
         9*z5 )

       + h^4*g2^2*g1^6*n * (  - 238693/559872 + 133/864*z3 - 5/288*z4 )

       + h^4*g2^2*g1^6*n^2 * (  - 1937/3359232 + 1/5184*z3 )

       + h^4*g2^3*g1^5 * ( 19901/69984 - 19/72*z3 + 1/3*z4 )

       + h^4*g2^3*g1^5*n * ( 1481/279936 + 5/432*z3 )

       + h^4*g2^4*g1^4 * ( 264155/1679616 + 53/216*z3 + 19/144*z4 - 5/9
         *z5 )

       + h^4*g2^4*g1^4*n * ( 40951/6718464 - 1/5184*z3 )

       + h^4*g2^5*g1^3 * ( 12767/186624 - 11/216*z3 - 1/24*z4 )

       + h^4*g2^6*g1^2 * (  - 51121/1679616 + 53/5184*z3 + 1/288*z4 )

       + h^5*g1^10 * ( 184489735/30233088 - 58313/46656*z3 + 13/9*z3^2
          + 1187/5184*z4 + 505/216*z5 + 25/8*z6 - 49/4*z7 )

       + h^5*g1^10*n * (  - 12781063/15116544 + 192253/23328*z3 + 1/6*
         z3^2 + 12245/10368*z4 - 1093/576*z5 - 25/24*z6 - 245/32*z7 )

       + h^5*g1^10*n^2 * ( 98185831/241864704 - 138713/186624*z3 - 1/48
         *z3^2 - 613/5184*z4 + 1673/2592*z5 - 25/288*z6 )

       + h^5*g1^10*n^3 * ( 180581/483729408 - 2753/373248*z3 + 5/20736*
         z4 )

       + h^5*g1^10*n^4 * ( 83/161243136 - 11/373248*z3 + 1/41472*z4 )

       + h^5*g2*g1^9 * (  - 4186973/2519424 - 11263/15552*z3 - 41/72*
         z3^2 + 2423/1728*z4 - 67/54*z5 + 575/144*z6 )

       + h^5*g2*g1^9*n * ( 97130515/13436928 + 79525/31104*z3 + 5/9*
         z3^2 - 371/864*z4 - 6695/576*z5 + 25/18*z6 )

       + h^5*g2*g1^9*n^2 * (  - 21404395/40310784 + 7141/10368*z3 + 643/
         6912*z4 - 25/108*z5 )

       + h^5*g2*g1^9*n^3 * ( 75959/161243136 + 443/124416*z3 - 1/2304*
         z4 )

       + h^5*g2^2*g1^8 * ( 284406119/60466176 + 1453/96*z3 + 59/54*z3^2
          + 119/64*z4 + 10135/2592*z5 + 275/216*z6 - 245/8*z7 )

       + h^5*g2^2*g1^8*n * (  - 21088709/7558272 - 38797/46656*z3 + 25/
         54*z3^2 + 1997/3456*z4 + 4933/648*z5 + 25/216*z6 - 49/8*z7 )

       + h^5*g2^2*g1^8*n^2 * ( 19146611/80621568 - 4225/31104*z3 - 25/
         2304*z4 )

       + h^5*g2^2*g1^8*n^3 * (  - 12355/161243136 - 11/27648*z3 + 1/
         27648*z4 )

       + h^5*g2^3*g1^7 * ( 45020725/4478976 - 4595/3456*z3 + 31/18*z3^2
          + 31/64*z4 - 23597/1728*z5 + 125/36*z6 )

       + h^5*g2^3*g1^7*n * ( 167464639/80621568 + 67249/62208*z3 + 5/12
         *z3^2 - 847/3456*z4 - 5971/1728*z5 - 25/24*z6 )

       + h^5*g2^3*g1^7*n^2 * (  - 1351987/53747712 + 17/5184*z3 + 79/
         13824*z4 )

       + h^5*g2^4*g1^6 * ( 101810449/60466176 + 77317/15552*z3 + 89/216
         *z3^2 + 6781/5184*z4 + 539/144*z5 + 475/432*z6 - 441/32*z7 )

       + h^5*g2^4*g1^6*n * (  - 70502129/161243136 + 19501/62208*z3 - 2/
         27*z3^2 - 823/13824*z4 + 481/1296*z5 - 25/216*z6 )

       + h^5*g2^4*g1^6*n^2 * ( 38005/80621568 + 65/746496*z3 - 17/82944
         *z4 )

       + h^5*g2^5*g1^5 * (  - 14149291/8957952 + 23215/62208*z3 - 13/24
         *z3^2 + 145/768*z4 + 473/1728*z5 + 25/16*z6 )

       + h^5*g2^5*g1^5*n * (  - 13767197/161243136 + 1931/41472*z3 + 29/
         1728*z4 + 5/864*z5 )

       + h^5*g2^6*g1^4 * ( 166599047/120932352 + 25625/62208*z3 + 25/54
         *z3^2 - 227/10368*z4 - 35/2592*z5 + 25/54*z6 - 49/16*z7 )

       + h^5*g2^6*g1^4*n * ( 3673145/161243136 - 2321/248832*z3 + 11/
         27648*z4 + 1/1296*z5 )

       + h^5*g2^7*g1^3 * ( 54322531/161243136 + 227/576*z3 + 1/36*z3^2
          + 1363/13824*z4 - 575/864*z5 - 25/72*z6 )

       + h^5*g2^8*g1^2 * (  - 14150885/161243136 - 731/27648*z3 - 1/432
         *z3^2 - 1603/82944*z4 + 431/5184*z5 + 25/864*z6 ))


==> anc/On-gammaSigma <==
( + h*g1^2*n * ( 1/12 )

       + h*g2^2 * ( 1/12 )

       + h^2*g1^4*n * ( 1/216 )

       + h^2*g2*g1^3*n * ( 1/9 )

       + h^2*g2^2*g1^2*n * (  - 11/432 )

       + h^2*g2^4 * ( 13/432 )

       + h^3*g1^6*n * ( 535/3888 - 1/12*z3 )

       + h^3*g1^6*n^2 * ( 1381/31104 )

       + h^3*g2*g1^5*n * (  - 11/648 )

       + h^3*g2*g1^5*n^2 * (  - 1/54 )

       + h^3*g2^2*g1^4*n * ( 4441/10368 - 5/24*z3 )

       + h^3*g2^2*g1^4*n^2 * (  - 1/20736 )

       + h^3*g2^3*g1^3*n * ( 65/2592 )

       + h^3*g2^4*g1^2*n * (  - 119/7776 )

       + h^3*g2^6 * ( 5195/62208 - 1/24*z3 )

       + h^4*g1^8*n * ( 242705/419904 - 23/648*z3 + 7/72*z4 - 5/9*z5 )

       + h^4*g1^8*n^2 * (  - 75727/839808 + 61/216*z3 + 11/144*z4 - 5/
         18*z5 )

       + h^4*g1^8*n^3 * ( 27133/3359232 - 1/162*z3 )

       + h^4*g2*g1^7*n * (  - 2627/17496 + 1/4*z4 )

       + h^4*g2*g1^7*n^2 * ( 173813/279936 - 10/27*z3 )

       + h^4*g2*g1^7*n^3 * (  - 7/5832 )

       + h^4*g2^2*g1^6*n * ( 680233/419904 + 341/648*z3 + 1/9*z4 - 20/9
         *z5 )

       + h^4*g2^2*g1^6*n^2 * (  - 290569/839808 + 595/2592*z3 - 5/144*
         z4 )

       + h^4*g2^2*g1^6*n^3 * (  - 59/1119744 + 1/2592*z3 )

       + h^4*g2^3*g1^5*n * (  - 5017/139968 - 11/72*z3 + 5/12*z4 )

       + h^4*g2^3*g1^5*n^2 * ( 107/1728 - 5/144*z3 )

       + h^4*g2^4*g1^4*n * ( 3231313/3359232 + 199/1296*z3 + 55/288*z4
          - 10/9*z5 )

       + h^4*g2^4*g1^4*n^2 * (  - 6367/2239488 + 5/2592*z3 )

       + h^4*g2^5*g1^3*n * ( 12059/279936 - 7/432*z3 )

       + h^4*g2^6*g1^2*n * (  - 3193/69984 + 19/648*z3 - 1/72*z4 )

       + h^4*g2^8 * ( 53449/248832 + 35/864*z3 + 7/96*z4 - 5/18*z5 )

       + h^5*g1^10*n * ( 153478013/60466176 - 5273/10368*z3 + 23/36*
         z3^2 + 161/3456*z4 + 4165/2592*z5 + 25/16*z6 - 49/8*z7 )

       + h^5*g1^10*n^2 * ( 1684441/15116544 + 358477/93312*z3 + 1/12*
         z3^2 + 3817/6912*z4 - 3299/3456*z5 - 25/48*z6 - 245/64*z7 )

       + h^5*g1^10*n^3 * ( 157268689/483729408 - 41615/124416*z3 - 1/96
         *z3^2 + 91/10368*z4 + 11/96*z5 - 25/576*z6 )

       + h^5*g1^10*n^4 * ( 74941/107495424 - 137/746496*z3 - 25/20736*
         z4 )

       + h^5*g2*g1^9*n * (  - 269579/10077696 - 1045/5184*z3 - 7/18*
         z3^2 + 403/576*z4 - 45/32*z5 + 125/72*z6 )

       + h^5*g2*g1^9*n^2 * ( 12641311/4478976 + 24169/15552*z3 + 7/18*
         z3^2 + 193/1728*z4 - 5473/864*z5 + 25/18*z6 )

       + h^5*g2*g1^9*n^3 * (  - 10880005/80621568 + 7699/31104*z3 - 481/
         6912*z4 - 5/72*z5 )

       + h^5*g2*g1^9*n^4 * (  - 5/52488 + 5/15552*z3 )

       + h^5*g2^2*g1^8*n * ( 354577/139968 + 1149653/93312*z3 + 865/864
         *z3^2 + 10985/6912*z4 + 46211/10368*z5 + 3425/1728*z6 - 1715/
         64*z7 )

       + h^5*g2^2*g1^8*n^2 * ( 463094599/483729408 - 12263/13824*z3 + 
         545/864*z3^2 + 4937/10368*z4 + 382/81*z5 + 25/1728*z6 - 343/64
         *z7 )

       + h^5*g2^2*g1^8*n^3 * ( 5452967/967458816 - 8509/124416*z3 + 
         1657/27648*z4 - 5/1152*z5 )

       + h^5*g2^2*g1^8*n^4 * (  - 2165/322486272 - 55/746496*z3 + 5/
         82944*z4 )

       + h^5*g2^3*g1^7*n * ( 463286213/40310784 - 14993/31104*z3 + 35/
         18*z3^2 + 553/1152*z4 - 7087/432*z5 + 25/9*z6 )

       + h^5*g2^3*g1^7*n^2 * ( 7786889/6718464 + 136603/62208*z3 + 1/6*
         z3^2 - 505/6912*z4 - 7051/1728*z5 )

       + h^5*g2^3*g1^7*n^3 * ( 154343/26873856 + 1045/124416*z3 - 163/
         13824*z4 )

       + h^5*g2^4*g1^6*n * (  - 5722487/80621568 + 1598113/186624*z3 + 
         239/432*z3^2 + 34075/20736*z4 + 11155/1728*z5 + 1225/864*z6 - 
         1323/64*z7 )

       + h^5*g2^4*g1^6*n^2 * (  - 637507181/967458816 + 12353/41472*z3
          - 11/216*z3^2 - 9115/82944*z4 + 3175/3456*z5 - 175/432*z6 )

       + h^5*g2^4*g1^6*n^3 * (  - 128537/322486272 - 77/746496*z3 + 7/
         10368*z4 )

       + h^5*g2^5*g1^5*n * ( 1151417/26873856 - 108337/62208*z3 - 2/3*
         z3^2 + 295/864*z4 + 1/27*z5 + 25/8*z6 )

       + h^5*g2^5*g1^5*n^2 * ( 136355/839808 - 151/1728*z3 + 29/1728*z4
          - 7/96*z5 )

       + h^5*g2^6*g1^4*n * ( 3823284425/967458816 + 508337/248832*z3 + 
         103/108*z3^2 + 6883/13824*z4 - 2695/5184*z5 + 125/216*z6 - 539/
         64*z7 )

       + h^5*g2^6*g1^4*n^2 * (  - 2705645/322486272 + 89/46656*z3 + 553/
         82944*z4 + 19/10368*z5 )

       + h^5*g2^7*g1^3*n * ( 23251165/80621568 + 199031/124416*z3 + 1/6
         *z3^2 + 1651/13824*z4 - 3907/1728*z5 )

       + h^5*g2^8*g1^2*n * (  - 13939019/107495424 - 41423/373248*z3 - 
         25/864*z3^2 - 4057/82944*z4 + 2243/5184*z5 - 275/1728*z6 )

       + h^5*g2^10 * ( 16492987/20155392 + 56693/62208*z3 + 25/144*z3^2
          + 5651/27648*z4 - 4471/10368*z5 + 125/288*z6 - 147/64*z7 ))


==> anc/Phi3-RG <==
{
        beta -> -(ep*g)
        - (3*g^3)/4
        - (125*g^5)/144
        + g^7*(-33085/20736 - (5*z3)/8)
        + g^9*(-3404365/746496 - (4891*z3)/864 + (15*z4)/32 + (5*z5)/3)
        + g^11*(-102052031/6718464 - (366647*z3)/6912 - (99*z3^2)/16 + (46519*z4)/9216 - (151795*z5)/3456 - (75*z6)/32 + (5495*z7)/64),

        gamPhi -> g^2/12
        + (13*g^4)/432
        + (g^6*(5195 - 2592*z3))/62208
        + (g^8*(53449 + 10080*z3 + 18144*z4 - 69120*z5))/248832
        + (g^10*(16492987 + 18368532*z3 + 3499200*z3^2 + 4119579*z4 - 8691624*z5 + 8748000*z6 - 46294416*z7))/20155392,

        gamMM -> (5*g^2)/6
        + (97*g^4)/108
        - (g^6*(-169209000 - 58786560*z3))/100776960
        - (g^8*(-481236120 - 574568640*z3 + 39890880*z4 + 195955200*z5))/100776960
        - (g^10*(-1613245400 - 5437555920*z3 - 641053440*z3^2 + 488087370*z4 - 4382884080*z5 - 279936000*z6 + 8884118880*z7))/100776960
}


==> anc/Phi3-Z <==
{
        Zg -> 1

        - g^2*3/(8*ep)

        + g^4*(27/(128*ep^2) - 125/(576*ep))

        + g^6*(-135/(1024*ep^3)
               + 1375/(4608*ep^2)
               + (-33085/124416 - (5*z3)/48)/ep)

        + g^8*(2835/(32768*ep^4)
               - 7625/(24576*ep^3)
               + (342805/663552 + (5*z3)/32)/ep^2
               + (-3404365/5971968 - (4891*z3)/6912 + (15*z4)/256 + (5*z5)/24)/ep)

        + g^10*(-15309/(262144*ep^5)
                + 18975/(65536*ep^4)
                + (-1853471/2654208 - (351*z3)/2048)/ep^3
                + (176658247/143327232 + (344383*z3)/276480 - (189*z4)/2048 - (21*z5)/64)/ep^2
                + (-102052031/67184640 - (366647*z3)/69120 - (99*z3^2)/160 + (46519*z4)/92160 - (30359*z5)/6912 - (15*z6)/64 + (1099*z7)/128)/ep), 


        Zphi -> 1

        - g^2/(24*ep)

        + g^4*(19/(1152*ep^2)
               - 13/(1728*ep))

        + g^6*(-703/(82944*ep^3)
               + 223/(13824*ep^2)
               + (-5195/373248 + z3/144)/ep)

        + g^8*(38665/(7962624*ep^4)
               - 32771/(1990656*ep^3)
               + (507427/17915904 + z3/432)/ep^2
               + (-53449/1990656 - (35*z3)/6912 - (7*z4)/768 + (5*z5)/144)/ep)

        + g^10*(-564509/(191102976*ep^5)
                + 10358627/(716636160*ep^4)
                + (-7813579/214990848 - (4531*z3)/829440)/ep^3
                + (434632661/6449725440 + (121019*z3)/2488320 + (179*z4)/92160 - (125*z5)/3456)/ep^2
                + (-16492987/201553920 - (56693*z3)/622080 - (5*z3^2)/288 - (5651*z4)/276480 + (4471*z5)/103680 - (25*z6)/576 + (147*z7)/640)/ep),


        Zmm -> 1

        - g^2*5/(12*ep)

        + g^4*(35/(144*ep^2)
               - 97/(432*ep))

        + g^6*(-805/(5184*ep^3)
               + 47/(144*ep^2)
               + (-52225/186624 - (7*z3)/72)/ep)

        + g^8*(805/(7776*ep^4)
               - 5449/(15552*ep^3)
               + (630277/1119744 + (277*z3)/1728)/ep^2
               + (-445589/746496 - (821*z3)/1152 + (19*z4)/384 + (35*z5)/144)/ep)

        + g^10*(- 6601/(93312*ep^5)
                + 3742703/(11197440*ep^4)
                + (-20958173/26873856 - (19127*z3)/103680)/ep^3
                + (269836723/201553920 + (824189*z3)/622080 - (2059*z4)/23040 - (667*z5)/1728)/ep^2
                + (-8066227/5038848 - (839129*z3)/155520 - (229*z3^2)/360 + (66953*z4)/138240 - (225457*z5)/51840 - (5*z6)/18 + (2821*z7)/320)/ep)
}


==> anc/README <==
Supplimentary files for the paper by M.Kompaniets and A.Pikelner

"Critical exponents from five-loop scalar theory renormalization near six-dimensions"

We provide five groups of files:

   1. Divergencies of the five-loop tadpoles corresponding to 3-point and 4-point scalar integrals
      - "ints3pt"
      - "ints4pt"

      Each integral defined by the vector of propagator powers II[n1,...,n15] and propagators are taken from
      the auxiliary topology:
            p1 = k1
            p2 = k2
            p3 = k3
            p4 = k4
            p5 = k5
            p6 = k1 - k3
            p7 = k1 - k4
            p8 = k1 - k5
            p9 = k2 - k3
            p10= k2 - k4
            p11= k2 - k5
            p12= k3 - k5
            p13= k4 - k5
            p14= k1 + k2 - k4
            p15= k3 - k4

      Transcendental constants are defined in hep-ph/0009029, hep-ph/0411261, 1707.01710

   2. Results of the KR' operation applied to the list of diagrams in scalar theory

      For two-point function as the sum of terms after differentiation in q^2 and m^2: A*QQ+B*MM
      - "KRp2pt1l" "KRp2pt2l" "KRp2pt3l" "KRp2pt4l" "KRp2pt5l"

      For three-point function
      - "KRp3pt1l" "KRp3pt2l" "KRp3pt3l" "KRp3pt4l" "KRp3pt5l"

      Each entry has the form

      {"Nickel index", graph[{ev1,ev2,...}, {{v1,v2}, {v3,v4},...}], "Sym factor", "Counter-term"}

   3. Renormalization constants and renormalization group functions for O(n) model      

      Renormalization constants:
      - "Phi3-Z"

      Renormalization group functions
      - "Phi3-RG"

   4. Renormalization constants and renormalization group functions for O(n) model

      Fields renormalization constants:
      - "On-Zphi" "On-Zsigma"
      Couplings renormalization constants:
      - "On-Zg1" "On-Zg2"
      Dimension 2 operators mixing matrix renormalization constants:
      - "On-Z11" "On-Z12" "On-Z21" "On-Z22"


      Fields anomalous dimensions:
      - "On-gammaPhi" "On-gammaSigma"
      Couplings beta-functions:
      - "On-beta1" "On-beta2"
      Dimension 2 operators mixing matrix anomalous dimensions:
      - "On-gamO11" "On-gamO12" "On-gamO21" "On-gamO22"

   5. Critical dimensions of operators related to critical exponents for n=1,..,10
      - "On-DeltaSmallN"



==> anc/ints3pt <==
{II[2, 1, 1, 1, 0, 1, 1, 1, 2, 1, 1, 1, 2, 0, 0] -> 
  ((9*z3^2)/10 - (203*z7)/160)/ep, 
 II[1, 1, 2, 1, 2, 1, 1, 2, 1, 0, 1, 1, 1, 0, 0] -> 
  (-1/120 + z3/40)/ep^3 + (-17/144 + D6/48 + (3*S2)/16 + (53*z3)/480 - z4/40)/
    ep^2 + (1834333/155520 - (3*D5)/32 + (95*D6)/1728 + (5*D6ep)/144 + 
     PR10ep0/9 + PR11dep0/6 + PR12ep0/27 - (7*PR14ep0)/96 - PR15ep0/72 + 
     (55*PR4dfin)/144 - (19*PR4fin)/240 - (5*PR5ep0)/216 + (5*PR9dep0)/96 - 
     PR9ep0/36 + (155*S2)/64 - (1377*S2^2)/64 - (5*T1ep)/96 - T1ep2/144 + 
     (1865*z2)/192 - (3*S2*z2)/32 + (233*z3)/144 + (z2*z3)/18 + 
     (2281*z4)/1440 + (41*z5)/120)/ep, 
 II[1, 1, 1, 2, 1, 2, 1, 1, 1, 0, 2, 1, 1, 0, 0] -> 
  (-z3^2/5 - (7*z5)/12 + (147*z7)/160)/ep, 
 II[1, 1, 1, 1, 3, 0, 1, 1, 1, 0, 2, 1, 2, 0, 0] -> 
  1/(640*ep^5) + 3/(640*ep^4) + (-13/2560 - (3*S2)/64 + z2/256)/ep^3 + 
   (-65/384 + (7*S2)/16 - T1ep/288 - z2/256 + (479*z3)/5760)/ep^2 + 
   (90323903/22394880 - (17*D5)/576 + (49*D6)/3456 + D6ep/108 + PR10ep0/54 - 
     (31*PR14ep0)/1728 - PR15ep0/108 + (35*PR4dfin)/576 - (119*PR4fin)/8640 - 
     PR5ep0/432 + (7*PR9dep0)/576 - PR9ep0/216 - (1135*S2)/768 - 
     (351*S2^2)/128 - (89*T1ep)/1728 - T1ep2/48 + (375769*z2)/248832 - 
     (39*S2*z2)/128 - (12083*z3)/25920 + (z2*z3)/108 + (7387*z4)/30720)/ep, 
 II[1, 1, 2, 0, 0, 1, 2, 1, 1, 1, 2, 1, 1, 1, 0] -> 
  ((-4*z3^2)/5 + (7*z7)/6)/ep, II[2, 1, 1, 0, 2, 1, 2, 1, 0, 1, 1, 1, 1, 1, 
   0] -> (z3/6 - z5/6)/ep^2 + (-8416205/279936 + (17*D5)/36 + 
     (7*PR10ep0)/108 - (5*PR11dep0)/24 - PR11ep0/24 - (25*PR4dfin)/72 + 
     (17*PR4fin)/1080 - PR5ep0/18 - PR9dep0/12 + 35*S2 - (27*S2^2)/8 + 
     (2*T1ep)/3 + (11*T1ep2)/108 + (923*z2)/1944 + (11*S2*z2)/8 + 
     (8299*z3)/810 - (7*z3^2)/120 + (145*z4)/288 - (19*z5)/36 + (5*z6)/48)/
    ep, II[1, 1, 1, 1, 1, 2, 1, 1, 1, 0, 2, 1, 2, 0, 0] -> 
  ((7*z5)/6 - (7*z7)/6)/ep, II[2, 1, 1, 0, 0, 1, 1, 2, 2, 1, 1, 1, 1, 1, 
   0] -> ((3*z3^2)/10 + z5/2 - (147*z7)/160)/ep, 
 II[2, 1, 1, 0, 2, 1, 1, 2, 0, 1, 1, 1, 1, 1, 0] -> 
  1/(80*ep^3) + (1/6 - (3*S2)/8 - z3/8)/ep^2 + 
   (130821989/1399680 - (10*D5)/9 - D6/48 - PR0ep0/72 - PR10ep0/216 + 
     (145*PR4dfin)/72 - PR4fin/1080 + PR5ep0/2 + (13*PR9dep0)/12 - 
     (423*S2)/4 + (351*S2^2)/16 - (83*T1ep)/72 + (19*T1ep2)/54 - 
     (139111*z2)/7776 + (19*S2*z2)/4 - (160379*z3)/4320 + z3^2/10 - 
     (517*z4)/144)/ep, II[1, 1, 3, 2, 1, 1, 1, 1, 1, 0, 0, 2, 1, 0, 0] -> 
  ((7*z3)/180 - z5/18)/ep^2 + (-3026780375/107495424 - (5*B4)/36 + 
     (8*D5)/27 - (11*D6)/1296 - (37*D6ep)/5184 - (5*PR10ep0)/162 - 
     (41*PR11dep0)/576 - PR11ep0/72 - PR12ep0/216 + (17*PR14ep0)/648 + 
     (37*PR15ep0)/5184 + (25*PR4dep1)/2304 - (28025*PR4dfin)/41472 + 
     (5*PR4ep1)/2304 + (12079*PR4fin)/207360 - (17*PR5ep0)/162 + 
     (5*PR7ep1)/576 - (811*PR9dep0)/3456 + (37*PR9ep0)/10368 + 
     (149533*S2)/6144 + (27*S2^2)/4 + (14663*T1ep)/41472 - 
     (431*T1ep2)/20736 + (5*T1ep3)/384 - (4046723*z2)/1492992 - 
     (431*S2*z2)/1536 + (5*T1ep*z2)/384 + (6603707*z3)/933120 - 
     (15*S2*z3)/128 + (49*z2*z3)/2592 - z3^2/360 + (94831*z4)/92160 - 
     (1579*z5)/3456 + (5*z6)/144)/ep, 
 II[1, 1, 3, 1, 3, 0, 1, 2, 1, 0, 0, 1, 1, 0, 0] -> 
  -1/(1920*ep^5) - 11/(5760*ep^4) + (97/13824 - S2/16 - z2/768)/ep^3 + 
   (-5491/103680 + S2/32 - T1ep/216 - (59*z2)/2304 - (71*z3)/8640)/ep^2 + 
   (-7122779/67184640 - (347*D5)/3456 - (89*D6)/20736 + D6ep/162 + 
     (7*PR10ep0)/1296 - (31*PR14ep0)/2592 - PR15ep0/162 + (5*PR4dfin)/576 + 
     (197*PR4fin)/25920 - PR5ep0/108 + (7*PR9dep0)/864 - PR9ep0/324 - 
     (377*S2)/288 - (99*S2^2)/64 - (301*T1ep)/2592 - (13*T1ep2)/432 + 
     (12335*z2)/746496 - (7*S2*z2)/16 - (7669*z3)/155520 + (z2*z3)/162 - 
     (379*z4)/10240)/ep, II[1, 1, 3, 0, 1, 1, 1, 3, 1, 0, 0, 2, 1, 0, 0] -> 
  (-1/1080 + z3/360)/ep^3 + (-23/2160 + D6/432 - (191*S2)/192 + 
     (77843*z3)/311040 - z4/360)/ep^2 + 
   (245242463/25798901760 + (1457*B4)/10368 - (1253*D5)/20736 + 
     (113*D6)/4608 - D6ep/432 - PR10ep0/576 + (17*PR14ep0)/6912 + 
     PR15ep0/216 - (85*PR4dep1)/110592 + (4825*PR4dfin)/1990656 - 
     (17*PR4ep1)/110592 - (54143*PR4fin)/9953280 + PR5ep0/108 - 
     (17*PR7ep1)/27648 + (121*PR9dep0)/6912 - (1621273*S2)/294912 + 
     (1077*S2^2)/512 - (54305*T1ep)/663552 + (2365*T1ep2)/331776 - 
     (17*T1ep3)/18432 - (39884297*z2)/71663616 + (2365*S2*z2)/24576 - 
     (17*T1ep*z2)/18432 + (86345297*z3)/44789760 + (17*S2*z3)/2048 - 
     (17*z2*z3)/9216 - (19158173*z4)/13271040 - (1177*z5)/276480)/ep, 
 II[3, 1, 3, 1, 3, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0] -> 
  1/(5760*ep^5) + 13/(17280*ep^4) + (-31/7680 + (3*S2)/64 + z2/2304)/ep^3 + 
   (9631/77760 - (745*S2)/576 + T1ep/288 + (121*z2)/6912 + (19949*z3)/93312)/
    ep^2 + (-469478021/716636160 - (265*B4)/7776 + (41*D5)/486 + 
     (113*PR10ep0)/3888 + (1325*PR4dep1)/82944 - (6715*PR4dfin)/497664 + 
     (265*PR4ep1)/82944 - (4055*PR4fin)/497664 + (265*PR7ep1)/20736 - 
     (36047*S2)/221184 - (27*S2^2)/64 + (129401*T1ep)/497664 + 
     (28843*T1ep2)/248832 + (265*T1ep3)/13824 - (3875887*z2)/5971968 + 
     (29275*S2*z2)/18432 + (265*T1ep*z2)/13824 + (862211*z3)/746496 - 
     (265*S2*z3)/1536 + (265*z2*z3)/6912 + (4157*z4)/24576 + (53*z5)/4608)/
    ep, II[1, 1, 3, 1, 1, 1, 2, 1, 1, 0, 0, 2, 1, 0, 0] -> 
  (-z3/18 + z5/18)/ep^2 + (-75987589/13436928 + D5/72 - (11*D6)/1296 - 
     (37*D6ep)/5184 - (7*PR10ep0)/144 + (95*PR11dep0)/576 + PR11ep0/72 - 
     PR12ep0/216 + (11*PR14ep0)/648 + (37*PR15ep0)/5184 - 
     (2755*PR4dfin)/10368 + (697*PR4fin)/51840 - (65*PR5ep0)/1296 - 
     (491*PR9dep0)/3456 + (37*PR9ep0)/10368 + (803*S2)/384 + (27*S2^2)/8 - 
     (383*T1ep)/5184 - (467*T1ep2)/5184 + (10763*z2)/46656 - 
     (467*S2*z2)/384 + (151613*z3)/116640 - (37*z2*z3)/5184 - z3^2/72 - 
     (107*z4)/4608 + (1121*z5)/1728 - (5*z6)/144)/ep, 
 II[3, 1, 1, 1, 3, 1, 1, 2, 0, 0, 1, 1, 0, 0, 0] -> 
  1/(720*ep^4) + (7/2592 + (13*S2)/288 - z3/360)/ep^3 + 
   (1691/25920 - D6/432 - (535*S2)/864 + (13*T1ep)/3888 + z2/54 + 
     (28013*z3)/311040 + z4/360)/ep^2 + 
   (-634919653/716636160 - (35*B4)/2592 + (191*D5)/20736 + (37*D6)/4608 + 
     D6ep/48 + (71*PR10ep0)/5184 + (47*PR14ep0)/20736 - (5*PR15ep0)/216 + 
     (175*PR4dep1)/27648 + (935*PR4dfin)/165888 + (35*PR4ep1)/27648 + 
     (7999*PR4fin)/829440 + (53*PR5ep0)/3888 + (35*PR7ep1)/6912 + 
     (221*PR9dep0)/6912 - PR9ep0/108 - (288671*S2)/221184 + (1053*S2^2)/512 + 
     (95059*T1ep)/1492992 + (15043*T1ep2)/248832 + (35*T1ep3)/4608 - 
     (3871837*z2)/1990656 + (5153*S2*z2)/6144 + (35*T1ep*z2)/4608 + 
     (145649*z3)/414720 - (35*S2*z3)/512 + (233*z2*z3)/6912 - 
     (454537*z4)/3317760 + (137*z5)/23040)/ep, 
 II[1, 1, 3, 1, 1, 2, 2, 1, 1, 0, 0, 1, 1, 0, 0] -> 
  ((7*z3)/180 - z5/18)/ep^2 + (4137813575/107495424 + (5*B4)/36 - 
     (49*D5)/144 - (11*D6)/1296 - (37*D6ep)/5184 + (115*PR10ep0)/1296 - 
     (7*PR11dep0)/192 - PR11ep0/72 - PR12ep0/216 - (7*PR14ep0)/162 + 
     (37*PR15ep0)/5184 - (25*PR4dep1)/2304 + (47425*PR4dfin)/41472 - 
     (5*PR4ep1)/2304 - (13831*PR4fin)/207360 + (269*PR5ep0)/1296 - 
     (5*PR7ep1)/576 + (1709*PR9dep0)/3456 + (37*PR9ep0)/10368 - 
     (62399*S2)/2048 - (603*S2^2)/64 - (10807*T1ep)/41472 + 
     (3719*T1ep2)/20736 - (5*T1ep3)/384 + (524867*z2)/1492992 + 
     (3719*S2*z2)/1536 - (5*T1ep*z2)/384 - (10177483*z3)/933120 + 
     (15*S2*z3)/128 - (43*z2*z3)/1296 + z3^2/72 - (392357*z4)/276480 - 
     (289*z5)/3456 + (5*z6)/144)/ep, 
 II[1, 2, 1, 1, 1, 2, 2, 1, 1, 0, 1, 1, 1, 0, 0] -> 
  (-z3^2/5 - (7*z5)/12 + (147*z7)/160)/ep, 
 II[2, 1, 1, 1, 1, 1, 1, 2, 1, 0, 2, 1, 1, 0, 0] -> 
  ((-7*z3)/60 + z5/6)/ep^2 + (301555/373248 - D5/8 + D6/72 + D6ep/144 - 
     (5*PR10ep0)/72 + (3*PR11dep0)/16 + PR11ep0/24 + PR12ep0/72 + 
     PR14ep0/72 - PR15ep0/144 - (25*PR4dfin)/96 + (17*PR4fin)/1440 - 
     PR5ep0/18 - (17*PR9dep0)/96 - PR9ep0/288 - (207*S2)/32 + (81*S2^2)/16 - 
     (43*T1ep)/144 - (23*T1ep2)/144 + (667*z2)/1296 - (69*S2*z2)/32 - 
     (247*z3)/432 + (z2*z3)/144 - z3^2/24 - (47*z4)/640 + (97*z5)/144 - 
     (5*z6)/48)/ep, II[1, 1, 3, 1, 2, 1, 1, 2, 1, 0, 0, 1, 1, 0, 0] -> 
  (1/360 - z3/120)/ep^3 + (77/2160 - D6/144 - (91*S2)/96 + (21*z3)/160 + 
     z4/120)/ep^2 + (-3258454573/268738560 - B4/16 + (43*D5)/288 + 
     (149*D6)/5184 - D6ep/162 - (35*PR10ep0)/2592 + PR11dep0/24 + 
     PR12ep0/108 + (77*PR14ep0)/5184 - PR15ep0/1296 + (5*PR4dep1)/384 - 
     (185*PR4dfin)/768 + PR4ep1/384 + (641*PR4fin)/20736 - (53*PR5ep0)/1296 + 
     PR7ep1/96 - (241*PR9dep0)/1728 + (17*PR9ep0)/2592 + (110761*S2)/9216 + 
     (63*S2^2)/32 + (4885*T1ep)/20736 + (227*T1ep2)/10368 + T1ep3/64 - 
     (1502477*z2)/746496 + (227*S2*z2)/768 + (T1ep*z2)/64 + 
     (330743*z3)/155520 - (9*S2*z3)/64 + (47*z2*z3)/2592 + (3937*z4)/46080 + 
     (919*z5)/2880)/ep, II[1, 1, 1, 0, 0, 2, 2, 1, 2, 1, 1, 1, 1, 1, 0] -> 
  (-z3^2/5 - (7*z5)/12 + (147*z7)/160)/ep, 
 II[1, 1, 2, 0, 0, 1, 1, 1, 1, 1, 2, 1, 1, 2, 0] -> 
  ((9*z3^2)/10 - (203*z7)/160)/ep, 
 II[1, 2, 1, 0, 1, 1, 1, 2, 0, 2, 1, 1, 1, 1, 0] -> 
  (-z3/5 + z5/4)/ep^2 + (3851647/69984 - (7*D5)/9 + PR0ep0/144 - 
     (2*PR10ep0)/27 + PR11ep0/16 + (5*PR4dfin)/6 - (7*PR4fin)/270 + 
     PR5ep0/6 + PR9dep0/3 - (125*S2)/2 + (27*S2^2)/4 - T1ep - T1ep2/27 - 
     (1729*z2)/486 - (S2*z2)/2 - (7829*z3)/405 - (9*z3^2)/80 - (433*z4)/360 + 
     (17*z5)/48 - (5*z6)/32)/ep, II[1, 1, 1, 0, 1, 2, 1, 1, 0, 1, 2, 1, 1, 2, 
   0] -> ((3*z3^2)/10 + z5/2 - (147*z7)/160)/ep, 
 II[1, 1, 1, 0, 3, 0, 1, 2, 0, 1, 1, 1, 1, 2, 0] -> 
  (-z3/18 + z5/18)/ep^2 + (495791665/322486272 - (5*B4)/108 - (11*D5)/324 - 
     (4*PR10ep0)/243 + (5*PR11dep0)/54 + PR11ep0/72 + (25*PR4dep1)/6912 - 
     (2975*PR4dfin)/41472 + (5*PR4ep1)/6912 - (869*PR4fin)/622080 - 
     (31*PR5ep0)/1296 + (5*PR7ep1)/1728 - (7*PR9dep0)/108 - 
     (14035*S2)/18432 - (3*S2^2)/64 - (857*T1ep)/13824 - (2627*T1ep2)/62208 + 
     (5*T1ep3)/1152 + (3592861*z2)/4478976 - (2627*S2*z2)/4608 + 
     (5*T1ep*z2)/1152 - (832127*z3)/933120 - (5*S2*z3)/128 + (5*z2*z3)/576 + 
     z3^2/360 + (79565*z4)/165888 + (1553*z5)/3456 - (5*z6)/144)/ep, 
 II[1, 1, 1, 0, 1, 2, 1, 1, 0, 1, 1, 1, 2, 2, 0] -> 
  (-z3^2/5 - z5 + (161*z7)/120)/ep, 
 II[1, 1, 1, 0, 3, 0, 2, 1, 0, 2, 1, 1, 1, 1, 0] -> 
  (z3/15 - z5/12)/ep^2 + (-927671/1679616 + (11*D5)/216 - (23*PR0ep0)/1296 + 
     (2*PR10ep0)/81 - (5*PR11dep0)/72 - PR11ep0/48 + (55*PR4dfin)/432 + 
     (41*PR4fin)/6480 + PR5ep0/27 + (7*PR9dep0)/72 + (25*S2)/12 - 
     (9*S2^2)/4 + T1ep/8 + (53*T1ep2)/648 - (19753*z2)/11664 + 
     (53*S2*z2)/48 - (1469*z3)/3240 + z3^2/240 - (1861*z4)/8640 - 
     (47*z5)/144 + (5*z6)/96)/ep, II[1, 1, 1, 0, 0, 1, 1, 2, 1, 1, 2, 1, 1, 
   2, 0] -> ((3*z3^2)/10 + z5/2 - (147*z7)/160)/ep, 
 II[1, 1, 1, 1, 0, 2, 2, 1, 1, 1, 2, 1, 1, 0, 0] -> 
  (-z3^2/5 - z5 + (161*z7)/120)/ep, 
 II[1, 1, 2, 1, 1, 1, 2, 1, 1, 0, 1, 2, 1, 0, 0] -> 
  (z3/6 - z5/6)/ep^2 + (157037/373248 + D5/6 + D6/72 + D6ep/144 + PR10ep0/9 - 
     (5*PR11dep0)/16 - PR11ep0/24 + PR12ep0/72 - PR14ep0/36 - PR15ep0/144 + 
     (115*PR4dfin)/288 - (41*PR4fin)/1440 + (5*PR5ep0)/72 + (23*PR9dep0)/96 - 
     PR9ep0/288 + (303*S2)/32 - (81*S2^2)/8 + (59*T1ep)/144 + 
     (31*T1ep2)/144 + (1151*z2)/1296 + (93*S2*z2)/32 + (797*z3)/648 + 
     (z2*z3)/144 - z3^2/120 + (133*z4)/384 - (157*z5)/144 + (5*z6)/48)/ep, 
 II[1, 1, 2, 1, 2, 1, 1, 1, 1, 0, 1, 2, 1, 0, 0] -> 
  1/(160*ep^4) + (1/16 - (3*S2)/16 - (3*z3)/80)/ep^3 + 
   (91/1920 - D6/32 - (9*S2)/32 - T1ep/72 - (3*z2)/64 - (887*z3)/2880 + 
     (3*z4)/80)/ep^2 + (-4201757/155520 + (43*D5)/192 - (2005*D6)/10368 - 
     D6ep/96 - (19*PR10ep0)/216 - PR11dep0/72 - (59*PR12ep0)/648 + 
     (97*PR14ep0)/1728 - PR15ep0/48 - (545*PR4dfin)/864 + (31*PR4fin)/480 - 
     (113*PR5ep0)/1296 - (133*PR9dep0)/576 + PR9ep0/48 + (2375*S2)/128 + 
     (999*S2^2)/128 + (113*T1ep)/576 - (67*T1ep2)/864 - (34789*z2)/10368 - 
     (73*S2*z2)/64 + (77833*z3)/17280 - (z2*z3)/24 - (3359*z4)/8640 - 
     (433*z5)/1440)/ep, II[2, 1, 1, 1, 3, 1, 1, 2, 0, 0, 1, 1, 1, 0, 0] -> 
  -1/(240*ep^4) + (-19/360 + S2/8 + z3/60)/ep^3 + 
   (-173/2160 + D6/72 + (3*S2)/8 + T1ep/108 + z2/32 + (251*z3)/1080 - z4/60)/
    ep^2 + (290356103/16796160 - (19*D5)/108 + (493*D6)/3888 - 
     (49*D6ep)/1296 + (47*PR10ep0)/1296 - (23*PR11dep0)/432 + 
     (41*PR12ep0)/972 - (113*PR14ep0)/2592 + (67*PR15ep0)/1296 + 
     (725*PR4dfin)/2592 - (751*PR4fin)/12960 + (19*PR5ep0)/972 + 
     (25*PR9dep0)/432 + (31*PR9ep0)/2592 - (7153*S2)/576 - (9*S2^2)/4 - 
     (433*T1ep)/2592 - (23*T1ep2)/1296 + (211465*z2)/46656 - (17*S2*z2)/96 - 
     (91429*z3)/58320 - (31*z2*z3)/1296 + (15121*z4)/25920 - (743*z5)/2160)/
    ep, II[1, 1, 2, 0, 0, 1, 1, 1, 1, 1, 1, 2, 2, 1, 0] -> 
  ((-4*z3^2)/5 + (7*z7)/6)/ep, II[1, 1, 1, 1, 0, 2, 1, 1, 2, 2, 1, 1, 1, 0, 
   0] -> ((7*z5)/6 - (7*z7)/6)/ep, 
 II[1, 1, 1, 1, 1, 2, 2, 1, 2, 0, 1, 1, 1, 0, 0] -> ((7*z5)/6 - (7*z7)/6)/ep, 
 II[1, 2, 1, 0, 2, 0, 1, 2, 0, 2, 1, 1, 1, 1, 0] -> 
  (z3/15 - z5/12)/ep^2 + (-60698681/1679616 + (101*D5)/216 + 
     (17*PR0ep0)/1296 + (2*PR10ep0)/81 + (5*PR11dep0)/72 - PR11ep0/48 - 
     (295*PR4dfin)/432 + (71*PR4fin)/6480 - (4*PR5ep0)/27 - (23*PR9dep0)/72 + 
     (475*S2)/12 - (9*S2^2)/4 + (13*T1ep)/24 - (37*T1ep2)/648 + 
     (47417*z2)/11664 - (37*S2*z2)/48 + (131291*z3)/9720 + z3^2/48 + 
     (8789*z4)/8640 - (11*z5)/144 + (5*z6)/96)/ep, 
 II[2, 1, 2, 1, 2, 1, 1, 2, 1, 0, 0, 1, 1, 0, 0] -> 
  -1/(480*ep^4) + (-1/45 + S2/16 + z3/80)/ep^3 + 
   (-601/17280 + D6/96 + (23*S2)/96 + T1ep/216 + z2/64 + (659*z3)/8640 - 
     z4/80)/ep^2 + (-16292533/16796160 - (19*D5)/576 + (11*D6)/1152 - 
     D6ep/32 - (11*PR10ep0)/216 + PR11dep0/16 - PR12ep0/108 + 
     (11*PR14ep0)/576 + PR15ep0/24 - (185*PR4dfin)/1296 + (121*PR4fin)/6480 - 
     (5*PR5ep0)/432 - (31*PR9dep0)/576 + PR9ep0/96 - (1831*S2)/384 + 
     (675*S2^2)/128 - (547*T1ep)/5184 - (41*T1ep2)/864 - (154657*z2)/93312 - 
     (39*S2*z2)/64 - (126943*z3)/466560 - (z2*z3)/48 - (6493*z4)/17280 + 
     (39*z5)/160)/ep, II[1, 2, 1, 2, 1, 1, 1, 1, 1, 0, 1, 2, 1, 0, 0] -> 
  ((-3*z3)/10 - z5/2 + (147*z7)/160)/ep, 
 II[2, 1, 3, 1, 1, 1, 1, 1, 1, 0, 0, 1, 2, 0, 0] -> 
  ((7*z3)/180 - z5/18)/ep^2 + (66327617/13436928 + (5*D5)/48 + (61*D6)/1296 + 
     (269*D6ep)/5184 + (7*PR10ep0)/72 - (103*PR11dep0)/576 - PR11ep0/72 + 
     (5*PR12ep0)/216 - (137*PR14ep0)/5184 - (269*PR15ep0)/5184 + 
     (3395*PR4dfin)/10368 - (2153*PR4fin)/51840 + (29*PR5ep0)/648 + 
     (565*PR9dep0)/3456 - (269*PR9ep0)/10368 + (67*S2)/12 - (1323*S2^2)/128 + 
     (343*T1ep)/1296 + (745*T1ep2)/5184 + (248221*z2)/93312 + 
     (745*S2*z2)/384 + (455471*z3)/466560 + (269*z2*z3)/5184 - z3^2/360 + 
     (4813*z4)/7680 - (1781*z5)/1728 + (5*z6)/144)/ep, 
 II[1, 1, 1, 1, 2, 2, 1, 1, 2, 0, 1, 1, 1, 0, 0] -> 
  (z3/6 - z5/6)/ep^2 + (-54541/2304 + D5/4 - D6/36 - D6ep/24 - PR10ep0/12 - 
     (3*PR11dep0)/8 - PR11ep0/24 - PR12ep0/72 + PR14ep0/12 + PR15ep0/24 - 
     (25*PR4dfin)/48 + (9*PR4fin)/80 + PR5ep0/18 + PR9dep0/16 + PR9ep0/48 + 
     (81*S2)/16 + (243*S2^2)/8 + (7*T1ep)/24 + T1ep2/8 - (1081*z2)/72 + 
     (27*S2*z2)/16 + (535*z3)/216 - (z2*z3)/24 + (11*z3^2)/120 - 
     (401*z4)/192 - (35*z5)/18 + (5*z6)/48)/ep, 
 II[1, 1, 1, 1, 4, 0, 1, 1, 2, 0, 1, 1, 1, 0, 0] -> 
  -1/(480*ep^4) + (-97/2880 + z3/120)/ep^3 + 
   (-253/1152 + D6/144 + (427*S2)/288 - z2/192 - (611*z3)/12960 - z4/120)/
    ep^2 + (791344729/179159040 + (5*B4)/216 + (5*D5)/432 + (77*D6)/5184 - 
     (17*D6ep)/1296 + (7*PR10ep0)/648 - (47*PR14ep0)/2592 + 
     (13*PR15ep0)/648 - (25*PR4dep1)/2304 + (2365*PR4dfin)/41472 - 
     (5*PR4ep1)/2304 - (2537*PR4fin)/69120 - (19*PR5ep0)/1296 - 
     (5*PR7ep1)/576 - (7*PR9dep0)/864 + PR9ep0/324 + (222731*S2)/55296 - 
     (387*S2^2)/64 - (6349*T1ep)/124416 - (479*T1ep2)/6912 - (5*T1ep3)/384 + 
     (2343953*z2)/497664 - (479*S2*z2)/512 - (5*T1ep*z2)/384 + 
     (112583*z3)/933120 + (15*S2*z3)/128 - (167*z2*z3)/5184 + 
     (173743*z4)/276480 + (11*z5)/5760)/ep, 
 II[1, 1, 2, 1, 3, 1, 2, 1, 0, 0, 1, 1, 1, 0, 0] -> 
  ((7*z3)/180 - z5/18)/ep^2 + (-33488833/2239488 + (25*D5)/216 - D6/144 - 
     (53*D6ep)/2592 - (59*PR10ep0)/1296 + PR11dep0/288 - PR11ep0/72 - 
     (5*PR12ep0)/324 + (59*PR14ep0)/2592 + (53*PR15ep0)/2592 - 
     (2765*PR4dfin)/5184 + (157*PR4fin)/8640 - (29*PR5ep0)/432 - 
     (265*PR9dep0)/1728 + (53*PR9ep0)/5184 + (247*S2)/32 + (423*S2^2)/32 + 
     (11*T1ep)/162 - (55*T1ep2)/864 - (17759*z2)/15552 - (55*S2*z2)/64 + 
     (1151443*z3)/233280 - (53*z2*z3)/2592 - z3^2/360 + (857*z4)/11520 - 
     (79*z5)/864 + (5*z6)/144)/ep, 
 II[3, 1, 1, 1, 3, 1, 1, 1, 0, 0, 1, 2, 0, 0, 0] -> 
  (-1/1080 + z3/360)/ep^3 + (-151/12960 + D6/432 + (247*S2)/576 - 
     (16957*z3)/311040 - z4/360)/ep^2 + 
   (-9304980697/5159780352 - (499*B4)/10368 + (1627*D5)/20736 - 
     (277*D6)/13824 + (7*D6ep)/432 + (43*PR10ep0)/5184 + (17*PR14ep0)/6912 - 
     PR15ep0/72 + (95*PR4dep1)/110592 - (90475*PR4dfin)/1990656 + 
     (19*PR4ep1)/110592 + (56477*PR4fin)/9953280 + (19*PR7ep1)/27648 + 
     (25*PR9dep0)/6912 - PR9ep0/108 + (2492033*S2)/884736 + (381*S2^2)/512 + 
     (181321*T1ep)/1990656 + (2083*T1ep2)/110592 + (19*T1ep3)/18432 - 
     (43055365*z2)/71663616 + (2083*S2*z2)/8192 + (19*T1ep*z2)/18432 - 
     (2052179*z3)/44789760 - (19*S2*z3)/2048 + (569*z2*z3)/27648 + 
     (6422327*z4)/13271040 - (71*z5)/92160)/ep, 
 II[1, 1, 1, 1, 3, 2, 2, 1, 0, 0, 1, 1, 1, 0, 0] -> 
  (-z3/18 + z5/18)/ep^2 + (54645127/6718464 + (17*D5)/216 + (2*D6)/81 + 
     (37*D6ep)/864 + (43*PR10ep0)/648 + (11*PR11dep0)/288 + PR11ep0/72 - 
     (7*PR12ep0)/648 - PR14ep0/96 - (37*PR15ep0)/864 + (325*PR4dfin)/576 - 
     (7*PR4fin)/25920 + (29*PR5ep0)/324 + (31*PR9dep0)/192 - 
     (37*PR9ep0)/1728 + (107*S2)/24 - (1143*S2^2)/64 + (11*T1ep)/54 + 
     (347*T1ep2)/2592 - (40069*z2)/46656 + (347*S2*z2)/192 - 
     (314537*z3)/77760 + (37*z2*z3)/864 - (11*z3^2)/360 - (2653*z4)/6912 + 
     (73*z5)/864 - (5*z6)/144)/ep, 
 II[1, 1, 1, 1, 5, 2, 0, 1, 0, 0, 1, 1, 1, 0, 0] -> 
  1/(1440*ep^4) + (137/5760 - z3/360)/ep^3 + 
   (56017/311040 - D6/432 - (3733*S2)/3456 + z2/576 + (22703*z3)/622080 + 
     z4/360)/ep^2 + (-210275782519/25798901760 - (2105*B4)/10368 + 
     (5825*D5)/41472 - (5183*D6)/248832 + (77*D6ep)/3888 + 
     (323*PR10ep0)/31104 + (2387*PR14ep0)/124416 - (43*PR15ep0)/1944 + 
     (2525*PR4dep1)/110592 - (52555*PR4dfin)/663552 + (505*PR4ep1)/110592 + 
     (608311*PR4fin)/9953280 + (133*PR5ep0)/7776 + (505*PR7ep1)/27648 + 
     (457*PR9dep0)/41472 - (17*PR9ep0)/1944 + (16414505*S2)/2654208 + 
     (4599*S2^2)/1024 + (1932769*T1ep)/5971968 + (50059*T1ep2)/331776 + 
     (505*T1ep3)/18432 - (502565423*z2)/71663616 + (50059*S2*z2)/24576 + 
     (505*T1ep*z2)/18432 - (26443007*z3)/14929920 - (505*S2*z3)/2048 + 
     (17987*z2*z3)/248832 + (2910487*z4)/4423680 + (3649*z5)/276480)/ep, 
 II[1, 1, 3, 1, 3, 0, 2, 1, 1, 0, 0, 1, 1, 0, 0] -> 
  -1/(960*ep^4) + (-7/960 + z3/240)/ep^3 + 
   (-347/34560 + D6/288 - S2/64 - z2/384 + (197*z3)/5760 - z4/240)/ep^2 + 
   (-81535729/16796160 + (1013*D5)/3456 + (491*D6)/20736 + (59*D6ep)/2592 + 
     (19*PR10ep0)/648 + (43*PR14ep0)/2592 - (25*PR15ep0)/1296 - 
     (5*PR4dfin)/96 - (47*PR4fin)/2592 + (5*PR5ep0)/324 + (5*PR9dep0)/864 - 
     (17*PR9ep0)/1296 + (293*S2)/24 + (135*S2^2)/64 + (253*T1ep)/648 + 
     (7*T1ep2)/72 + (13031*z2)/93312 + (21*S2*z2)/16 + (42407*z3)/25920 + 
     (17*z2*z3)/648 + (1753*z4)/5760 + (7*z5)/1440)/ep, 
 II[1, 1, 2, 1, 3, 0, 2, 1, 1, 0, 1, 1, 1, 0, 0] -> 
  1/(320*ep^4) + (19/960 - z3/80)/ep^3 + 
   (127/2304 - D6/96 - (27*S2)/64 + z2/128 - (181*z3)/1920 + z4/80)/ep^2 + 
   (-346609/1244160 - (113*D5)/1152 - (83*D6)/6912 + D6ep/864 - 
     (31*PR10ep0)/864 + (53*PR14ep0)/3456 - (5*PR15ep0)/432 - 
     (5*PR4dfin)/108 + PR4fin/48 + (5*PR5ep0)/864 - (5*PR9dep0)/1152 + 
     PR9ep0/216 - (1543*S2)/256 + (1485*S2^2)/256 - (493*T1ep)/3456 - 
     (13*T1ep2)/576 - (15889*z2)/6912 - (39*S2*z2)/128 - (260603*z3)/311040 - 
     (z2*z3)/108 - (583*z4)/1440 - (7*z5)/480)/ep, 
 II[1, 1, 2, 1, 1, 1, 2, 1, 1, 0, 2, 1, 1, 0, 0] -> 
  (z3/5 + z3^2/10 - z5/3)/ep, II[2, 1, 1, 1, 3, 1, 1, 1, 0, 0, 1, 1, 2, 0, 
   0] -> (1/360 - z3/120)/ep^3 + (73/1080 - D6/144 + (31*S2)/24 - 
     (3341*z3)/8640 + z4/120)/ep^2 + (253593763/268738560 + (5*B4)/48 + 
     (113*D5)/1728 - (2063*D6)/31104 - (5*D6ep)/2592 - (233*PR10ep0)/2592 - 
     (89*PR11dep0)/864 - (13*PR12ep0)/486 + (43*PR14ep0)/576 - 
     (13*PR15ep0)/2592 - (25*PR4dep1)/1152 + (2705*PR4dfin)/20736 - 
     (5*PR4ep1)/1152 + (1141*PR4fin)/20736 + (101*PR5ep0)/972 - 
     (5*PR7ep1)/288 + (113*PR9dep0)/864 + (23*PR9ep0)/5184 - 
     (84655*S2)/9216 + (477*S2^2)/64 - (1123*T1ep)/20736 + 
     (191*T1ep2)/10368 - (5*T1ep3)/192 - (5596693*z2)/746496 + 
     (191*S2*z2)/768 - (5*T1ep*z2)/192 - (591511*z3)/116640 + (15*S2*z3)/64 - 
     (79*z2*z3)/1296 - (901267*z4)/414720 - (3829*z5)/8640)/ep, 
 II[1, 1, 2, 0, 1, 1, 1, 2, 0, 1, 1, 1, 1, 2, 0] -> 
  (z3/5 + z3^2/10 - z5/3)/ep, II[1, 1, 1, 1, 2, 1, 1, 2, 2, 0, 1, 1, 1, 0, 
   0] -> ((-7*z3)/60 + z5/6)/ep^2 + (578113/46656 - (5*D5)/24 - D6/72 - 
     D6ep/72 - PR10ep0/72 + PR11dep0/4 + PR11ep0/24 - PR14ep0/36 + 
     PR15ep0/72 + (5*PR4dfin)/36 - (7*PR4fin)/180 - PR5ep0/24 - 
     (5*PR9dep0)/48 + PR9ep0/144 - (123*S2)/16 - (81*S2^2)/8 - (23*T1ep)/72 - 
     (5*T1ep2)/36 + (7961*z2)/1296 - (15*S2*z2)/8 - (469*z3)/162 - 
     (z2*z3)/72 + (7*z3^2)/120 + (107*z4)/160 + (95*z5)/72 - (5*z6)/48)/ep, 
 II[2, 2, 1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 2, 0, 0] -> 
  (-z3/10 + z3^2/10 + (11*z5)/12 - (147*z7)/160)/ep, 
 II[1, 1, 2, 1, 4, 0, 2, 1, 1, 0, 0, 1, 1, 0, 0] -> 
  1/(2880*ep^4) + (-23/8640 - z3/720)/ep^3 + 
   (-1957/103680 - D6/864 + (683*S2)/1728 + z2/1152 - (1711*z3)/31104 + 
     z4/720)/ep^2 + (739794913/268738560 + (35*B4)/648 - (715*D5)/10368 - 
     (191*D6)/20736 - (7*D6ep)/864 - (11*PR10ep0)/864 - (37*PR14ep0)/10368 + 
     PR15ep0/144 - (25*PR4dep1)/3456 + (85*PR4dfin)/6912 - (5*PR4ep1)/3456 - 
     (1337*PR4fin)/103680 - (17*PR5ep0)/2592 - (5*PR7ep1)/864 - PR9dep0/128 + 
     PR9ep0/216 - (382417*S2)/82944 - (207*S2^2)/256 - (26099*T1ep)/186624 - 
     (203*T1ep2)/3456 - (5*T1ep3)/576 + (1317749*z2)/746496 - 
     (203*S2*z2)/256 - (5*T1ep*z2)/576 + (72281*z3)/311040 + (5*S2*z3)/64 - 
     (23*z2*z3)/864 - (5503*z4)/27648 - (59*z5)/8640)/ep, 
 II[1, 1, 2, 2, 1, 1, 1, 2, 1, 0, 1, 1, 1, 0, 0] -> 
  (z3/6 - z5/6)/ep^2 + (-54541/2304 + D5/4 - D6/36 - D6ep/24 - PR10ep0/12 - 
     (3*PR11dep0)/8 - PR11ep0/24 - PR12ep0/72 + PR14ep0/12 + PR15ep0/24 - 
     (25*PR4dfin)/48 + (9*PR4fin)/80 + PR5ep0/18 + PR9dep0/16 + PR9ep0/48 + 
     (81*S2)/16 + (243*S2^2)/8 + (7*T1ep)/24 + T1ep2/8 - (1081*z2)/72 + 
     (27*S2*z2)/16 + (481*z3)/216 - (z2*z3)/24 - (7*z3^2)/120 - 
     (401*z4)/192 - (13*z5)/9 + (5*z6)/48)/ep, 
 II[1, 1, 3, 2, 1, 1, 1, 2, 1, 0, 0, 1, 1, 0, 0] -> 
  (-z3/18 + z5/18)/ep^2 + (229841849/13436928 - (7*D5)/54 + (7*D6)/216 + 
     (79*D6ep)/1728 + (71*PR10ep0)/1296 - (43*PR11dep0)/576 + PR11ep0/72 + 
     PR12ep0/216 - (43*PR14ep0)/1728 - (79*PR15ep0)/1728 + 
     (475*PR4dfin)/1152 - (2009*PR4fin)/51840 + PR5ep0/16 + 
     (191*PR9dep0)/1152 - (79*PR9ep0)/3456 - (1027*S2)/96 - (801*S2^2)/128 - 
     (37*T1ep)/432 + (349*T1ep2)/5184 + (153577*z2)/93312 + (349*S2*z2)/384 - 
     (615371*z3)/155520 + (79*z2*z3)/1728 + z3^2/360 + (3869*z4)/13824 - 
     (625*z5)/1728 - (5*z6)/144)/ep, 
 II[2, 1, 2, 1, 1, 1, 1, 1, 1, 0, 0, 2, 2, 0, 0] -> 
  (-z3/18 + z5/18)/ep^2 + (-26965093/6718464 - (23*D5)/216 - D6/72 - 
     (23*D6ep)/864 - (13*PR10ep0)/162 + (71*PR11dep0)/288 + PR11ep0/72 + 
     PR12ep0/216 + (11*PR14ep0)/864 + (23*PR15ep0)/864 - (175*PR4dfin)/576 + 
     (373*PR4fin)/25920 - (19*PR5ep0)/216 - (127*PR9dep0)/576 + 
     (23*PR9ep0)/1728 - (151*S2)/48 + (117*S2^2)/64 - (61*T1ep)/216 - 
     (473*T1ep2)/2592 + (101491*z2)/46656 - (473*S2*z2)/192 + 
     (55411*z3)/77760 - (23*z2*z3)/864 - z3^2/72 + (527*z4)/6912 + 
     (1021*z5)/864 - (5*z6)/144)/ep, 
 II[1, 1, 1, 1, 2, 1, 2, 1, 2, 0, 1, 1, 1, 0, 0] -> 
  ((2*z3)/5 - (3*z3^2)/10)/ep, II[1, 1, 1, 1, 3, 0, 2, 1, 2, 0, 1, 1, 1, 0, 
   0] -> 1/(160*ep^3) + (29/480 - z3/20)/ep^2 + 
   (1787/5760 - D6/24 - (3*S2)/2 + z2/64 - (87*z3)/160 + z3^2/10 + z4/20)/ep, 
 II[1, 1, 2, 2, 2, 1, 1, 2, 0, 0, 1, 1, 1, 0, 0] -> 
  (-z3/18 + z5/18)/ep^2 + (43763161/3359232 - (23*D5)/216 - D6/162 + 
     D6ep/432 + (49*PR10ep0)/324 + (53*PR11dep0)/144 + PR11ep0/72 + 
     (13*PR12ep0)/648 - (19*PR14ep0)/144 - PR15ep0/432 + (25*PR4dfin)/96 - 
     (2281*PR4fin)/12960 - (97*PR5ep0)/648 - (17*PR9dep0)/96 - PR9ep0/864 + 
     (629*S2)/48 - (1089*S2^2)/32 - (11*T1ep)/216 - (199*T1ep2)/1296 + 
     (542243*z2)/23328 - (199*S2*z2)/96 + (208951*z3)/38880 + (z2*z3)/432 + 
     z3^2/360 + (13301*z4)/3456 + (875*z5)/432 - (5*z6)/144)/ep, 
 II[1, 2, 1, 1, 2, 0, 2, 1, 1, 0, 1, 2, 1, 0, 0] -> 
  (-1/120 + z3/40)/ep^2 + (-1/10 + D6/48 + (3*S2)/16 + (23*z3)/96 - z3^2/10 - 
     z4/40)/ep, II[1, 1, 2, 1, 4, 1, 0, 2, 0, 0, 1, 1, 1, 0, 0] -> 
  (-1/1080 + z3/360)/ep^3 + (-187/2430 + D6/432 - (1187*S2)/864 + 
     (61559*z3)/155520 - z4/360)/ep^2 + 
   (159201769999/12899450880 - (1615*B4)/5184 - (7229*D5)/10368 + 
     (77*D6)/2304 - (25*D6ep)/432 - (145*PR10ep0)/2592 - 
     (497*PR14ep0)/10368 + (13*PR15ep0)/216 + (2075*PR4dep1)/55296 - 
     (297175*PR4dfin)/995328 + (415*PR4ep1)/55296 + (346961*PR4fin)/4976640 - 
     (181*PR5ep0)/3888 + (415*PR7ep1)/13824 - (41*PR9dep0)/1152 + PR9ep0/36 - 
     (44705585*S2)/1327104 + (6225*S2^2)/256 - (2342777*T1ep)/2985984 - 
     (18611*T1ep2)/165888 + (415*T1ep3)/9216 - (281183449*z2)/35831808 - 
     (18611*S2*z2)/12288 + (415*T1ep*z2)/9216 - (140208143*z3)/22394880 - 
     (415*S2*z3)/1024 + (53*z2*z3)/1536 + (8208851*z4)/6635520 + 
     (4183*z5)/138240)/ep, II[1, 2, 1, 2, 2, 0, 1, 2, 1, 0, 1, 1, 1, 0, 0] -> 
  (-1/240 + z3/80)/ep^3 + (-13/360 + D6/96 + (3*S2)/32 + (59*z3)/960 - z4/80)/
    ep^2 + (3437693/933120 - (15*D5)/64 + (11*D6)/1152 - D6ep/96 - 
     PR10ep0/48 - PR14ep0/64 + PR15ep0/48 - (35*PR4dfin)/288 + 
     (13*PR4fin)/1440 - PR5ep0/48 - PR9dep0/64 - (1591*S2)/128 + 
     (1053*S2^2)/128 - (203*T1ep)/576 - (3*T1ep2)/32 - (7205*z2)/10368 - 
     (81*S2*z2)/64 - (25559*z3)/51840 - (61*z4)/640 + (7*z5)/480)/ep, 
 II[2, 1, 3, 1, 2, 0, 1, 1, 1, 0, 0, 1, 2, 0, 0] -> 
  (1/720 - z3/240)/ep^3 + (7/540 - D6/288 - S2/32 - (67*z3)/2880 + z4/240)/
    ep^2 + (-58741711/4199040 + (265*D5)/576 - (59*D6)/3456 + (13*D6ep)/864 + 
     PR10ep0/54 + (37*PR14ep0)/864 - PR15ep0/54 + (115*PR4dfin)/1296 + 
     (163*PR4fin)/6480 + (49*PR5ep0)/1296 + PR9dep0/72 - (5*PR9ep0)/864 + 
     (1563*S2)/64 - (693*S2^2)/64 + (61*T1ep)/96 + (71*T1ep2)/432 - 
     (115505*z2)/46656 + (71*S2*z2)/32 + (38347*z3)/23328 + (5*z2*z3)/432 - 
     (941*z4)/2160 - (7*z5)/1440)/ep, 
 II[2, 1, 2, 1, 2, 0, 1, 1, 1, 0, 0, 2, 2, 0, 0] -> 
  (1/720 - z3/240)/ep^3 + (7/540 - D6/288 - S2/32 - (67*z3)/2880 + z4/240)/
    ep^2 + (9778525/419904 - (475*D5)/576 - (11*D6)/384 - (37*D6ep)/864 - 
     (17*PR10ep0)/432 - (131*PR14ep0)/1728 + (17*PR15ep0)/432 - 
     (545*PR4dfin)/2592 - (569*PR4fin)/12960 - (91*PR5ep0)/1296 - 
     (17*PR9dep0)/576 + (5*PR9ep0)/216 - (16397*S2)/384 + (2709*S2^2)/128 - 
     (1937*T1ep)/1728 - (253*T1ep2)/864 + (379915*z2)/93312 - 
     (253*S2*z2)/64 - (1249547*z3)/466560 - (5*z2*z3)/108 + 
     (14047*z4)/17280 - (7*z5)/1440)/ep, 
 II[3, 1, 1, 1, 5, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0] -> 
  -1/(8640*ep^5) - 379/(103680*ep^4) + 
   (-20101/5598720 - (157*S2)/3888 - z2/3456)/ep^3 + 
   (-275359/11197440 - (19943*S2)/46656 - (157*T1ep)/52488 - 
     (8435*z2)/373248 + (19123*z3)/524880)/ep^2 + 
   (12155315291/4299816960 - (265*B4)/46656 - (10987*D5)/46656 - 
     (17*PR10ep0)/3888 - (499*PR14ep0)/23328 + (1325*PR4dep1)/497664 - 
     (26185*PR4dfin)/995328 + (265*PR4ep1)/497664 + (27913*PR4fin)/2985984 - 
     (1261*PR5ep0)/69984 + (265*PR7ep1)/124416 - (95565031*S2)/11943936 + 
     (7*S2^2)/4 - (25153405*T1ep)/80621568 - (898333*T1ep2)/13436928 + 
     (265*T1ep3)/82944 - (13296215*z2)/35831808 - (306143*S2*z2)/331776 + 
     (265*T1ep*z2)/82944 - (139090601*z3)/201553920 - (265*S2*z3)/9216 + 
     (265*z2*z3)/41472 - (13261169*z4)/179159040 + (53*z5)/27648)/ep, 
 II[1, 1, 2, 1, 5, 1, 0, 1, 0, 0, 1, 1, 1, 0, 0] -> 
  1/(2880*ep^5) + 371/(34560*ep^4) + (6461/124416 - (157*S2)/864 + z2/1152)/
    ep^3 + (-244801/1244160 + (1385*S2)/5184 - (157*T1ep)/11664 - 
     (1399*z2)/41472 - (6191*z3)/622080)/ep^2 + 
   (33522533065/10319560704 + (3689*B4)/62208 - (16517*D5)/124416 - 
     (1807*D6)/248832 + (7*D6ep)/972 + (235*PR10ep0)/31104 - 
     (847*PR14ep0)/41472 - (7*PR15ep0)/972 - (4045*PR4dep1)/663552 + 
     (11555*PR4dfin)/442368 - (809*PR4ep1)/663552 - (39461*PR4fin)/2211840 - 
     (349*PR5ep0)/23328 - (809*PR7ep1)/165888 + (185*PR9dep0)/41472 - 
     (7*PR9ep0)/1944 - (5407217*S2)/1769472 - (1737*S2^2)/1024 - 
     (7729793*T1ep)/35831808 - (492449*T1ep2)/5971968 - (809*T1ep3)/110592 + 
     (359865973*z2)/143327232 - (177547*S2*z2)/147456 - 
     (809*T1ep*z2)/110592 + (369967*z3)/1990656 + (809*S2*z3)/12288 - 
     (3697*z2*z3)/497664 - (10249237*z4)/79626240 - (809*z5)/184320)/ep, 
 II[1, 1, 4, 1, 1, 1, 2, 1, 1, 0, 0, 1, 1, 0, 0] -> 
  (1/1080 - z3/360)/ep^3 + (13/648 - (4*z3)/135 - z4/240)/ep^2 + 
   (-5325265121/537477120 - (5*B4)/108 + (31*D5)/432 - D6/3888 + 
     (13*D6ep)/15552 - (95*PR10ep0)/3888 - (79*PR11dep0)/1728 + PR12ep0/216 + 
     (59*PR14ep0)/3888 - (13*PR15ep0)/15552 + (25*PR4dep1)/6912 - 
     (11915*PR4dfin)/41472 + (5*PR4ep1)/6912 + (2479*PR4fin)/69120 - 
     (5*PR5ep0)/162 + (5*PR7ep1)/1728 - (323*PR9dep0)/3456 - 
     (121*PR9ep0)/31104 + (99133*S2)/18432 + (105*S2^2)/16 + 
     (7159*T1ep)/124416 - (541*T1ep2)/20736 + (5*T1ep3)/1152 - 
     (4189889*z2)/1492992 - (541*S2*z2)/1536 + (5*T1ep*z2)/1152 + 
     (296981*z3)/186624 + (25*S2*z3)/384 + (37*z2*z3)/3888 + 
     (17461*z4)/829440 - (781*z5)/17280)/ep, 
 II[3, 1, 1, 1, 4, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0] -> 
  1/(4320*ep^5) + 19/(6480*ep^4) + (133/25920 + (7*S2)/216 + z2/1728)/ep^3 + 
   (8687/466560 + (37*S2)/5184 + (7*T1ep)/2916 + (47*z2)/2592 + 
     (6673*z3)/933120)/ep^2 + (284469019603/77396705280 + (151*B4)/10368 - 
     (1721*D5)/20736 + (557*D6)/41472 - (7*D6ep)/324 - (319*PR10ep0)/15552 + 
     (41*PR14ep0)/62208 + (7*PR15ep0)/324 - (155*PR4dep1)/110592 + 
     (61445*PR4dfin)/5971968 - (31*PR4ep1)/110592 - 
     (163699*PR4fin)/29859840 + (13*PR5ep0)/23328 - (31*PR7ep1)/27648 - 
     (205*PR9dep0)/20736 + (7*PR9ep0)/648 - (600029*S2)/98304 + 
     (1505*S2^2)/512 - (2159573*T1ep)/17915904 - (101237*T1ep2)/2985984 - 
     (31*T1ep3)/18432 + (84969227*z2)/214990848 - (32551*S2*z2)/73728 - 
     (31*T1ep*z2)/18432 - (18411799*z3)/26873856 + (31*S2*z3)/2048 - 
     (2071*z2*z3)/82944 - (6231353*z4)/39813120 - (31*z5)/30720)/ep, 
 II[1, 1, 1, 0, 4, 0, 2, 1, 0, 1, 1, 1, 1, 1, 0] -> 
  (1/1080 - z3/360)/ep^3 + (13/648 - (4*z3)/135 - z4/240)/ep^2 + 
   (18304378853/2418647040 - (5*B4)/162 - (79*D5)/972 + (19*PR0ep0)/1944 + 
     (25*PR10ep0)/2916 + (29*PR11dep0)/1296 + (25*PR4dep1)/10368 + 
     (15145*PR4dfin)/62208 + (5*PR4ep1)/10368 + (13651*PR4fin)/933120 + 
     (223*PR5ep0)/3888 + (5*PR7ep1)/2592 + (317*PR9dep0)/2592 - PR9ep0/288 - 
     (215635*S2)/27648 - S2^2/8 - (1001*T1ep)/20736 + (5845*T1ep2)/93312 + 
     (5*T1ep3)/1728 - (19628099*z2)/6718464 + (5845*S2*z2)/6912 + 
     (5*T1ep*z2)/1728 - (1144687*z3)/279936 + (5*S2*z3)/64 + (5*z2*z3)/864 - 
     (445031*z4)/1244160 + (4871*z5)/25920)/ep, 
 II[2, 1, 1, 1, 4, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0] -> 
  -1/(1440*ep^5) - 1/(120*ep^4) + (-119/4320 + (7*S2)/48 - z2/576)/ep^3 + 
   (377/1620 - (251*S2)/288 + (7*T1ep)/648 + z2/36 + (67*z3)/810)/ep^2 + 
   (-4960442237/403107840 - B4/24 + (521*D5)/2592 + (691*D6)/46656 - 
     (71*D6ep)/3888 - (11*PR10ep0)/972 + (23*PR11dep0)/648 - 
     (5*PR12ep0)/5832 + (7*PR14ep0)/432 + (71*PR15ep0)/3888 + 
     (5*PR4dep1)/576 - (10105*PR4dfin)/31104 + PR4ep1/576 + 
     (383*PR4fin)/155520 - (331*PR5ep0)/5832 + PR7ep1/144 - 
     (49*PR9dep0)/324 + (71*PR9ep0)/7776 + (171389*S2)/13824 + 3*S2^2 + 
     (2863*T1ep)/10368 + (389*T1ep2)/15552 + T1ep3/96 + (565511*z2)/1119744 + 
     (473*S2*z2)/1152 + (T1ep*z2)/96 + (3166247*z3)/699840 - (3*S2*z3)/32 + 
     (5*z2*z3)/1944 + (83741*z4)/155520 - (649*z5)/12960)/ep, 
 II[1, 1, 4, 2, 1, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0] -> 
  -1/(360*ep^3) + (-13/216 - z3/60 + z5/18)/ep^2 + 
   (12707671807/806215680 + (5*B4)/54 - (11*D5)/108 - D6/3888 + 
     (13*D6ep)/15552 + (19*PR10ep0)/486 + (79*PR11dep0)/576 + PR11ep0/72 + 
     PR12ep0/216 - (59*PR14ep0)/1944 - (13*PR15ep0)/15552 - 
     (25*PR4dep1)/3456 + (21835*PR4dfin)/62208 - (5*PR4ep1)/3456 - 
     (27013*PR4fin)/311040 + (11*PR5ep0)/1944 - (5*PR7ep1)/864 + 
     (643*PR9dep0)/10368 - (13*PR9ep0)/31104 - (17623*S2)/3072 - 
     (825*S2^2)/64 - (7411*T1ep)/62208 - (535*T1ep2)/31104 - (5*T1ep3)/576 + 
     (18925523*z2)/2239488 - (535*S2*z2)/2304 - (5*T1ep*z2)/576 - 
     (861031*z3)/1399680 + (5*S2*z3)/64 - (257*z2*z3)/15552 + z3^2/360 + 
     (203017*z4)/414720 + (9*z5)/16 - (5*z6)/144)/ep, 
 II[1, 1, 4, 1, 1, 1, 1, 2, 1, 0, 0, 1, 1, 0, 0] -> 
  -1/(720*ep^4) + (-7/270 + z3/90)/ep^3 + 
   (-337/1620 + D6/144 + (397*S2)/288 - z2/288 - (119*z3)/12960 - z4/240)/
    ep^2 + (338388607/26873856 + (5*B4)/72 - (107*D5)/648 + (253*D6)/15552 + 
     (35*D6ep)/15552 + (65*PR10ep0)/3888 + (67*PR11dep0)/1728 + PR12ep0/216 - 
     (107*PR14ep0)/3888 + (73*PR15ep0)/15552 - (25*PR4dep1)/1728 + 
     (1255*PR4dfin)/5184 - (5*PR4ep1)/1728 - (377*PR4fin)/8640 + 
     (25*PR5ep0)/1296 - (5*PR7ep1)/432 + (1109*PR9dep0)/10368 - 
     (35*PR9ep0)/31104 - (132299*S2)/13824 - (51*S2^2)/8 - 
     (8573*T1ep)/31104 - (31*T1ep2)/486 - (5*T1ep3)/288 + 
     (1628849*z2)/373248 - (31*S2*z2)/36 - (5*T1ep*z2)/288 - 
     (509549*z3)/466560 + (5*S2*z3)/96 - (397*z2*z3)/15552 + 
     (18277*z4)/103680 - (73*z5)/8640)/ep, 
 II[1, 1, 4, 0, 1, 1, 1, 3, 1, 0, 0, 1, 1, 0, 0] -> 
  1/(2160*ep^4) + (53/6480 - z3/360)/ep^3 + 
   (149/2430 - D6/432 + (33*S2)/64 + z2/864 - (34025*z3)/186624 + z4/360)/
    ep^2 + (25370660227/38698352640 - (1643*B4)/15552 + (5341*D5)/62208 - 
     (1171*D6)/41472 + (11*D6ep)/1296 + (313*PR10ep0)/15552 - 
     (125*PR14ep0)/20736 - (7*PR15ep0)/648 + (415*PR4dep1)/165888 + 
     (163445*PR4dfin)/2985984 + (83*PR4ep1)/165888 - 
     (78211*PR4fin)/14929920 - PR5ep0/648 + (83*PR7ep1)/41472 - 
     (5*PR9dep0)/20736 - PR9ep0/324 + (2507723*S2)/442368 - (1979*S2^2)/512 + 
     (48625*T1ep)/331776 + (169*T1ep2)/6144 + (83*T1ep3)/27648 + 
     (114444635*z2)/107495424 + (1521*S2*z2)/4096 + (83*T1ep*z2)/27648 - 
     (92682023*z3)/67184640 - (83*S2*z3)/3072 + (505*z2*z3)/41472 + 
     (4798123*z4)/3981312 + (761*z5)/138240)/ep, 
 II[1, 1, 1, 1, 4, 1, 2, 1, 0, 0, 1, 1, 1, 0, 0] -> 
  -1/(720*ep^4) + (-17/720 + z3/120)/ep^3 + 
   (-43/270 + D6/144 + (397*S2)/288 - z2/288 - (647*z3)/12960 - z4/120)/
    ep^2 + (2708424461/134369280 + (5*B4)/72 - (301*D5)/1296 + 
     (1361*D6)/46656 + (85*D6ep)/7776 + (133*PR10ep0)/3888 - 
     (107*PR11dep0)/2592 + (43*PR12ep0)/2916 - (163*PR14ep0)/5184 - 
     (31*PR15ep0)/7776 - (25*PR4dep1)/1728 + (17615*PR4dfin)/31104 - 
     (5*PR4ep1)/1728 - (163*PR4fin)/5760 + (941*PR5ep0)/11664 - 
     (5*PR7ep1)/432 + (571*PR9dep0)/2592 - (139*PR9ep0)/15552 - 
     (222131*S2)/13824 - (1377*S2^2)/128 - (9881*T1ep)/31104 - 
     (55*T1ep2)/5184 - (5*T1ep3)/288 + (83893*z2)/41472 - (55*S2*z2)/384 - 
     (5*T1ep*z2)/288 - (628351*z3)/116640 + (5*S2*z3)/32 - (131*z2*z3)/7776 - 
     (285449*z4)/622080 - (71*z5)/3240)/ep, 
 II[1, 1, 1, 1, 5, 2, 0, 1, 0, 0, 1, 1, 1, 0, 0] -> 
  1/(1440*ep^4) + (137/5760 - z3/360)/ep^3 + 
   (56017/311040 - D6/432 - (3733*S2)/3456 + z2/576 + (22703*z3)/622080 + 
     z4/360)/ep^2 + (-210275782519/25798901760 - (2105*B4)/10368 + 
     (5825*D5)/41472 - (5183*D6)/248832 + (77*D6ep)/3888 + 
     (323*PR10ep0)/31104 + (2387*PR14ep0)/124416 - (43*PR15ep0)/1944 + 
     (2525*PR4dep1)/110592 - (52555*PR4dfin)/663552 + (505*PR4ep1)/110592 + 
     (608311*PR4fin)/9953280 + (133*PR5ep0)/7776 + (505*PR7ep1)/27648 + 
     (457*PR9dep0)/41472 - (17*PR9ep0)/1944 + (16414505*S2)/2654208 + 
     (4599*S2^2)/1024 + (1932769*T1ep)/5971968 + (50059*T1ep2)/331776 + 
     (505*T1ep3)/18432 - (502565423*z2)/71663616 + (50059*S2*z2)/24576 + 
     (505*T1ep*z2)/18432 - (26443007*z3)/14929920 - (505*S2*z3)/2048 + 
     (17987*z2*z3)/248832 + (2910487*z4)/4423680 + (3649*z5)/276480)/ep, 
 II[4, 1, 1, 1, 2, 1, 1, 1, 0, 0, 1, 2, 0, 0, 0] -> 
  1/(2160*ep^4) + (53/6480 - z3/360)/ep^3 + 
   (43/648 - D6/432 - (289*S2)/288 + z2/864 + (12905*z3)/93312 + z4/360)/
    ep^2 + (-24572996071/4299816960 + (1099*B4)/15552 + (1319*D5)/10368 + 
     (1183*D6)/62208 + (11*D6ep)/3888 + (17*PR10ep0)/3888 + 
     (65*PR14ep0)/3456 - (5*PR15ep0)/972 + (5*PR4dep1)/2048 + 
     (9805*PR4dfin)/995328 + PR4ep1/2048 + (11527*PR4fin)/1658880 + 
     (11*PR5ep0)/729 + PR7ep1/512 + (5*PR9dep0)/31104 - PR9ep0/3888 + 
     (6958859*S2)/1327104 - (245*S2^2)/256 + (202721*T1ep)/995328 + 
     (109385*T1ep2)/1492992 + (3*T1ep3)/1024 - (5803669*z2)/3981312 + 
     (109385*S2*z2)/110592 + (3*T1ep*z2)/1024 + (42000181*z3)/22394880 - 
     (27*S2*z3)/1024 + (793*z2*z3)/124416 - (1276781*z4)/1327104 + 
     (29*z5)/9216)/ep, II[1, 1, 1, 1, 6, 1, 0, 1, 0, 0, 1, 1, 1, 0, 0] -> 
  -1/(4320*ep^5) - 989/(51840*ep^4) + (-1159/7776 + (125*S2)/432 - z2/1728)/
    ep^3 + (-34439/311040 + (823*S2)/1152 + (125*T1ep)/5832 + (337*z2)/6912 + 
     (22141*z3)/1866240)/ep^2 + (-75900962183/46438023168 - (287*B4)/31104 + 
     (6625*D5)/41472 + (12467*D6)/746496 - (47*D6ep)/2916 - 
     (1391*PR10ep0)/93312 + (9121*PR14ep0)/373248 + (47*PR15ep0)/2916 + 
     (235*PR4dep1)/331776 - (134165*PR4dfin)/17915904 + (47*PR4ep1)/331776 + 
     (306403*PR4fin)/89579520 + (143*PR5ep0)/7776 + (47*PR7ep1)/82944 - 
     (1165*PR9dep0)/124416 + (47*PR9ep0)/5832 + (24099583*S2)/7962624 + 
     (879*S2^2)/1024 + (1587565*T1ep)/5971968 + (215815*T1ep2)/2985984 + 
     (47*T1ep3)/55296 - (741250235*z2)/644972544 + (27535*S2*z2)/24576 + 
     (47*T1ep*z2)/55296 + (30735235*z3)/80621568 - (47*S2*z3)/6144 - 
     (10763*z2*z3)/746496 - (11372279*z4)/119439360 + (47*z5)/92160)/ep, 
 II[1, 1, 1, 1, 7, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0] -> 
  1/(12960*ep^5) + 2831/(155520*ep^4) + 
   (1265711/8398080 - (3545*S2)/11664 + z2/5184)/ep^3 + 
   (176861/4199040 - (119329*S2)/139968 - (3545*T1ep)/157464 - 
     (31241*z2)/559872 + (83131*z3)/3149280)/ep^2 + 
   (95393371/25194240 - (367*D5)/1296 - (185*PR14ep0)/5832 - 
     (229*PR5ep0)/8748 - (9627371*S2)/1399680 - (838609*T1ep)/1889568 - 
     (9265*T1ep2)/78732 + (3597191*z2)/3359232 - (13535*S2*z2)/7776 - 
     (41684683*z3)/37791360 + (1181953*z4)/16796160)/ep, 
 II[2, 1, 1, 1, 6, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0] -> 
  1/(25920*ep^5) - 797/(311040*ep^4) + 
   (-76987/5598720 + (475*S2)/7776 + z2/10368)/ep^3 + 
   (376321/3732480 - (13453*S2)/93312 + (475*T1ep)/104976 + 
     (5209*z2)/373248 + (257509*z3)/8398080)/ep^2 + 
   (-739821185081/1393140695040 - (6253*B4)/186624 + (1181*D5)/46656 - 
     PR10ep0/1296 + (95*PR14ep0)/23328 + (8465*PR4dep1)/1990656 - 
     (2523535*PR4dfin)/107495424 + (1693*PR4ep1)/1990656 + 
     (4998617*PR4fin)/537477120 + (121*PR5ep0)/34992 + (1693*PR7ep1)/497664 - 
     (254481247*S2)/238878720 + (121*S2^2)/64 + (18166751*T1ep)/322486272 + 
     (1593983*T1ep2)/53747712 + (1693*T1ep3)/331776 - 
     (4864499425*z2)/3869835264 + (571861*S2*z2)/1327104 + 
     (1693*T1ep*z2)/331776 - (374265551*z3)/2418647040 - (1693*S2*z3)/36864 + 
     (1693*z2*z3)/165888 + (8159123*z4)/79626240 + (1693*z5)/552960)/ep, 
 II[1, 1, 4, 1, 2, 0, 2, 1, 1, 0, 0, 1, 1, 0, 0] -> 
  -1/(1440*ep^4) + (-19/1728 + z3/360)/ep^3 + 
   (-3959/51840 + (7*S2)/48 - z2/576 + (19*z3)/540 + z4/240)/ep^2 + 
   (50682271/25194240 - (7*D5)/108 + D6/648 - D6ep/432 - (5*PR10ep0)/324 + 
     PR14ep0/648 + PR15ep0/432 + (55*PR4dfin)/3888 + (11*PR4fin)/3888 - 
     PR5ep0/648 + PR9ep0/216 - (119*S2)/32 - (3*S2^2)/32 - (7*T1ep)/81 - 
     (7*T1ep2)/324 - (11635*z2)/279936 - (7*S2*z2)/24 - (54103*z3)/87480 - 
     (5*S2*z3)/48 - (z2*z3)/432 - (1307*z4)/25920 - (7*z5)/1440)/ep, 
 II[4, 1, 1, 1, 4, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0] -> 
  -1/(12960*ep^5) - 1/(972*ep^4) + (-27203/2099520 - (107*S2)/23328 - 
     z2/5184)/ep^3 + (-245141/4199040 + (23383*S2)/139968 - 
     (107*T1ep)/314928 - (287*z2)/69984 + (7307*z3)/3149280)/ep^2 + 
   (675441373/906992640 - (667*D5)/11664 - (353*PR10ep0)/34992 + 
     (17*PR14ep0)/69984 - (1795*PR4dfin)/46656 + (1055*PR4fin)/139968 + 
     (83*PR5ep0)/209952 - (912149*S2)/279936 + (1733*S2^2)/576 - 
     (142667*T1ep)/1889568 - (12463*T1ep2)/629856 - (2345845*z2)/2519424 - 
     (2095*S2*z2)/7776 - (1866749*z3)/3779136 - (2350039*z4)/16796160)/ep, 
 II[2, 1, 4, 1, 2, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0] -> 
  -1/(2880*ep^5) - 5/(1152*ep^4) + (-689/34560 + (7*S2)/96 - z2/1152)/ep^3 + 
   (12199/207360 - (7*S2)/288 + (7*T1ep)/1296 + (31*z2)/2304 + 
     (1519*z3)/77760)/ep^2 + (596721863/806215680 - B4/432 - (49*D5)/5184 + 
     (35*D6)/3888 + (7*D6ep)/3888 - (5*PR10ep0)/1296 + PR14ep0/3888 - 
     (7*PR15ep0)/3888 + (5*PR4dep1)/10368 - (1015*PR4dfin)/62208 + 
     PR4ep1/10368 + (163*PR4fin)/103680 - PR5ep0/11664 + PR7ep1/2592 - 
     (13*PR9dep0)/2592 - (7*PR9ep0)/7776 - (51883*S2)/27648 + 
     (147*S2^2)/128 - (1871*T1ep)/62208 - (77*T1ep2)/31104 + T1ep3/1728 - 
     (670691*z2)/2239488 + (7*S2*z2)/2304 + (T1ep*z2)/1728 - 
     (8261*z3)/174960 - (S2*z3)/192 + (23*z2*z3)/7776 - (5269*z4)/207360 + 
     z5/2880)/ep, II[3, 1, 2, 1, 4, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0] -> 
  1/(8640*ep^5) + 79/(51840*ep^4) + (2527/311040 - (7*S2)/288 + z2/3456)/
    ep^3 + (-17417/1866240 + (43*S2)/864 - (7*T1ep)/3888 - (89*z2)/20736 + 
     (593*z3)/279936)/ep^2 + (-176553692813/77396705280 - (7825*B4)/93312 + 
     (3673*D5)/46656 + (47*PR10ep0)/3888 + (6125*PR4dep1)/995328 + 
     (11045*PR4dfin)/5971968 + (1225*PR4ep1)/995328 + 
     (63113*PR4fin)/5971968 + (1225*PR7ep1)/248832 + (14841041*S2)/2654208 - 
     (751*S2^2)/384 + (888569*T1ep)/5971968 + (43097*T1ep2)/995328 + 
     (1225*T1ep3)/165888 - (187612117*z2)/214990848 + (4689*S2*z2)/8192 + 
     (1225*T1ep*z2)/165888 - (4986613*z3)/8957952 - (1225*S2*z3)/18432 + 
     (1225*z2*z3)/82944 + (4749211*z4)/7962624 + (245*z5)/55296)/ep, 
 II[2, 1, 2, 1, 4, 2, 1, 0, 0, 0, 1, 1, 0, 0, 0] -> 
  1/(8640*ep^5) + 79/(51840*ep^4) + (491/62208 - (7*S2)/288 + z2/3456)/ep^3 + 
   (-12737/1866240 - (47*S2)/144 - (7*T1ep)/3888 - (89*z2)/20736 + 
     (629*z3)/8748)/ep^2 + (46410891637/38698352640 + (7217*B4)/46656 - 
     (4117*D5)/46656 - (29*PR10ep0)/1944 - (4885*PR4dep1)/497664 - 
     (103885*PR4dfin)/2985984 - (977*PR4ep1)/497664 - 
     (198677*PR4fin)/14929920 - (977*PR7ep1)/124416 - (8907097*S2)/1327104 + 
     (1465*S2^2)/384 - (215339*T1ep)/995328 - (32353*T1ep2)/497664 - 
     (977*T1ep3)/82944 + (91178717*z2)/107495424 - (32801*S2*z2)/36864 - 
     (977*T1ep*z2)/82944 + (7067245*z3)/4478976 + (977*S2*z3)/9216 - 
     (977*z2*z3)/41472 - (4873283*z4)/3981312 - (977*z5)/138240)/ep, 
 II[1, 1, 2, 0, 2, 0, 1, 1, 0, 1, 1, 1, 2, 2, 0] -> 
  (-z3/5 + z5/4)/ep^2 + (3851647/69984 - (7*D5)/9 + PR0ep0/144 - 
     (2*PR10ep0)/27 + PR11ep0/16 + (5*PR4dfin)/6 - (7*PR4fin)/270 + 
     PR5ep0/6 + PR9dep0/3 - (125*S2)/2 + (27*S2^2)/4 - T1ep - T1ep2/27 - 
     (1729*z2)/486 - (S2*z2)/2 - (7667*z3)/405 - z3^2/80 - (433*z4)/360 - 
     (11*z5)/48 - (5*z6)/32)/ep, II[2, 1, 1, 1, 2, 1, 1, 2, 0, 0, 2, 1, 1, 0, 
   0] -> 1/(80*ep^4) + (47/480 - (3*S2)/8 - z3/20)/ep^3 + 
   (-607/2880 - D6/24 + S2/16 - T1ep/36 - (3*z2)/32 - (253*z3)/720 + z4/20)/
    ep^2 + (-1681703/69984 + (5*D5)/36 - (385*D6)/2592 + (7*D6ep)/216 - 
     (43*PR10ep0)/432 - PR11dep0/72 - (4*PR12ep0)/81 + (2*PR14ep0)/27 - 
     (2*PR15ep0)/27 - (215*PR4dfin)/432 + (217*PR4fin)/2160 - 
     (19*PR5ep0)/648 - (17*PR9dep0)/144 + PR9ep0/216 + (331*S2)/24 + 
     (621*S2^2)/64 + (5*T1ep)/36 - (17*T1ep2)/432 - (130595*z2)/15552 - 
     (23*S2*z2)/32 + (5027*z3)/7776 - (z2*z3)/108 - (23473*z4)/17280 + 
     (59*z5)/360)/ep, II[1, 1, 1, 1, 2, 2, 2, 1, 0, 0, 2, 1, 1, 0, 0] -> 
  (z3/6 - z5/6)/ep^2 + (-54541/2304 + D5/4 - D6/36 - D6ep/24 - PR10ep0/12 - 
     (3*PR11dep0)/8 - PR11ep0/24 - PR12ep0/72 + PR14ep0/12 + PR15ep0/24 - 
     (25*PR4dfin)/48 + (9*PR4fin)/80 + PR5ep0/18 + PR9dep0/16 + PR9ep0/48 + 
     (81*S2)/16 + (243*S2^2)/8 + (7*T1ep)/24 + T1ep2/8 - (1081*z2)/72 + 
     (27*S2*z2)/16 + (2243*z3)/1080 - (z2*z3)/24 + (11*z3^2)/120 - 
     (401*z4)/192 - (13*z5)/9 + (5*z6)/48)/ep, 
 II[1, 1, 2, 2, 1, 1, 1, 2, 2, 0, 0, 1, 1, 0, 0] -> 
  (z3/6 - z5/6)/ep^2 + (-54541/2304 + D5/4 - D6/36 - D6ep/24 - PR10ep0/12 - 
     (3*PR11dep0)/8 - PR11ep0/24 - PR12ep0/72 + PR14ep0/12 + PR15ep0/24 - 
     (25*PR4dfin)/48 + (9*PR4fin)/80 + PR5ep0/18 + PR9dep0/16 + PR9ep0/48 + 
     (81*S2)/16 + (243*S2^2)/8 + (7*T1ep)/24 + T1ep2/8 - (1081*z2)/72 + 
     (27*S2*z2)/16 + (2207*z3)/1080 - (z2*z3)/24 - z3^2/120 - (401*z4)/192 - 
     (23*z5)/18 + (5*z6)/48)/ep, II[1, 1, 1, 1, 4, 2, 0, 1, 0, 0, 1, 1, 2, 0, 
   0] -> -1/(480*ep^4) + (-89/2880 + z3/120)/ep^3 + 
   (-191/1152 + D6/144 + (439*S2)/288 - z2/192 - (151*z3)/2592 - z4/120)/
    ep^2 + (795628849/134369280 + (5*B4)/72 - (37*D5)/1296 + (31*D6)/15552 - 
     (67*D6ep)/3888 + (25*PR10ep0)/3888 - (323*PR14ep0)/15552 + 
     (47*PR15ep0)/1944 - (25*PR4dep1)/1728 + (2045*PR4dfin)/31104 - 
     (5*PR4ep1)/1728 - (2297*PR4fin)/51840 - (71*PR5ep0)/3888 - 
     (5*PR7ep1)/432 - (61*PR9dep0)/5184 + (5*PR9ep0)/972 - (12155*S2)/13824 - 
     (867*S2^2)/128 - (3929*T1ep)/31104 - (505*T1ep2)/5184 - (5*T1ep3)/288 + 
     (2117609*z2)/373248 - (505*S2*z2)/384 - (5*T1ep*z2)/288 + 
     (88019*z3)/139968 + (5*S2*z3)/32 - (175*z2*z3)/3888 + (14851*z4)/41472 - 
     z5/1440)/ep, II[2, 1, 2, 1, 2, 0, 1, 1, 2, 0, 0, 1, 2, 0, 0] -> 
  (-1/240 + z3/80)/ep^3 + (-13/360 + D6/96 + (3*S2)/32 + (59*z3)/960 - z4/80)/
    ep^2 + (3422141/933120 - (15*D5)/64 + (11*D6)/1152 - D6ep/96 - 
     PR10ep0/48 - PR14ep0/64 + PR15ep0/48 - (35*PR4dfin)/288 + 
     (13*PR4fin)/1440 - PR5ep0/48 - PR9dep0/64 - (1591*S2)/128 + 
     (1053*S2^2)/128 - (203*T1ep)/576 - (3*T1ep2)/32 - (7205*z2)/10368 - 
     (81*S2*z2)/64 - (22967*z3)/51840 - (61*z4)/640 + (7*z5)/480)/ep, 
 II[1, 1, 4, 0, 1, 1, 2, 2, 1, 0, 0, 1, 1, 0, 0] -> 
  -1/(720*ep^4) + (-17/720 + z3/120)/ep^3 + 
   (-181/1080 + D6/144 + (397*S2)/288 - z2/288 - (647*z3)/12960 - z4/120)/
    ep^2 + (262572001/134369280 + (5*B4)/72 - (37*D5)/648 + (67*D6)/5184 - 
     (7*D6ep)/1296 - (67*PR10ep0)/3888 - (35*PR14ep0)/5184 + PR15ep0/81 - 
     (25*PR4dep1)/1728 - (1255*PR4dfin)/31104 - (5*PR4ep1)/1728 - 
     (869*PR4fin)/51840 - (13*PR5ep0)/648 - (5*PR7ep1)/432 - 
     (29*PR9dep0)/1728 - PR9ep0/1296 - (39131*S2)/13824 - (233*S2^2)/128 - 
     (6421*T1ep)/31104 - (1715*T1ep2)/15552 - (5*T1ep3)/288 + 
     (1134253*z2)/373248 - (1715*S2*z2)/1152 - (5*T1ep*z2)/288 + 
     (101783*z3)/87480 + (5*S2*z3)/32 - (43*z2*z3)/1296 - (4471*z4)/69120 - 
     (31*z5)/1440)/ep, II[2, 1, 1, 1, 6, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0] -> 
  -1/(4320*ep^5) - 973/(51840*ep^4) + 
   (-16693/139968 + (1223*S2)/3888 - z2/1728)/ep^3 + 
   (269191/1399680 + (14443*S2)/46656 + (1223*T1ep)/52488 + 
     (10811*z2)/186624 - (36691*z3)/1049760)/ep^2 + 
   (-799315/209952 + (115*D5)/432 + (59*PR14ep0)/1944 + (143*PR5ep0)/5832 + 
     (677951*S2)/116640 + (243835*T1ep)/629856 + (3001*T1ep2)/26244 - 
     (301547*z2)/279936 + (4409*S2*z2)/2592 + (15055753*z3)/12597120 - 
     (335233*z4)/5598720)/ep, II[4, 1, 2, 1, 2, 1, 1, 0, 0, 0, 2, 1, 0, 0, 
   0] -> -1/(2880*ep^5) - 5/(1152*ep^4) + (-737/34560 + (7*S2)/96 - z2/1152)/
    ep^3 + (1595/41472 - (7*S2)/288 + (7*T1ep)/1296 + (31*z2)/2304 + 
     (347*z3)/15552)/ep^2 + (400708957/268738560 - B4/432 - (43*D5)/1728 - 
     (11*PR10ep0)/1944 + (5*PR4dep1)/10368 - (335*PR4dfin)/62208 + 
     PR4ep1/10368 - (79*PR4fin)/311040 + PR7ep1/2592 - (71659*S2)/27648 + 
     (87*S2^2)/128 - (3103*T1ep)/62208 - (133*T1ep2)/31104 + T1ep3/1728 - 
     (31051*z2)/248832 - (49*S2*z2)/2304 + (T1ep*z2)/1728 - 
     (11021*z3)/69984 - (S2*z3)/192 + (z2*z3)/864 + (611*z4)/41472 + z5/2880)/
    ep, II[2, 2, 0, 1, 2, 1, 2, 2, 0, 0, 1, 2, 0, 0, 0] -> 
  1/(80*ep^4) + (9/160 - (3*S2)/8)/ep^3 + 
   (-187/320 + (15*S2)/16 - T1ep/36 - (3*z2)/32 + z3/36)/ep^2 + 
   (1317491/622080 - D5/4 - PR10ep0/24 + PR4fin/24 - (351*S2)/64 - 
     (11*T1ep)/36 - T1ep2/9 - (2521*z2)/864 - (27*S2*z2)/16 - (503*z3)/144 - 
     (19*z4)/24)/ep, II[2, 1, 1, 1, 2, 2, 2, 1, 0, 0, 2, 1, 0, 0, 0] -> 
  (-1/120 + z3/40)/ep^3 + (-11/144 + D6/48 + (3*S2)/16 + (53*z3)/480 - z4/40)/
    ep^2 + (5362493/933120 - (7*D5)/32 + D6/64 - D6ep/144 - (7*PR14ep0)/288 + 
     PR15ep0/36 - (5*PR4dfin)/144 - PR4fin/720 - PR5ep0/72 + PR9dep0/96 - 
     PR9ep0/144 - (733*S2)/64 + (297*S2^2)/64 - (31*T1ep)/96 - 
     (11*T1ep2)/144 + (1451*z2)/5184 - (33*S2*z2)/32 - (8221*z3)/12960 + 
     (z2*z3)/72 + (37*z4)/480 - z5/80)/ep, 
 II[1, 1, 2, 1, 4, 1, 0, 1, 0, 0, 1, 1, 2, 0, 0] -> 
  -1/(960*ep^5) - 23/(1920*ep^4) + (-431/11520 + (7*S2)/32 - z2/384)/ep^3 + 
   (68923/207360 - (25*S2)/32 + (7*T1ep)/432 + (11*z2)/256 + z3/2160)/ep^2 + 
   (-3350440421/806215680 - B4/48 + (313*D5)/2592 + (245*D6)/31104 - 
     (7*D6ep)/972 - (2*PR10ep0)/243 + (355*PR14ep0)/15552 + (7*PR15ep0)/972 + 
     (5*PR4dep1)/1152 - (175*PR4dfin)/6912 + PR4ep1/1152 + 
     (4193*PR4fin)/311040 + (13*PR5ep0)/864 + PR7ep1/288 - 
     (13*PR9dep0)/5184 + (7*PR9ep0)/1944 + (90473*S2)/27648 + 
     (237*S2^2)/128 + (11701*T1ep)/62208 + (889*T1ep2)/10368 + T1ep3/192 - 
     (4939759*z2)/2239488 + (973*S2*z2)/768 + (T1ep*z2)/192 + 
     (303391*z3)/466560 - (3*S2*z3)/64 + (25*z2*z3)/7776 - (911*z4)/5760 + 
     z5/320)/ep, II[1, 1, 2, 1, 2, 1, 2, 1, 0, 0, 2, 1, 1, 0, 0] -> 
  ((-7*z3)/60 + z5/6)/ep^2 + (578113/46656 - (5*D5)/24 - D6/72 - D6ep/72 - 
     PR10ep0/72 + PR11dep0/4 + PR11ep0/24 - PR14ep0/36 + PR15ep0/72 + 
     (5*PR4dfin)/36 - (7*PR4fin)/180 - PR5ep0/24 - (5*PR9dep0)/48 + 
     PR9ep0/144 - (123*S2)/16 - (81*S2^2)/8 - (23*T1ep)/72 - (5*T1ep2)/36 + 
     (7961*z2)/1296 - (15*S2*z2)/8 - (803*z3)/324 - (z2*z3)/72 + z3^2/120 + 
     (107*z4)/160 + (17*z5)/18 - (5*z6)/48)/ep, 
 II[2, 1, 2, 1, 2, 1, 2, 1, 0, 0, 2, 1, 0, 0, 0] -> 
  1/(40*ep^3) + (19/80 - (9*S2)/16 - (33*z3)/160)/ep^2 + 
   (-16019791/933120 + (17*D5)/32 - (7*D6)/576 + D6ep/36 + PR10ep0/24 + 
     (13*PR14ep0)/288 - PR15ep0/36 - PR4fin/180 + PR5ep0/72 - PR9dep0/96 - 
     PR9ep0/72 + (1857*S2)/64 - (621*S2^2)/64 + (235*T1ep)/288 + 
     (29*T1ep2)/144 + (2369*z2)/5184 + (87*S2*z2)/32 + (3841*z3)/864 + 
     (z2*z3)/36 + (119*z4)/480)/ep, 
 II[1, 1, 2, 1, 1, 1, 2, 1, 2, 0, 0, 2, 1, 0, 0] -> 
  (z3/6 - z5/6)/ep^2 + (157037/373248 + D5/6 + D6/72 + D6ep/144 + PR10ep0/9 - 
     (5*PR11dep0)/16 - PR11ep0/24 + PR12ep0/72 - PR14ep0/36 - PR15ep0/144 + 
     (115*PR4dfin)/288 - (41*PR4fin)/1440 + (5*PR5ep0)/72 + (23*PR9dep0)/96 - 
     PR9ep0/288 + (303*S2)/32 - (81*S2^2)/8 + (59*T1ep)/144 + 
     (31*T1ep2)/144 + (1151*z2)/1296 + (93*S2*z2)/32 + (3391*z3)/3240 + 
     (z2*z3)/144 + z3^2/24 + (133*z4)/384 - (133*z5)/144 + (5*z6)/48)/ep, 
 II[2, 1, 1, 1, 3, 1, 2, 2, 0, 0, 1, 1, 0, 0, 0] -> 
  -1/(240*ep^4) + (-11/240 + S2/8 + z3/120)/ep^3 + 
   (17/4320 + D6/144 + (17*S2)/96 + T1ep/108 + z2/32 + (1021*z3)/6480 - 
     z4/120)/ep^2 + (340871959/53747712 - B4/144 - D5/54 + (5*D6)/144 - 
     (17*D6ep)/432 - (13*PR10ep0)/2592 - (25*PR14ep0)/5184 + 
     (5*PR15ep0)/108 + (5*PR4dep1)/3456 + (55*PR4dfin)/768 + PR4ep1/3456 - 
     (13*PR4fin)/768 + (47*PR5ep0)/3888 + PR7ep1/864 + PR9dep0/64 + 
     (7*PR9ep0)/432 - (58615*S2)/9216 + (63*S2^2)/32 - (331*T1ep)/20736 + 
     (115*T1ep2)/10368 + T1ep3/576 + (575347*z2)/746496 + (163*S2*z2)/768 + 
     (T1ep*z2)/576 - (412337*z3)/466560 - (S2*z3)/64 - (25*z2*z3)/864 + 
     (12587*z4)/138240 - z5/320)/ep, 
 II[2, 1, 2, 0, 1, 1, 2, 2, 2, 0, 0, 1, 1, 0, 0] -> 
  (-1/120 + z3/40)/ep^3 + (-61/720 + D6/48 + (3*S2)/16 + (53*z3)/480 - z4/40)/
    ep^2 + (15851/3888 + D5/32 + (13*D6)/576 + D6ep/144 + PR10ep0/24 - 
     (5*PR14ep0)/288 + PR15ep0/72 + (25*PR4dfin)/144 - PR4fin/48 + 
     PR5ep0/72 + (5*PR9dep0)/96 - PR9ep0/72 + (131*S2)/64 - (459*S2^2)/64 + 
     (17*T1ep)/288 + (5*T1ep2)/144 + (1123*z2)/576 + (15*S2*z2)/32 - 
     (703*z3)/3240 + (z2*z3)/36 + (319*z4)/960 - z5/30)/ep, 
 II[1, 1, 2, 1, 2, 1, 2, 1, 2, 0, 0, 1, 1, 0, 0] -> 
  ((-7*z3)/60 + z5/6)/ep^2 + (578113/46656 - (5*D5)/24 - D6/72 - D6ep/72 - 
     PR10ep0/72 + PR11dep0/4 + PR11ep0/24 - PR14ep0/36 + PR15ep0/72 + 
     (5*PR4dfin)/36 - (7*PR4fin)/180 - PR5ep0/24 - (5*PR9dep0)/48 + 
     PR9ep0/144 - (123*S2)/16 - (81*S2^2)/8 - (23*T1ep)/72 - (5*T1ep2)/36 + 
     (7961*z2)/1296 - (15*S2*z2)/8 - (415*z3)/162 - (z2*z3)/72 + z3^2/120 + 
     (107*z4)/160 + (37*z5)/36 - (5*z6)/48)/ep, 
 II[4, 2, 1, 1, 2, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0] -> 
  -1/(1440*ep^5) - 1/(120*ep^4) + (-137/4320 + (7*S2)/48 - z2/576)/ep^3 + 
   (779/4320 - (143*S2)/288 + (7*T1ep)/648 + z2/36 + (5113*z3)/77760)/ep^2 + 
   (-233614721/403107840 - (5*B4)/216 + (79*D5)/1728 + (119*D6)/10368 + 
     D6ep/648 + (29*PR10ep0)/3888 + (71*PR14ep0)/15552 - PR15ep0/648 + 
     (25*PR4dep1)/5184 + (235*PR4dfin)/31104 + (5*PR4ep1)/5184 + 
     (91*PR4fin)/17280 + (73*PR5ep0)/5832 + (5*PR7ep1)/1296 + 
     (11*PR9dep0)/576 - PR9ep0/1296 - (1289*S2)/4608 + (221*S2^2)/128 + 
     (2819*T1ep)/31104 + (955*T1ep2)/15552 + (5*T1ep3)/864 - 
     (1579657*z2)/1119744 + (1039*S2*z2)/1152 + (5*T1ep*z2)/864 + 
     (246779*z3)/1399680 - (5*S2*z3)/96 + (17*z2*z3)/1296 + (703*z4)/51840 + 
     z5/288)/ep, II[2, 1, 1, 1, 4, 2, 0, 1, 0, 0, 1, 0, 2, 0, 0] -> 
  -1/(960*ep^5) - 23/(1920*ep^4) + (-479/11520 + (7*S2)/32 - z2/384)/ep^3 + 
   (1319/4608 - (13*S2)/32 + (7*T1ep)/432 + (11*z2)/256 - (1931*z3)/77760)/
    ep^2 + (-159059551/268738560 - B4/432 + (101*D5)/5184 - PR10ep0/144 + 
     (7*PR14ep0)/864 + (5*PR4dep1)/10368 - (485*PR4dfin)/20736 + 
     PR4ep1/10368 + (1241*PR4fin)/311040 + (13*PR5ep0)/2592 + PR7ep1/2592 - 
     (18461*S2)/9216 + (19*S2^2)/8 + (155*T1ep)/20736 + (293*T1ep2)/10368 + 
     T1ep3/1728 - (620693*z2)/746496 + (377*S2*z2)/768 + (T1ep*z2)/1728 + 
     (122653*z3)/233280 - (S2*z3)/192 + (z2*z3)/864 - (1273*z4)/25920 + 
     z5/2880)/ep, II[1, 1, 2, 1, 3, 0, 1, 2, 2, 0, 0, 1, 1, 0, 0] -> 
  1/(640*ep^5) + 3/(640*ep^4) + (3/2560 - (3*S2)/64 + z2/256)/ep^3 + 
   (-233/1920 + (17*S2)/64 - T1ep/288 - z2/256 + (121*z3)/2880)/ep^2 + 
   (17802929/7464960 - D5/128 + (49*D6)/6912 + D6ep/216 + PR10ep0/96 - 
     (31*PR14ep0)/3456 - PR15ep0/216 + (65*PR4dfin)/1728 - (29*PR4fin)/2880 - 
     PR5ep0/864 + (7*PR9dep0)/1152 - PR9ep0/432 - (23*S2)/48 - 
     (495*S2^2)/256 - (41*T1ep)/3456 - (17*T1ep2)/1728 + (86303*z2)/82944 - 
     (5*S2*z2)/32 - (84073*z3)/311040 + (z2*z3)/216 + (15953*z4)/92160)/ep, 
 II[3, 1, 3, 1, 2, 1, 1, 0, 0, 0, 2, 1, 0, 0, 0] -> 
  -1/(1920*ep^5) - 11/(5760*ep^4) + (341/69120 - S2/16 - z2/768)/ep^3 + 
   (-7291/103680 + (17*S2)/192 - T1ep/216 - (59*z2)/2304 + (19*z3)/3456)/
    ep^2 + (-36873947/13436928 + D5/72 + PR10ep0/432 + (85*PR4dfin)/5184 + 
     (65*PR4fin)/5184 + (2335*S2)/576 - (75*S2^2)/32 + (71*T1ep)/2592 - 
     (470705*z2)/746496 - (S2*z2)/32 - (413*z3)/93312 - (11045*z4)/55296)/ep, 
 II[2, 1, 3, 1, 2, 1, 2, 0, 0, 0, 2, 1, 0, 0, 0] -> 
  1/(640*ep^5) + 3/(640*ep^4) + (19/2560 - (3*S2)/64 + z2/256)/ep^3 + 
   (-47/640 + (3*S2)/32 - T1ep/288 - z2/256 + z3/1152)/ep^2 + 
   (17053543/22394880 + D5/72 + PR10ep0/432 + (25*PR4dfin)/1728 - 
     (11*PR4fin)/1728 + (133*S2)/256 - (9*S2^2)/8 + T1ep/36 + T1ep2/864 + 
     (142049*z2)/248832 - (S2*z2)/128 - (2315*z3)/31104 + (1949*z4)/18432)/
    ep, II[1, 1, 2, 1, 3, 0, 2, 1, 2, 0, 0, 1, 1, 0, 0] -> 
  1/(320*ep^4) + (19/960 - z3/80)/ep^3 + 
   (779/11520 - D6/96 - (27*S2)/64 + z2/128 - (181*z3)/1920 + z4/80)/ep^2 + 
   (-175537/1244160 - (113*D5)/1152 - (83*D6)/6912 + D6ep/864 - 
     (31*PR10ep0)/864 + (53*PR14ep0)/3456 - (5*PR15ep0)/432 - 
     (5*PR4dfin)/108 + PR4fin/48 + (5*PR5ep0)/864 - (5*PR9dep0)/1152 + 
     PR9ep0/216 - (1631*S2)/256 + (1485*S2^2)/256 - (493*T1ep)/3456 - 
     (13*T1ep2)/576 - (15889*z2)/6912 - (39*S2*z2)/128 - (301751*z3)/311040 - 
     (z2*z3)/108 - (583*z4)/1440 - (7*z5)/480)/ep, 
 II[2, 1, 1, 1, 5, 2, 0, 1, 0, 0, 1, 0, 1, 0, 0] -> 
  1/(2880*ep^5) + 371/(34560*ep^4) + (33169/622080 - (157*S2)/864 + z2/1152)/
    ep^3 + (-618739/3732480 + (311*S2)/1152 - (157*T1ep)/11664 - 
     (1399*z2)/41472 - (34831*z3)/933120)/ep^2 + 
   (4930419653/10319560704 + (247*B4)/20736 - (41*D5)/1728 + 
     (17*PR10ep0)/3888 - (17*PR14ep0)/2592 - (2105*PR4dep1)/663552 + 
     (43685*PR4dfin)/1327104 - (421*PR4ep1)/663552 - (47827*PR4fin)/6635520 - 
     (19*PR5ep0)/3888 - (421*PR7ep1)/165888 + (38718347*S2)/15925248 - 
     (175*S2^2)/64 - (151573*T1ep)/3981312 - (210077*T1ep2)/5971968 - 
     (421*T1ep3)/110592 + (183939713*z2)/143327232 - (83423*S2*z2)/147456 - 
     (421*T1ep*z2)/110592 - (35026513*z3)/89579520 + (421*S2*z3)/12288 - 
     (421*z2*z3)/55296 + (4770527*z4)/79626240 - (421*z5)/184320)/ep, 
 II[3, 1, 1, 1, 4, 1, 0, 1, 0, 0, 2, 0, 1, 0, 0] -> 
  1/(2880*ep^5) + 73/(17280*ep^4) + (2887/311040 + (7*S2)/864 + z2/1152)/
    ep^3 + (47423/1866240 - S2/48 + (7*T1ep)/11664 + (275*z2)/20736 + 
     (1831*z3)/233280)/ep^2 + (-10870249/3779136 + (359*D5)/1728 + 
     PR10ep0/144 + (139*PR14ep0)/7776 + (925*PR4dfin)/46656 - 
     (331*PR4fin)/46656 + (361*PR5ep0)/23328 + (208793*S2)/31104 - 
     (89*S2^2)/64 + (119*T1ep)/432 + (1589*T1ep2)/23328 - 
     (33739*z2)/3359232 + (133*S2*z2)/144 + (2765519*z3)/4199040 + 
     (60143*z4)/1244160)/ep, II[2, 1, 1, 1, 3, 1, 2, 1, 0, 0, 1, 2, 0, 0, 
   0] -> (1/360 - z3/120)/ep^3 + (67/1080 - D6/144 + (31*S2)/24 - 
     (3341*z3)/8640 + z4/120)/ep^2 + (-52673311/9953280 + (5*B4)/48 + 
     (347*D5)/1728 - (115*D6)/3456 + (7*D6ep)/432 + PR10ep0/1296 + 
     (23*PR14ep0)/1728 - (5*PR15ep0)/216 - (25*PR4dep1)/1152 + 
     (725*PR4dfin)/20736 - (5*PR4ep1)/1152 - (961*PR4fin)/34560 - 
     (5*PR5ep0)/432 - (5*PR7ep1)/288 - (23*PR9dep0)/576 - PR9ep0/216 + 
     (106961*S2)/9216 - (1227*S2^2)/128 + (3133*T1ep)/20736 - 
     (521*T1ep2)/10368 - (5*T1ep3)/192 + (1212233*z2)/248832 - 
     (521*S2*z2)/768 - (5*T1ep*z2)/192 + (163757*z3)/58320 + (15*S2*z3)/64 - 
     (37*z2*z3)/864 - (283*z4)/46080 - (11*z5)/960)/ep, 
 II[2, 1, 0, 1, 3, 2, 2, 2, 0, 0, 1, 1, 0, 0, 0] -> 
  -1/(240*ep^4) + (-7/180 + S2/8)/ep^3 + 
   (83/1080 - S2/48 + T1ep/108 + z2/32 + (59*z3)/648)/ep^2 + 
   (-2453257/26873856 - B4/72 + (7*D5)/72 + PR10ep0/81 + (5*PR4dep1)/1728 - 
     (145*PR4dfin)/3456 + PR4ep1/1728 - (539*PR4fin)/51840 + PR7ep1/432 + 
     (1025*S2)/4608 + (9*S2^2)/4 + (1313*T1ep)/10368 + (227*T1ep2)/5184 + 
     T1ep3/288 + (87659*z2)/373248 + (251*S2*z2)/384 + (T1ep*z2)/288 + 
     (15691*z3)/15552 - (S2*z3)/32 + (z2*z3)/144 + (3923*z4)/13824 + z5/480)/
    ep, II[1, 1, 2, 2, 1, 1, 1, 1, 2, 0, 0, 2, 1, 0, 0] -> 
  ((-7*z3)/60 + z5/6)/ep^2 + (301555/373248 - D5/8 + D6/72 + D6ep/144 - 
     (5*PR10ep0)/72 + (3*PR11dep0)/16 + PR11ep0/24 + PR12ep0/72 + 
     PR14ep0/72 - PR15ep0/144 - (25*PR4dfin)/96 + (17*PR4fin)/1440 - 
     PR5ep0/18 - (17*PR9dep0)/96 - PR9ep0/288 - (207*S2)/32 + (81*S2^2)/16 - 
     (43*T1ep)/144 - (23*T1ep2)/144 + (667*z2)/1296 - (69*S2*z2)/32 - 
     (247*z3)/432 + (z2*z3)/144 + z3^2/120 - (47*z4)/640 + (91*z5)/144 - 
     (5*z6)/48)/ep, II[2, 1, 2, 0, 1, 1, 1, 3, 2, 0, 0, 1, 1, 0, 0] -> 
  (1/360 - z3/120)/ep^3 + (13/432 - D6/144 - (91*S2)/96 + (21*z3)/160 + 
     z4/120)/ep^2 + (17837005/17915904 - B4/16 + (23*D5)/432 + (19*D6)/1728 + 
     D6ep/432 + (5*PR10ep0)/162 - (7*PR14ep0)/1728 - PR15ep0/108 + 
     (5*PR4dep1)/384 + (2525*PR4dfin)/20736 + PR4ep1/384 - 
     (41*PR4fin)/34560 + PR5ep0/54 + PR7ep1/96 + (23*PR9dep0)/576 + 
     PR9ep0/432 + (34537*S2)/9216 - (399*S2^2)/128 + (4301*T1ep)/20736 + 
     (1135*T1ep2)/10368 + T1ep3/64 - (26935*z2)/27648 + (1135*S2*z2)/768 + 
     (T1ep*z2)/64 - (427187*z3)/466560 - (9*S2*z3)/64 + (23*z2*z3)/864 + 
     (13717*z4)/46080 + (59*z5)/2880)/ep, 
 II[2, 1, 1, 1, 2, 1, 2, 2, 0, 0, 2, 1, 0, 0, 0] -> 
  1/(80*ep^4) + (37/480 - (3*S2)/8 - z3/40)/ep^3 + 
   (-1193/2880 - D6/48 + S2/2 - T1ep/36 - (3*z2)/32 - (43*z3)/288 + z4/40)/
    ep^2 + (-4167259/622080 - D5/32 - (7*D6)/192 + (7*D6ep)/144 + 
     PR14ep0/288 - (5*PR15ep0)/72 - (5*PR4dfin)/144 + (7*PR4fin)/240 - 
     PR5ep0/72 - PR9dep0/96 - PR9ep0/72 + (439*S2)/48 - (405*S2^2)/64 + 
     (17*T1ep)/864 - (5*T1ep2)/144 - (661*z2)/576 - (21*S2*z2)/32 - 
     (253*z3)/1296 + (z2*z3)/36 - (53*z4)/192 + z5/80)/ep, 
 II[1, 1, 2, 0, 2, 0, 2, 1, 0, 1, 2, 1, 1, 1, 0] -> 
  (z3/6 - z5/6)/ep^2 + (-8416205/279936 + (17*D5)/36 + (7*PR10ep0)/108 - 
     (5*PR11dep0)/24 - PR11ep0/24 - (25*PR4dfin)/72 + (17*PR4fin)/1080 - 
     PR5ep0/18 - PR9dep0/12 + 35*S2 - (27*S2^2)/8 + (2*T1ep)/3 + 
     (11*T1ep2)/108 + (923*z2)/1944 + (11*S2*z2)/8 + (16301*z3)/1620 - 
     z3^2/120 + (145*z4)/288 - (13*z5)/36 + (5*z6)/48)/ep, 
 II[2, 1, 2, 1, 1, 1, 1, 2, 2, 0, 0, 1, 1, 0, 0] -> 
  (-1/120 + z3/40)/ep^3 + (-73/720 + D6/48 + (3*S2)/16 + (53*z3)/480 - z4/40)/
    ep^2 + (824519/103680 - D5/32 + (67*D6)/1728 + D6ep/48 + 
     (11*PR10ep0)/144 + PR11dep0/12 + PR12ep0/54 - (13*PR14ep0)/288 + 
     (5*PR4dfin)/18 - PR4fin/20 - PR5ep0/216 + (5*PR9dep0)/96 - PR9ep0/48 + 
     (143*S2)/64 - (459*S2^2)/32 + T1ep/288 + T1ep2/72 + (3359*z2)/576 + 
     (3*S2*z2)/16 + (1859*z3)/2592 + (z2*z3)/24 + (5519*z4)/5760 + (9*z5)/80)/
    ep, II[1, 1, 2, 1, 1, 2, 2, 1, 2, 0, 0, 1, 1, 0, 0] -> 
  ((-7*z3)/60 + z5/6)/ep^2 + (301555/373248 - D5/8 + D6/72 + D6ep/144 - 
     (5*PR10ep0)/72 + (3*PR11dep0)/16 + PR11ep0/24 + PR12ep0/72 + 
     PR14ep0/72 - PR15ep0/144 - (25*PR4dfin)/96 + (17*PR4fin)/1440 - 
     PR5ep0/18 - (17*PR9dep0)/96 - PR9ep0/288 - (207*S2)/32 + (81*S2^2)/16 - 
     (43*T1ep)/144 - (23*T1ep2)/144 + (667*z2)/1296 - (69*S2*z2)/32 - 
     (175*z3)/432 + (z2*z3)/144 - z3^2/24 - (47*z4)/640 + (73*z5)/144 - 
     (5*z6)/48)/ep, II[4, 1, 1, 1, 3, 1, 0, 1, 0, 0, 2, 0, 1, 0, 0] -> 
  1/(4320*ep^5) + 19/(6480*ep^4) + (169/25920 + (7*S2)/216 + z2/1728)/ep^3 + 
   (21469/466560 - S2/24 + (7*T1ep)/2916 + (47*z2)/2592 - (1619*z3)/349920)/
    ep^2 + (-53353661/1074954240 + B4/2916 + (227*D5)/5832 + 
     (77*PR10ep0)/11664 + (5*PR14ep0)/23328 + (5*PR4dep1)/124416 + 
     (14125*PR4dfin)/746496 + PR4ep1/124416 - (28939*PR4fin)/3732480 - 
     (7*PR5ep0)/17496 + PR7ep1/31104 + (1376059*S2)/995328 - (7*S2^2)/6 + 
     (545*T1ep)/9216 + (6115*T1ep2)/373248 + T1ep3/20736 + 
     (2347259*z2)/2985984 + (6563*S2*z2)/27648 + (T1ep*z2)/20736 + 
     (8438693*z3)/16796160 - (S2*z3)/2304 + (z2*z3)/10368 + 
     (230221*z4)/1658880 + z5/34560)/ep, 
 II[1, 1, 2, 1, 2, 1, 1, 2, 0, 0, 2, 1, 1, 0, 0] -> 
  (-1/120 + z3/40)/ep^3 + (-67/720 + D6/48 + (3*S2)/16 + (53*z3)/480 - z4/40)/
    ep^2 + (2248619/233280 - (9*D5)/32 + (55*D6)/1728 + D6ep/144 + 
     (5*PR10ep0)/144 + PR11dep0/12 + PR12ep0/54 - (5*PR14ep0)/96 + 
     PR15ep0/72 + (5*PR4dfin)/72 - (11*PR4fin)/360 - (7*PR5ep0)/216 + 
     PR9dep0/96 - PR9ep0/72 - (721*S2)/64 - (81*S2^2)/32 - (109*T1ep)/288 - 
     (7*T1ep2)/72 + (21575*z2)/5184 - (21*S2*z2)/16 + (1727*z3)/6480 + 
     (z2*z3)/36 + (4049*z4)/5760 + (37*z5)/240)/ep, 
 II[2, 1, 1, 1, 3, 2, 2, 1, 0, 0, 1, 1, 0, 0, 0] -> 
  (1/360 - z3/120)/ep^3 + (59/2160 - D6/144 - (91*S2)/96 + (21*z3)/160 + 
     z4/120)/ep^2 + (22401041/89579520 - B4/16 - D5/32 + D6/576 - 
     (7*D6ep)/432 - (13*PR10ep0)/864 + (17*PR14ep0)/1728 + PR15ep0/108 + 
     (5*PR4dep1)/384 - (145*PR4dfin)/6912 + PR4ep1/384 + (155*PR4fin)/6912 + 
     PR5ep0/81 + PR7ep1/96 + PR9dep0/576 + (5*PR9ep0)/432 - (23111*S2)/9216 + 
     (153*S2^2)/32 + (941*T1ep)/20736 + (193*T1ep2)/3456 + T1ep3/64 - 
     (859679*z2)/248832 + (193*S2*z2)/256 + (T1ep*z2)/64 - (31177*z3)/17280 - 
     (9*S2*z3)/64 + (7*z2*z3)/864 - (7063*z4)/46080 + (13*z5)/960)/ep, 
 II[2, 1, 1, 1, 3, 1, 0, 1, 0, 0, 1, 2, 2, 0, 0] -> 
  (1/360 - z3/120)/ep^3 + (8/135 - D6/144 + (31*S2)/24 - (3341*z3)/8640 + 
     z4/120)/ep^2 + (-2540388757/268738560 + (5*B4)/48 + (317*D5)/576 - 
     (67*D6)/3456 + (19*D6ep)/432 + PR10ep0/24 + (31*PR14ep0)/864 - 
     (11*PR15ep0)/216 - (25*PR4dep1)/1152 + (4765*PR4dfin)/20736 - 
     (5*PR4ep1)/1152 - (799*PR4fin)/20736 + (7*PR5ep0)/216 - (5*PR7ep1)/288 + 
     (5*PR9dep0)/288 - PR9ep0/54 + (252953*S2)/9216 - (1233*S2^2)/64 + 
     (13753*T1ep)/20736 + (361*T1ep2)/3456 - (5*T1ep3)/192 + 
     (3711667*z2)/746496 + (361*S2*z2)/256 - (5*T1ep*z2)/192 + 
     (1505447*z3)/466560 + (15*S2*z3)/64 - (13*z2*z3)/864 + 
     (8911*z4)/138240 - (73*z5)/2880)/ep, 
 II[1, 2, 1, 1, 3, 2, 0, 1, 0, 0, 1, 1, 2, 0, 0] -> 
  1/(160*ep^4) + (7/192 - z3/40)/ep^3 + 
   (539/5760 - D6/48 - (27*S2)/32 + z2/64 - (169*z3)/960 + z4/40)/ep^2 + 
   (-362107/622080 - (113*D5)/576 - (47*D6)/3456 + D6ep/432 - 
     (31*PR10ep0)/432 + (53*PR14ep0)/1728 - (5*PR15ep0)/216 - 
     (5*PR4dfin)/54 + PR4fin/24 + (5*PR5ep0)/432 - (5*PR9dep0)/576 + 
     PR9ep0/108 - (1493*S2)/128 + (1485*S2^2)/128 - (493*T1ep)/1728 - 
     (13*T1ep2)/288 - (3979*z2)/864 - (39*S2*z2)/64 - (24821*z3)/15552 - 
     (z2*z3)/54 - (37*z4)/45 - (7*z5)/240)/ep, 
 II[1, 1, 2, 1, 5, 0, 0, 2, 0, 0, 1, 1, 1, 0, 0] -> 
  1/(1440*ep^5) + 73/(3456*ep^4) + (14537/155520 - (157*S2)/432 + z2/576)/
    ep^3 + (-50689/116640 + (67*S2)/192 - (157*T1ep)/5832 - (1417*z2)/20736 + 
     (7217*z3)/116640)/ep^2 + (218161/46656 - (113*D5)/432 - 
     (61*PR14ep0)/1944 - (139*PR5ep0)/5832 - (95459*S2)/15552 - 
     (101*T1ep)/288 - (353*T1ep2)/2916 + (211031*z2)/186624 - 
     (523*S2*z2)/288 - (141757*z3)/93312 + (28811*z4)/622080)/ep, 
 II[2, 1, 1, 1, 3, 2, 0, 1, 0, 0, 2, 0, 2, 0, 0] -> 
  1/(320*ep^5) + 1/(128*ep^4) + (-1/1280 - (3*S2)/32 + z2/128)/ep^3 + 
   (-599/2560 + (9*S2)/16 - T1ep/144 - (3*z2)/256 + (239*z3)/2880)/ep^2 + 
   (37380227/11197440 - (19*D5)/576 + PR10ep0/432 - PR14ep0/96 + 
     (25*PR4dfin)/1728 - (11*PR4fin)/1728 - PR5ep0/288 - (167*S2)/64 - 
     (9*S2^2)/8 - T1ep/16 - (29*T1ep2)/864 + (90289*z2)/124416 - (S2*z2)/2 - 
     (24365*z3)/31104 + (5141*z4)/46080)/ep, 
 II[3, 1, 0, 1, 3, 2, 1, 2, 0, 0, 1, 1, 0, 0, 0] -> 
  1/(720*ep^4) + (1/2592 + (13*S2)/288)/ep^3 + 
   (3013/77760 + (211*S2)/192 + (13*T1ep)/3888 + z2/54 - (7519*z3)/31104)/
    ep^2 + (16603174049/8599633920 + (493*B4)/10368 - (25*D5)/1296 - 
     (5*PR10ep0)/432 - (185*PR4dep1)/12288 + (53095*PR4dfin)/663552 - 
     (37*PR4ep1)/12288 - (46913*PR4fin)/3317760 - (37*PR7ep1)/3072 + 
     (2085347*S2)/2654208 - (567*S2^2)/128 - (74045*T1ep)/663552 - 
     (70661*T1ep2)/995328 - (37*T1ep3)/2048 + (66526537*z2)/23887872 - 
     (22999*S2*z2)/24576 - (37*T1ep*z2)/2048 - (245861*z3)/2985984 + 
     (333*S2*z3)/2048 - (37*z2*z3)/1024 + (159979*z4)/2654208 - 
     (111*z5)/10240)/ep, II[1, 1, 2, 1, 2, 1, 1, 1, 0, 0, 2, 1, 2, 0, 0] -> 
  (-1/60 + z3/20)/ep^2 + (-47057647/933120 + D5/2 + D6ep/72 - 
     (7*PR10ep0)/72 - PR11dep0/8 + PR12ep0/72 + (5*PR14ep0)/72 - PR15ep0/72 - 
     (25*PR4dfin)/16 + (7*PR4fin)/144 - (2*PR5ep0)/9 - (23*PR9dep0)/48 - 
     PR9ep0/144 + (567*S2)/16 + (405*S2^2)/16 + (29*T1ep)/72 - 
     (11*T1ep2)/72 - (665*z2)/648 - (33*S2*z2)/16 + (39377*z3)/2160 + 
     (z2*z3)/72 + (677*z4)/960 - (25*z5)/24)/ep, 
 II[3, 1, 2, 1, 2, 1, 1, 1, 0, 0, 2, 1, 0, 0, 0] -> 
  -1/(120*ep^3) + (-43/360 + (13*S2)/96 + (31*z3)/360)/ep^2 + 
   (9892183/933120 - (151*D5)/432 + (5*D6)/432 - D6ep/54 - 
     (85*PR10ep0)/2592 - (13*PR14ep0)/576 + PR15ep0/54 - (35*PR4dfin)/2592 + 
     PR4fin/288 - PR5ep0/162 + (5*PR9dep0)/576 + PR9ep0/108 - 
     (22211*S2)/1152 + (267*S2^2)/32 - (2687*T1ep)/5184 - (157*T1ep2)/1296 - 
     (18827*z2)/31104 - (157*S2*z2)/96 - (618043*z3)/233280 - (z2*z3)/54 - 
     (2137*z4)/11520)/ep, II[2, 1, 2, 0, 2, 0, 1, 1, 0, 1, 2, 1, 1, 1, 0] -> 
  ((-7*z3)/60 + z5/6)/ep^2 + (2282279/139968 - (5*D5)/18 + PR0ep0/72 - 
     (5*PR10ep0)/108 + (5*PR11dep0)/24 + PR11ep0/24 + (5*PR4dfin)/36 - 
     PR4fin/108 + PR5ep0/72 - (155*S2)/8 + (27*S2^2)/16 - (5*T1ep)/12 - 
     (5*T1ep2)/54 + (403*z2)/972 - (5*S2*z2)/4 - (581*z3)/108 + z3^2/120 - 
     (73*z4)/360 + (11*z5)/18 - (5*z6)/48)/ep, 
 II[2, 1, 2, 1, 2, 1, 1, 1, 2, 0, 0, 1, 1, 0, 0] -> 
  1/(40*ep^3) + (73/240 - (9*S2)/16 - (67*z3)/480 - z5/6)/ep^2 + 
   (-88091/3840 + (47*D5)/96 - (113*D6)/1728 - D6ep/36 - PR10ep0/36 - 
     (7*PR11dep0)/24 - PR11ep0/24 - (5*PR12ep0)/216 + (25*PR14ep0)/288 + 
     PR15ep0/36 - (5*PR4dfin)/24 + (3*PR4fin)/40 + (17*PR5ep0)/216 + 
     (7*PR9dep0)/96 + PR9ep0/72 + (1185*S2)/64 + (945*S2^2)/64 + 
     (215*T1ep)/288 + (35*T1ep2)/144 - (18881*z2)/1728 + (105*S2*z2)/32 + 
     (7879*z3)/6480 - (z2*z3)/36 - z3^2/120 - (4373*z4)/2880 - (7*z5)/9 + 
     (5*z6)/48)/ep, II[1, 1, 1, 1, 2, 1, 1, 1, 0, 0, 2, 2, 2, 0, 0] -> 
  (1/60 + z3/6 - z5/6)/ep^2 + (516833/14580 - D5/8 + D6ep/72 + 
     (7*PR10ep0)/36 - PR11dep0/4 - PR11ep0/24 + PR12ep0/72 - PR14ep0/18 - 
     PR15ep0/72 + (5*PR4dfin)/3 - PR4fin/45 + (23*PR5ep0)/72 + 
     (37*PR9dep0)/48 - PR9ep0/144 - (153*S2)/8 - (81*S2^2)/4 + (5*T1ep)/18 + 
     (17*T1ep2)/36 - (1837*z2)/324 + (51*S2*z2)/8 - (7739*z3)/540 + 
     (z2*z3)/72 - z3^2/120 - (115*z4)/96 + z5/18 + (5*z6)/48)/ep, 
 II[2, 1, 0, 2, 4, 1, 1, 2, 0, 0, 1, 1, 0, 0, 0] -> 
  1/(4320*ep^5) + 19/(6480*ep^4) + (1057/19440 - (71*S2)/432 + z2/1728)/
    ep^3 + (413/7776 - (709*S2)/432 - (71*T1ep)/5832 - (41*z2)/864 + 
     (2167*z3)/15552)/ep^2 + (-38779940297/12899450880 - (649*B4)/15552 - 
     (329*D5)/7776 + (73*PR10ep0)/7776 + (2345*PR4dep1)/165888 - 
     (11285*PR4dfin)/331776 + (469*PR4ep1)/165888 + (103849*PR4fin)/4976640 + 
     (469*PR7ep1)/41472 + (4494629*S2)/3981312 + (245*S2^2)/128 + 
     (138319*T1ep)/2985984 + (81613*T1ep2)/1492992 + (469*T1ep3)/27648 - 
     (104074033*z2)/35831808 + (24175*S2*z2)/36864 + (469*T1ep*z2)/27648 - 
     (3504787*z3)/4478976 - (469*S2*z3)/3072 + (469*z2*z3)/13824 - 
     (899843*z4)/3981312 + (469*z5)/46080)/ep, 
 II[1, 1, 2, 1, 2, 2, 1, 1, 2, 0, 0, 1, 1, 0, 0] -> 
  (-1/120 + z3/40)/ep^3 + (-73/720 + D6/48 + (3*S2)/16 + (53*z3)/480 - z4/40)/
    ep^2 + (1095719/233280 - (29*D5)/96 + (7*D6)/192 - D6ep/48 - PR10ep0/18 + 
     PR11dep0/8 + PR12ep0/72 - PR14ep0/96 + PR15ep0/24 - (35*PR4dfin)/144 + 
     PR4fin/144 - PR5ep0/18 - (3*PR9dep0)/32 - (1003*S2)/64 + (567*S2^2)/64 - 
     (149*T1ep)/288 - (25*T1ep2)/144 + (3053*z2)/5184 - (75*S2*z2)/32 - 
     (887*z3)/6480 - z4/960 + (37*z5)/240)/ep, 
 II[3, 1, 1, 1, 2, 1, 1, 1, 0, 0, 2, 2, 0, 0, 0] -> 
  (1/360 - z3/120)/ep^3 + (59/2160 - D6/144 - (91*S2)/96 + (21*z3)/160 + 
     z4/120)/ep^2 + (22401041/89579520 - B4/16 - D5/32 + D6/576 - 
     (7*D6ep)/432 - (13*PR10ep0)/864 + (17*PR14ep0)/1728 + PR15ep0/108 + 
     (5*PR4dep1)/384 - (145*PR4dfin)/6912 + PR4ep1/384 + (155*PR4fin)/6912 + 
     PR5ep0/81 + PR7ep1/96 + PR9dep0/576 + (5*PR9ep0)/432 - (23111*S2)/9216 + 
     (153*S2^2)/32 + (941*T1ep)/20736 + (193*T1ep2)/3456 + T1ep3/64 - 
     (859679*z2)/248832 + (193*S2*z2)/256 + (T1ep*z2)/64 - (31177*z3)/17280 - 
     (9*S2*z3)/64 + (7*z2*z3)/864 - (7063*z4)/46080 + (13*z5)/960)/ep, 
 II[2, 1, 2, 1, 2, 1, 1, 2, 0, 0, 2, 1, 0, 0, 0] -> 
  (1/360 - z3/120)/ep^3 + (13/432 - D6/144 + S2/24 - (37*z3)/480 + z4/120)/
    ep^2 + (-5646203/2799360 + (77*D5)/288 - (11*D6)/1728 + (19*D6ep)/432 + 
     (19*PR10ep0)/216 - (13*PR14ep0)/864 - (11*PR15ep0)/216 + 
     (5*PR4dfin)/18 - (23*PR4fin)/540 + (7*PR5ep0)/648 + (17*PR9dep0)/288 - 
     PR9ep0/54 + (10433*S2)/576 - (1251*S2^2)/64 + (1199*T1ep)/2592 + 
     (19*T1ep2)/144 + (76771*z2)/15552 + (57*S2*z2)/32 + (177059*z3)/77760 + 
     (z2*z3)/27 + (2497*z4)/2880 + z5/240)/ep, 
 II[2, 1, 2, 0, 1, 1, 2, 2, 1, 0, 0, 2, 1, 0, 0] -> 
  (1/360 - z3/120)/ep^3 + (71/2160 - D6/144 + (9*S2)/16 - (101*z3)/540 + 
     z4/120)/ep^2 + (-9760591/8957952 + B4/24 + D5/16 - (29*D6)/432 + 
     (19*D6ep)/432 + (7*PR10ep0)/216 - (17*PR14ep0)/864 - (11*PR15ep0)/216 - 
     (5*PR4dep1)/576 - (5*PR4dfin)/384 - PR4ep1/576 - (3*PR4fin)/128 - 
     (5*PR5ep0)/216 - PR7ep1/144 - (7*PR9dep0)/288 - PR9ep0/54 + 
     (2645*S2)/512 - (369*S2^2)/64 - (77*T1ep)/3456 - (29*T1ep2)/576 - 
     T1ep3/96 + (447557*z2)/124416 - (87*S2*z2)/128 - (T1ep*z2)/96 + 
     (8999*z3)/5184 + (3*S2*z3)/32 + (7*z2*z3)/432 + (10961*z4)/23040 + 
     (7*z5)/1440)/ep, II[1, 1, 2, 1, 4, 0, 1, 1, 2, 0, 0, 1, 1, 0, 0] -> 
  -1/(960*ep^5) - 77/(5760*ep^4) + (-2207/34560 + (19*S2)/96 - z2/384)/ep^3 + 
   (9161/69120 + (7*S2)/576 + (19*T1ep)/1296 + (25*z2)/768 + (563*z3)/155520)/
    ep^2 + (-495862063/3224862720 - B4/1296 + (31*D5)/10368 + (13*D6)/20736 - 
     (5*D6ep)/648 - (11*PR10ep0)/864 + (77*PR14ep0)/10368 + (5*PR15ep0)/648 + 
     (5*PR4dep1)/13824 - (7865*PR4dfin)/248832 + PR4ep1/13824 + 
     (7519*PR4fin)/1244160 + PR5ep0/324 + PR7ep1/3456 - (17*PR9dep0)/3456 + 
     (5*PR9ep0)/1296 - (85703*S2)/36864 + (507*S2^2)/256 + 
     (443*T1ep)/248832 + (619*T1ep2)/41472 + T1ep3/2304 - 
     (7831919*z2)/8957952 + (923*S2*z2)/3072 + (T1ep*z2)/2304 + 
     (345253*z3)/1119744 - (S2*z3)/256 - (71*z2*z3)/10368 - 
     (193967*z4)/1658880 + z5/3840)/ep, 
 II[2, 1, 1, 1, 5, 2, 0, 1, 0, 0, 1, 0, 1, 0, 0] -> 
  1/(2880*ep^5) + 371/(34560*ep^4) + (33169/622080 - (157*S2)/864 + z2/1152)/
    ep^3 + (-618739/3732480 + (311*S2)/1152 - (157*T1ep)/11664 - 
     (1399*z2)/41472 - (34831*z3)/933120)/ep^2 + 
   (4930419653/10319560704 + (247*B4)/20736 - (41*D5)/1728 + 
     (17*PR10ep0)/3888 - (17*PR14ep0)/2592 - (2105*PR4dep1)/663552 + 
     (43685*PR4dfin)/1327104 - (421*PR4ep1)/663552 - (47827*PR4fin)/6635520 - 
     (19*PR5ep0)/3888 - (421*PR7ep1)/165888 + (38718347*S2)/15925248 - 
     (175*S2^2)/64 - (151573*T1ep)/3981312 - (210077*T1ep2)/5971968 - 
     (421*T1ep3)/110592 + (183939713*z2)/143327232 - (83423*S2*z2)/147456 - 
     (421*T1ep*z2)/110592 - (35026513*z3)/89579520 + (421*S2*z3)/12288 - 
     (421*z2*z3)/55296 + (4770527*z4)/79626240 - (421*z5)/184320)/ep, 
 II[2, 1, 4, 2, 2, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0] -> 
  1/(5760*ep^5) - 11/(5760*ep^4) + (-257/41472 + (41*S2)/576 + z2/2304)/
    ep^3 + (36047/311040 - (173*S2)/864 + (41*T1ep)/7776 + (131*z2)/6912 + 
     z3/93312)/ep^2 + (5895752281/4837294080 - (7*B4)/3888 - (145*D5)/3888 - 
     (25*PR10ep0)/3888 + (5*PR4dep1)/20736 - (5425*PR4dfin)/373248 + 
     PR4ep1/20736 + (2663*PR4fin)/1866240 + PR7ep1/5184 - 
     (620413*S2)/165888 + (33*S2^2)/16 - (26605*T1ep)/373248 - 
     (421*T1ep2)/62208 + T1ep3/3456 - (4425217*z2)/13436928 - 
     (257*S2*z2)/4608 + (T1ep*z2)/3456 - (199411*z3)/1679616 - (S2*z3)/384 + 
     (z2*z3)/1728 - (115*z4)/15552 + z5/5760)/ep, 
 II[1, 2, 1, 1, 3, 1, 0, 1, 0, 0, 1, 2, 2, 0, 0] -> 
  1/(320*ep^5) + 1/(128*ep^4) + (-17/1280 - (3*S2)/32 + z2/128)/ep^3 + 
   (-497/1536 + (29*S2)/32 - T1ep/144 - (3*z2)/256 + (119*z3)/720)/ep^2 + 
   (74761903/11197440 - (11*D5)/144 + (49*D6)/3456 + D6ep/108 + PR10ep0/54 - 
     (49*PR14ep0)/1728 - PR15ep0/108 + (35*PR4dfin)/576 - (119*PR4fin)/8640 - 
     (5*PR5ep0)/864 + (7*PR9dep0)/576 - PR9ep0/216 - (1835*S2)/384 - 
     (351*S2^2)/128 - (245*T1ep)/1728 - T1ep2/18 + (207149*z2)/124416 - 
     (51*S2*z2)/64 - (63049*z3)/51840 + (z2*z3)/108 + (1261*z4)/5120)/ep, 
 II[3, 1, 1, 1, 3, 1, 0, 1, 0, 0, 2, 0, 2, 0, 0] -> 
  -1/(960*ep^5) - 19/(5760*ep^4) + (533/34560 - S2/8 - z2/384)/ep^3 + 
   (-4835/41472 + (25*S2)/192 - T1ep/108 - (115*z2)/2304 - (139*z3)/8640)/
    ep^2 + (17561749/16796160 - (11*D5)/64 - PR10ep0/432 - 
     (41*PR14ep0)/2592 - (55*PR4dfin)/5184 + (49*PR4fin)/5184 - 
     (29*PR5ep0)/1944 - (1813*S2)/576 - (9*S2^2)/64 - (521*T1ep)/2592 - 
     (53*T1ep2)/864 - (1241*z2)/373248 - (57*S2*z2)/64 - (325579*z3)/466560 - 
     (14021*z4)/138240)/ep, II[2, 1, 1, 1, 4, 0, 0, 1, 0, 0, 1, 2, 2, 0, 
   0] -> -1/(480*ep^5) - 11/(480*ep^4) + (-23/360 + (7*S2)/16 - z2/192)/
    ep^3 + (595/864 - (55*S2)/48 + (7*T1ep)/216 + (17*z2)/192 - 
     (593*z3)/4320)/ep^2 + (-58133/8640 + (37*D5)/144 + (23*PR14ep0)/648 + 
     (11*PR5ep0)/486 + (2447*S2)/288 + (221*T1ep)/648 + (5*T1ep2)/36 - 
     (4333*z2)/3888 + (67*S2*z2)/32 + (260249*z3)/116640 - (1657*z4)/69120)/
    ep, II[2, 1, 1, 1, 3, 1, 0, 2, 0, 0, 2, 0, 2, 0, 0] -> 
  -1/(960*ep^5) - 19/(5760*ep^4) + (-119/6912 + S2/32 - z2/384)/ep^3 + 
   (2701/41472 + S2/24 + T1ep/432 + (5*z2)/2304 - (239*z3)/8640)/ep^2 + 
   (-71797733/11197440 + (241*D5)/576 + PR10ep0/48 + (89*PR14ep0)/2592 + 
     (85*PR4dfin)/1728 - (31*PR4fin)/1728 + (209*PR5ep0)/7776 + 
     (8965*S2)/576 - (81*S2^2)/16 + (781*T1ep)/1296 + (127*T1ep2)/864 + 
     (23843*z2)/41472 + 2*S2*z2 + (762341*z3)/466560 + (25579*z4)/138240)/ep, 
 II[1, 1, 2, 1, 2, 0, 2, 1, 2, 0, 0, 2, 1, 0, 0] -> 
  1/(80*ep^3) + (5/48 - (3*S2)/8 - z3/20)/ep^2 + 
   (-559427/58320 + (13*D5)/36 + D6/216 + D6ep/27 + PR10ep0/54 + 
     (7*PR14ep0)/216 - PR15ep0/27 - (35*PR4dfin)/216 - PR4fin/360 + 
     PR5ep0/54 - PR9dep0/72 - PR9ep0/54 + (113*S2)/8 + (135*S2^2)/16 + 
     (97*T1ep)/216 + T1ep2/9 - (4987*z2)/2592 + (3*S2*z2)/2 + 
     (40523*z3)/19440 + (z2*z3)/27 + (127*z4)/1440)/ep, 
 II[2, 1, 1, 1, 4, 2, 0, 2, 0, 0, 1, 0, 1, 0, 0] -> 
  1/(720*ep^4) + (107/1944 - (17*S2)/108)/ep^3 + 
   (1969/116640 - (331*S2)/288 - (17*T1ep)/1458 - (127*z2)/2592 + 
     (2759*z3)/46656)/ep^2 + (48742197503/12899450880 + (67*B4)/15552 - 
     (835*D5)/1944 - (5*PR10ep0)/324 - (5*PR14ep0)/162 + 
     (865*PR4dep1)/165888 - (53255*PR4dfin)/995328 + (173*PR4ep1)/165888 + 
     (126113*PR4fin)/4976640 - (25*PR5ep0)/972 + (173*PR7ep1)/41472 - 
     (55478275*S2)/3981312 + (39*S2^2)/8 - (560995*T1ep)/995328 - 
     (175259*T1ep2)/1492992 + (173*T1ep3)/27648 - (61842857*z2)/35831808 - 
     (61321*S2*z2)/36864 + (173*T1ep*z2)/27648 - (37035751*z3)/22394880 - 
     (173*S2*z3)/3072 + (173*z2*z3)/13824 - (1949579*z4)/3981312 + 
     (173*z5)/46080)/ep, II[2, 1, 2, 1, 2, 1, 2, 0, 0, 0, 2, 2, 0, 0, 0] -> 
  1/(160*ep^4) + (1/32 - (3*S2)/16)/ep^3 + 
   (-159/640 + (3*S2)/8 - T1ep/72 - (3*z2)/64 + z3/72)/ep^2 + 
   (-2085133/699840 - D5/36 - PR10ep0/216 + (5*PR4dfin)/216 + 
     (5*PR4fin)/216 + (253*S2)/64 - (45*S2^2)/16 - T1ep/72 - (5*T1ep2)/216 - 
     (19465*z2)/15552 - (13*S2*z2)/32 - (5867*z3)/7776 - (227*z4)/576)/ep, 
 II[2, 1, 2, 1, 2, 0, 1, 1, 2, 0, 0, 2, 1, 0, 0] -> 
  1/(160*ep^4) + (1/32 - (3*S2)/16)/ep^3 + 
   (-35/128 + (3*S2)/8 - T1ep/72 - (3*z2)/64 + z3/72)/ep^2 + 
   (588781/174960 - (2*D5)/9 - D6/108 + D6ep/108 + PR10ep0/216 - 
     (5*PR14ep0)/216 - PR15ep0/108 + (5*PR4dfin)/72 + (11*PR4fin)/1080 - 
     PR5ep0/108 + PR9dep0/36 - PR9ep0/216 - (327*S2)/64 - (27*S2^2)/8 - 
     (7*T1ep)/27 - (5*T1ep2)/72 + (3523*z2)/15552 - (33*S2*z2)/32 - 
     (207*z3)/160 + (z2*z3)/108 - (17*z4)/192)/ep, 
 II[3, 1, 2, 1, 2, 1, 1, 0, 0, 0, 2, 2, 0, 0, 0] -> 
  -1/(480*ep^4) + (-17/1440 + S2/16)/ep^3 + 
   (619/3456 - (79*S2)/48 + T1ep/216 + z2/64 + (289*z3)/1296)/ep^2 + 
   (-469657861/268738560 - (17*B4)/144 + (17*D5)/108 + (59*PR10ep0)/1296 + 
     (85*PR4dep1)/3456 - (355*PR4dfin)/20736 + (17*PR4ep1)/3456 - 
     (763*PR4fin)/103680 + (17*PR7ep1)/864 + (53209*S2)/9216 - (9*S2^2)/16 + 
     (8977*T1ep)/20736 + (1859*T1ep2)/10368 + (17*T1ep3)/576 - 
     (890909*z2)/746496 + (1883*S2*z2)/768 + (17*T1ep*z2)/576 + 
     (38321*z3)/93312 - (17*S2*z3)/64 + (17*z2*z3)/288 + (24019*z4)/27648 + 
     (17*z5)/960)/ep, II[2, 1, 1, 1, 3, 2, 0, 2, 0, 0, 1, 0, 2, 0, 0] -> 
  -1/(240*ep^4) + (-7/180 + S2/8)/ep^3 + 
   (539/4320 - S2/48 + T1ep/108 + z2/32 + (53*z3)/1296)/ep^2 + 
   (-168162589/29859840 - B4/144 + (185*D5)/432 + PR10ep0/36 + PR14ep0/36 + 
     (5*PR4dep1)/3456 + (85*PR4dfin)/2304 + PR4ep1/3456 - 
     (2299*PR4fin)/103680 + (5*PR5ep0)/216 + PR7ep1/864 + (132553*S2)/9216 - 
     (9*S2^2)/2 + (12241*T1ep)/20736 + (529*T1ep2)/3456 + T1ep3/576 + 
     (23689*z2)/27648 + (545*S2*z2)/256 + (T1ep*z2)/576 + (108449*z3)/51840 - 
     (S2*z3)/64 + (z2*z3)/288 + (9475*z4)/27648 + z5/960)/ep, 
 II[2, 1, 2, 1, 2, 2, 2, 0, 0, 0, 1, 2, 0, 0, 0] -> 
  -1/(480*ep^4) + (-17/1440 + S2/16)/ep^3 + 
   (-2233/17280 + (11*S2)/3 + T1ep/216 + z2/64 - (107*z3)/162)/ep^2 + 
   (865319647/134369280 + (19*B4)/72 - (41*D5)/108 - (61*PR10ep0)/648 - 
     (95*PR4dep1)/1728 + (355*PR4dfin)/3456 - (19*PR4ep1)/1728 + PR4fin/640 - 
     (19*PR7ep1)/432 - (70147*S2)/4608 - (27*S2^2)/16 - (9331*T1ep)/10368 - 
     (1921*T1ep2)/5184 - (19*T1ep3)/288 + (1614959*z2)/373248 - 
     (1909*S2*z2)/384 - (19*T1ep*z2)/288 - (2297*z3)/5184 + (19*S2*z3)/32 - 
     (19*z2*z3)/144 - (851*z4)/512 - (19*z5)/480)/ep, 
 II[1, 1, 2, 0, 1, 1, 2, 1, 0, 1, 1, 1, 2, 1, 0] -> ((-2*z3)/5 + z5/2)/ep, 
 II[2, 1, 1, 0, 3, 0, 1, 2, 0, 1, 1, 1, 1, 1, 0] -> 
  -1/(240*ep^3) + (-11/160 + S2/8 + z3/30)/ep^2 + 
   (-376453787/6298560 + (115*D5)/162 + PR0ep0/81 - (7*PR10ep0)/1944 + 
     (5*PR11dep0)/216 - (215*PR4dfin)/162 - (13*PR4fin)/2430 - 
     (109*PR5ep0)/324 - (79*PR9dep0)/108 + (9767*S2)/144 - (111*S2^2)/8 + 
     (17*T1ep)/24 - (61*T1ep2)/243 + (879593*z2)/69984 - (61*S2*z2)/18 + 
     (38539*z3)/1620 + (7967*z4)/3240 + (25*z5)/216)/ep, 
 II[1, 1, 1, 0, 2, 0, 1, 1, 0, 2, 1, 2, 1, 2, 0] -> 
  (z3/6 - z5/6)/ep^2 + (-8416205/279936 + (17*D5)/36 + (7*PR10ep0)/108 - 
     (5*PR11dep0)/24 - PR11ep0/24 - (25*PR4dfin)/72 + (17*PR4fin)/1080 - 
     PR5ep0/18 - PR9dep0/12 + 35*S2 - (27*S2^2)/8 + (2*T1ep)/3 + 
     (11*T1ep2)/108 + (923*z2)/1944 + (11*S2*z2)/8 + (4163*z3)/405 + 
     z3^2/24 + (145*z4)/288 - (25*z5)/36 + (5*z6)/48)/ep, 
 II[3, 1, 2, 1, 3, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0] -> 
  1/(360*ep^3) + (11/324 - (97*S2)/192 + (27397*z3)/311040)/ep^2 + 
   (-21288020077/6449725440 - (35*B4)/2592 + (2543*D5)/20736 + (29*D6)/4608 + 
     D6ep/108 + (191*PR10ep0)/5184 - (19*PR14ep0)/6912 - PR15ep0/108 + 
     (175*PR4dep1)/27648 + (40405*PR4dfin)/497664 + (35*PR4ep1)/27648 - 
     (11939*PR4fin)/2488320 + (5*PR5ep0)/1296 + (35*PR7ep1)/6912 + 
     (133*PR9dep0)/6912 - PR9ep0/216 + (1858625*S2)/221184 - 
     (3711*S2^2)/512 + (42491*T1ep)/165888 + (7361*T1ep2)/82944 + 
     (35*T1ep3)/4608 + (9193627*z2)/17915904 + (7361*S2*z2)/6144 + 
     (35*T1ep*z2)/4608 + (14580011*z3)/11197440 - (35*S2*z3)/512 + 
     (169*z2*z3)/6912 + (488887*z4)/3317760 + (7*z5)/1536)/ep, 
 II[3, 1, 0, 1, 3, 1, 1, 3, 0, 0, 1, 1, 0, 0, 0] -> 
  -1/(2160*ep^4) + (16823/233280 - (407*S2)/1296)/ep^3 + 
   (76193/466560 - (40799*S2)/7776 - (407*T1ep)/17496 - (823*z2)/7776 + 
     (47303*z3)/69984)/ep^2 + (-6090730607/716636160 - (265*B4)/2592 + 
     (35*D5)/648 + (35*PR10ep0)/648 + (1325*PR4dep1)/27648 - 
     (22235*PR4dfin)/165888 + (265*PR4ep1)/27648 + (6025*PR4fin)/165888 + 
     (265*PR7ep1)/6912 - (4054837*S2)/1990656 + (333*S2^2)/64 + 
     (5108873*T1ep)/13436928 + (554729*T1ep2)/2239488 + (265*T1ep3)/4608 - 
     (45295765*z2)/5971968 + (176227*S2*z2)/55296 + (265*T1ep*z2)/4608 + 
     (7889321*z3)/6718464 - (265*S2*z3)/512 + (265*z2*z3)/2304 - 
     (3414727*z4)/5971968 + (53*z5)/1536)/ep, 
 II[3, 1, 1, 1, 4, 1, 0, 1, 0, 0, 1, 0, 2, 0, 0] -> 
  1/(2880*ep^5) + 73/(17280*ep^4) + (2887/311040 + (7*S2)/864 + z2/1152)/
    ep^3 + (47423/1866240 - S2/48 + (7*T1ep)/11664 + (275*z2)/20736 + 
     (1831*z3)/233280)/ep^2 + (-10870249/3779136 + (359*D5)/1728 + 
     PR10ep0/144 + (139*PR14ep0)/7776 + (925*PR4dfin)/46656 - 
     (331*PR4fin)/46656 + (361*PR5ep0)/23328 + (208793*S2)/31104 - 
     (89*S2^2)/64 + (119*T1ep)/432 + (1589*T1ep2)/23328 - 
     (33739*z2)/3359232 + (133*S2*z2)/144 + (2765519*z3)/4199040 + 
     (60143*z4)/1244160)/ep, II[1, 1, 3, 1, 2, 0, 2, 1, 1, 0, 0, 2, 1, 0, 
   0] -> -1/(240*ep^3) + (-79/1440 + S2/8 + z3/60)/ep^2 + 
   (6019433/16796160 - D5/16 + D6/432 - D6ep/216 - PR10ep0/72 - PR14ep0/864 + 
     PR15ep0/216 - (85*PR4dfin)/2592 + (47*PR4fin)/12960 - PR5ep0/72 - 
     (7*PR9dep0)/288 + PR9ep0/432 - (443*S2)/192 - (45*S2^2)/64 - 
     (3*T1ep)/32 - T1ep2/27 + (15697*z2)/46656 - (S2*z2)/2 + 
     (4565*z3)/46656 - (z2*z3)/216 + (17*z4)/17280)/ep, 
 II[3, 1, 1, 1, 4, 1, 0, 2, 0, 0, 1, 0, 1, 0, 0] -> 
  -1/(2160*ep^4) + (-12281/699840 + (13*S2)/486)/ep^3 + 
   (-137219/1399680 + (29273*S2)/23328 + (13*T1ep)/6561 + (181*z2)/23328 - 
     (17383*z3)/104976)/ep^2 + (-11580229889/9674588160 + (275*B4)/11664 + 
     (1045*D5)/5832 + (5*PR10ep0)/324 + (5*PR14ep0)/1458 - 
     (1375*PR4dep1)/124416 + (101945*PR4dfin)/746496 - (275*PR4ep1)/124416 - 
     (18259*PR4fin)/746496 + (25*PR5ep0)/8748 - (275*PR7ep1)/31104 + 
     (37548989*S2)/2985984 - (177*S2^2)/16 + (4188047*T1ep)/20155392 + 
     (18671*T1ep2)/3359232 - (275*T1ep3)/20736 + (103522295*z2)/26873856 + 
     (7333*S2*z2)/82944 - (275*T1ep*z2)/20736 + (35686987*z3)/50388480 + 
     (275*S2*z3)/2304 - (275*z2*z3)/10368 + (3698207*z4)/8957952 - 
     (55*z5)/6912)/ep, II[3, 1, 2, 1, 2, 2, 1, 0, 0, 0, 2, 1, 0, 0, 0] -> 
  -1/(480*ep^4) + (-59/2880 + S2/16)/ep^3 + 
   (65/3456 + S2/48 + T1ep/216 + z2/64 + (59*z3)/1296)/ep^2 + 
   (52764473/89579520 - B4/144 + D5/16 + (11*PR10ep0)/1296 + 
     (5*PR4dep1)/3456 + (205*PR4dfin)/20736 + PR4ep1/3456 - 
     (1099*PR4fin)/103680 + PR7ep1/864 + (12809*S2)/9216 - (27*S2^2)/16 + 
     (1793*T1ep)/20736 + (275*T1ep2)/10368 + T1ep3/576 + (191225*z2)/248832 + 
     (299*S2*z2)/768 + (T1ep*z2)/576 + (42577*z3)/93312 - (S2*z3)/64 + 
     (z2*z3)/288 + (6307*z4)/27648 + z5/960)/ep, 
 II[3, 1, 2, 1, 3, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0] -> 
  1/(360*ep^3) + (11/324 - (97*S2)/192 + (27397*z3)/311040)/ep^2 + 
   (-21288020077/6449725440 - (35*B4)/2592 + (2543*D5)/20736 + (29*D6)/4608 + 
     D6ep/108 + (191*PR10ep0)/5184 - (19*PR14ep0)/6912 - PR15ep0/108 + 
     (175*PR4dep1)/27648 + (40405*PR4dfin)/497664 + (35*PR4ep1)/27648 - 
     (11939*PR4fin)/2488320 + (5*PR5ep0)/1296 + (35*PR7ep1)/6912 + 
     (133*PR9dep0)/6912 - PR9ep0/216 + (1858625*S2)/221184 - 
     (3711*S2^2)/512 + (42491*T1ep)/165888 + (7361*T1ep2)/82944 + 
     (35*T1ep3)/4608 + (9193627*z2)/17915904 + (7361*S2*z2)/6144 + 
     (35*T1ep*z2)/4608 + (14580011*z3)/11197440 - (35*S2*z3)/512 + 
     (169*z2*z3)/6912 + (488887*z4)/3317760 + (7*z5)/1536)/ep, 
 II[1, 1, 1, 2, 3, 1, 1, 1, 0, 0, 1, 2, 1, 0, 0] -> 
  (1/180 - z3/60)/ep^2 + (441701491/6718464 - (53*D5)/108 + (5*D6)/648 + 
     (23*D6ep)/2592 + (131*PR10ep0)/648 + (47*PR11dep0)/288 + PR12ep0/324 - 
     (275*PR14ep0)/2592 - (23*PR15ep0)/2592 + (11825*PR4dfin)/5184 - 
     (503*PR4fin)/5184 + (203*PR5ep0)/648 + (1271*PR9dep0)/1728 - 
     (23*PR9ep0)/5184 - (1757*S2)/48 - (2835*S2^2)/64 - (137*T1ep)/648 + 
     (847*T1ep2)/2592 + (200675*z2)/46656 + (847*S2*z2)/192 - 
     (5117539*z3)/233280 + (23*z2*z3)/2592 - (3383*z4)/11520 + (125*z5)/96)/
    ep, II[1, 1, 1, 1, 4, 1, 0, 2, 0, 0, 1, 1, 2, 0, 0] -> 
  -1/(960*ep^5) - 23/(1920*ep^4) + (-431/11520 + (7*S2)/32 - z2/384)/ep^3 + 
   (68923/207360 - (25*S2)/32 + (7*T1ep)/432 + (11*z2)/256 + z3/2160)/ep^2 + 
   (-3350440421/806215680 - B4/48 + (313*D5)/2592 + (245*D6)/31104 - 
     (7*D6ep)/972 - (2*PR10ep0)/243 + (355*PR14ep0)/15552 + (7*PR15ep0)/972 + 
     (5*PR4dep1)/1152 - (175*PR4dfin)/6912 + PR4ep1/1152 + 
     (4193*PR4fin)/311040 + (13*PR5ep0)/864 + PR7ep1/288 - 
     (13*PR9dep0)/5184 + (7*PR9ep0)/1944 + (90473*S2)/27648 + 
     (237*S2^2)/128 + (11701*T1ep)/62208 + (889*T1ep2)/10368 + T1ep3/192 - 
     (4939759*z2)/2239488 + (973*S2*z2)/768 + (T1ep*z2)/192 + 
     (303391*z3)/466560 - (3*S2*z3)/64 + (25*z2*z3)/7776 - (911*z4)/5760 + 
     z5/320)/ep, II[3, 1, 1, 1, 2, 2, 1, 1, 0, 0, 2, 1, 0, 0, 0] -> 
  (1/360 - z3/120)/ep^3 + (67/1080 - D6/144 + (31*S2)/24 - (3341*z3)/8640 + 
     z4/120)/ep^2 + (-52673311/9953280 + (5*B4)/48 + (347*D5)/1728 - 
     (115*D6)/3456 + (7*D6ep)/432 + PR10ep0/1296 + (23*PR14ep0)/1728 - 
     (5*PR15ep0)/216 - (25*PR4dep1)/1152 + (725*PR4dfin)/20736 - 
     (5*PR4ep1)/1152 - (961*PR4fin)/34560 - (5*PR5ep0)/432 - (5*PR7ep1)/288 - 
     (23*PR9dep0)/576 - PR9ep0/216 + (106961*S2)/9216 - (1227*S2^2)/128 + 
     (3133*T1ep)/20736 - (521*T1ep2)/10368 - (5*T1ep3)/192 + 
     (1212233*z2)/248832 - (521*S2*z2)/768 - (5*T1ep*z2)/192 + 
     (163757*z3)/58320 + (15*S2*z3)/64 - (37*z2*z3)/864 - (283*z4)/46080 - 
     (11*z5)/960)/ep, II[1, 1, 1, 2, 1, 1, 1, 1, 2, 0, 1, 2, 1, 0, 0] -> 
  (z3/3 - z5/3)/ep, II[1, 1, 3, 1, 2, 1, 1, 1, 1, 0, 0, 1, 2, 0, 0] -> 
  (1/180 - z3/60)/ep^2 + (5300059/7464960 - (7*D5)/72 + (5*D6)/648 - 
     (49*D6ep)/5184 - (53*PR10ep0)/1296 - (7*PR11dep0)/192 - PR12ep0/216 + 
     (55*PR14ep0)/5184 + (49*PR15ep0)/5184 - (1075*PR4dfin)/10368 + 
     (29*PR4fin)/1152 + PR5ep0/1296 - (133*PR9dep0)/3456 + 
     (49*PR9ep0)/10368 - (441*S2)/64 + (945*S2^2)/128 - (463*T1ep)/2592 - 
     (301*T1ep2)/5184 - (28195*z2)/10368 - (301*S2*z2)/384 - 
     (796753*z3)/466560 - (49*z2*z3)/5184 - (36373*z4)/69120 - (25*z5)/576)/
    ep, II[1, 1, 2, 1, 1, 1, 2, 2, 2, 0, 0, 1, 1, 0, 0] -> 
  ((-7*z3)/60 + z5/6)/ep^2 + (578113/46656 - (5*D5)/24 - D6/72 - D6ep/72 - 
     PR10ep0/72 + PR11dep0/4 + PR11ep0/24 - PR14ep0/36 + PR15ep0/72 + 
     (5*PR4dfin)/36 - (7*PR4fin)/180 - PR5ep0/24 - (5*PR9dep0)/48 + 
     PR9ep0/144 - (123*S2)/16 - (81*S2^2)/8 - (23*T1ep)/72 - (5*T1ep2)/36 + 
     (7961*z2)/1296 - (15*S2*z2)/8 - (803*z3)/324 - (z2*z3)/72 - z3^2/24 + 
     (107*z4)/160 + (71*z5)/72 - (5*z6)/48)/ep, 
 II[1, 1, 1, 1, 2, 1, 2, 2, 0, 0, 2, 1, 1, 0, 0] -> 
  (-1/120 + z3/40)/ep^3 + (-73/720 + D6/48 + (3*S2)/16 + (53*z3)/480 - z4/40)/
    ep^2 + (164731/20736 - D5/32 + (67*D6)/1728 + D6ep/48 + 
     (11*PR10ep0)/144 + PR11dep0/12 + PR12ep0/54 - (13*PR14ep0)/288 + 
     (5*PR4dfin)/18 - PR4fin/20 - PR5ep0/216 + (5*PR9dep0)/96 - PR9ep0/48 + 
     (143*S2)/64 - (459*S2^2)/32 + T1ep/288 + T1ep2/72 + (3359*z2)/576 + 
     (3*S2*z2)/16 + (7783*z3)/12960 + (z2*z3)/24 + (5519*z4)/5760 + 
     (67*z5)/240)/ep, II[1, 2, 2, 1, 2, 0, 2, 1, 1, 0, 1, 1, 1, 0, 0] -> 
  1/(40*ep^2) + (1/3 - (9*S2)/16 - (49*z3)/160)/ep, 
 II[1, 1, 1, 1, 4, 1, 0, 2, 0, 0, 1, 2, 1, 0, 0] -> 
  1/(360*ep^3) + (83/972 + (367*S2)/288 - (157217*z3)/466560)/ep^2 + 
   (-32462559611/1612431360 + (65*B4)/1944 + (28277*D5)/31104 - 
     (1721*D6)/62208 + (11*D6ep)/243 + (469*PR10ep0)/7776 + 
     (1997*PR14ep0)/31104 - (11*PR15ep0)/243 - (325*PR4dep1)/20736 + 
     (29195*PR4dfin)/124416 - (65*PR4ep1)/20736 - (8381*PR4fin)/622080 + 
     (35*PR5ep0)/648 - (65*PR7ep1)/5184 + (247*PR9dep0)/10368 - 
     (11*PR9ep0)/486 + (8037725*S2)/165888 - (6583*S2^2)/256 + 
     (146587*T1ep)/124416 + (15257*T1ep2)/62208 - (65*T1ep3)/3456 + 
     (10123733*z2)/4478976 + (15257*S2*z2)/4608 - (65*T1ep*z2)/3456 + 
     (1595089*z3)/466560 + (65*S2*z3)/384 + (119*z2*z3)/15552 + 
     (218953*z4)/829440 - (13*z5)/1152)/ep, 
 II[1, 2, 2, 1, 2, 0, 1, 2, 1, 0, 0, 1, 2, 0, 0] -> 
  1/(80*ep^3) + (1/8 - (9*S2)/32 - (33*z3)/320)/ep^2 + 
   (-15774847/1866240 + (17*D5)/64 - (7*D6)/1152 + D6ep/72 + PR10ep0/48 + 
     (13*PR14ep0)/576 - PR15ep0/72 - PR4fin/360 + PR5ep0/144 - PR9dep0/192 - 
     PR9ep0/144 + (1839*S2)/128 - (621*S2^2)/128 + (235*T1ep)/576 + 
     (29*T1ep2)/288 + (2369*z2)/10368 + (87*S2*z2)/64 + (37519*z3)/17280 + 
     (z2*z3)/72 + (119*z4)/960)/ep, 
 II[2, 1, 3, 1, 1, 1, 1, 1, 1, 0, 0, 2, 1, 0, 0] -> 
  (1/360 - z3/120)/ep^3 + (19/270 - D6/144 + (31*S2)/24 - (3341*z3)/8640 + 
     z4/120)/ep^2 + (2253322727/268738560 + (5*B4)/48 + (125*D5)/1728 - 
     (139*D6)/3456 + (3*D6ep)/64 + (155*PR10ep0)/2592 - (89*PR11dep0)/576 - 
     PR12ep0/216 - (5*PR14ep0)/432 - (31*PR15ep0)/576 - (25*PR4dep1)/1152 + 
     (935*PR4dfin)/2304 - (5*PR4ep1)/1152 - (4961*PR4fin)/103680 + 
     (11*PR5ep0)/162 - (5*PR7ep1)/288 + (199*PR9dep0)/1152 - 
     (23*PR9ep0)/1152 + (4961*S2)/9216 - (1377*S2^2)/128 + 
     (1957*T1ep)/20736 + (505*T1ep2)/10368 - (5*T1ep3)/192 + 
     (2837923*z2)/746496 + (505*S2*z2)/768 - (5*T1ep*z2)/192 - 
     (169361*z3)/155520 + (15*S2*z3)/64 - (7*z2*z3)/576 + (601*z4)/138240 - 
     (659*z5)/1440)/ep, II[2, 1, 3, 1, 2, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0] -> 
  -1/(120*ep^3) + (-17/120 + (13*S2)/96 + (23*z3)/360 + z5/18)/ep^2 + 
   (68014211/4199040 - (145*D5)/288 + (7*D6)/324 - (5*D6ep)/162 - 
     (55*PR10ep0)/648 + PR11dep0/6 + PR11ep0/72 - (59*PR14ep0)/5184 + 
     (5*PR15ep0)/162 - (155*PR4dfin)/2592 + (77*PR4fin)/12960 - 
     (13*PR5ep0)/648 - (53*PR9dep0)/1728 + (5*PR9ep0)/324 - (34289*S2)/1152 + 
     (1449*S2^2)/128 - (4057*T1ep)/5184 - (515*T1ep2)/2592 - 
     (45499*z2)/93312 - (515*S2*z2)/192 - (1088257*z3)/233280 - 
     (5*z2*z3)/162 + z3^2/360 - (3097*z4)/8640 + (139*z5)/216 - (5*z6)/144)/
    ep, II[1, 1, 3, 2, 3, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0] -> 
  -1/(1920*ep^5) - 11/(5760*ep^4) + (97/13824 - S2/16 - z2/768)/ep^3 + 
   (-5491/103680 + S2/32 - T1ep/216 - (59*z2)/2304 - (71*z3)/8640)/ep^2 + 
   (-7122779/67184640 - (347*D5)/3456 - (89*D6)/20736 + D6ep/162 + 
     (7*PR10ep0)/1296 - (31*PR14ep0)/2592 - PR15ep0/162 + (5*PR4dfin)/576 + 
     (197*PR4fin)/25920 - PR5ep0/108 + (7*PR9dep0)/864 - PR9ep0/324 - 
     (377*S2)/288 - (99*S2^2)/64 - (301*T1ep)/2592 - (13*T1ep2)/432 + 
     (12335*z2)/746496 - (7*S2*z2)/16 - (7669*z3)/155520 + (z2*z3)/162 - 
     (379*z4)/10240)/ep, II[3, 1, 1, 1, 3, 1, 1, 2, 0, 0, 1, 1, 0, 0, 0] -> 
  1/(720*ep^4) + (7/2592 + (13*S2)/288 - z3/360)/ep^3 + 
   (1691/25920 - D6/432 - (535*S2)/864 + (13*T1ep)/3888 + z2/54 + 
     (28013*z3)/311040 + z4/360)/ep^2 + 
   (-634919653/716636160 - (35*B4)/2592 + (191*D5)/20736 + (37*D6)/4608 + 
     D6ep/48 + (71*PR10ep0)/5184 + (47*PR14ep0)/20736 - (5*PR15ep0)/216 + 
     (175*PR4dep1)/27648 + (935*PR4dfin)/165888 + (35*PR4ep1)/27648 + 
     (7999*PR4fin)/829440 + (53*PR5ep0)/3888 + (35*PR7ep1)/6912 + 
     (221*PR9dep0)/6912 - PR9ep0/108 - (288671*S2)/221184 + (1053*S2^2)/512 + 
     (95059*T1ep)/1492992 + (15043*T1ep2)/248832 + (35*T1ep3)/4608 - 
     (3871837*z2)/1990656 + (5153*S2*z2)/6144 + (35*T1ep*z2)/4608 + 
     (145649*z3)/414720 - (35*S2*z3)/512 + (233*z2*z3)/6912 - 
     (454537*z4)/3317760 + (137*z5)/23040)/ep, 
 II[2, 1, 1, 0, 3, 0, 1, 1, 0, 1, 2, 1, 1, 1, 0] -> 
  ((7*z3)/180 - z5/18)/ep^2 + (-108680131/10077696 + (205*D5)/1296 + 
     PR0ep0/324 + (25*PR10ep0)/1944 + (5*PR11dep0)/432 - PR11ep0/72 - 
     (445*PR4dfin)/2592 - (7*PR4fin)/7776 - (7*PR5ep0)/162 - 
     (35*PR9dep0)/432 + (475*S2)/36 - (123*S2^2)/32 + (85*T1ep)/432 - 
     (5*T1ep2)/3888 + (120703*z2)/69984 - (5*S2*z2)/288 + (78539*z3)/19440 - 
     z3^2/360 + (20029*z4)/51840 - z5/108 + (5*z6)/144)/ep, 
 II[3, 1, 3, 1, 3, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0] -> 
  1/(5760*ep^5) + 13/(17280*ep^4) + (-31/7680 + (3*S2)/64 + z2/2304)/ep^3 + 
   (9631/77760 - (745*S2)/576 + T1ep/288 + (121*z2)/6912 + (19949*z3)/93312)/
    ep^2 + (-469478021/716636160 - (265*B4)/7776 + (41*D5)/486 + 
     (113*PR10ep0)/3888 + (1325*PR4dep1)/82944 - (6715*PR4dfin)/497664 + 
     (265*PR4ep1)/82944 - (4055*PR4fin)/497664 + (265*PR7ep1)/20736 - 
     (36047*S2)/221184 - (27*S2^2)/64 + (129401*T1ep)/497664 + 
     (28843*T1ep2)/248832 + (265*T1ep3)/13824 - (3875887*z2)/5971968 + 
     (29275*S2*z2)/18432 + (265*T1ep*z2)/13824 + (862211*z3)/746496 - 
     (265*S2*z3)/1536 + (265*z2*z3)/6912 + (4157*z4)/24576 + (53*z5)/4608)/
    ep, II[1, 1, 3, 1, 1, 2, 1, 1, 1, 0, 0, 1, 2, 0, 0] -> 
  (-z3/18 + z5/18)/ep^2 + (-75987589/13436928 + D5/72 - (11*D6)/1296 - 
     (37*D6ep)/5184 - (7*PR10ep0)/144 + (95*PR11dep0)/576 + PR11ep0/72 - 
     PR12ep0/216 + (11*PR14ep0)/648 + (37*PR15ep0)/5184 - 
     (2755*PR4dfin)/10368 + (697*PR4fin)/51840 - (65*PR5ep0)/1296 - 
     (491*PR9dep0)/3456 + (37*PR9ep0)/10368 + (803*S2)/384 + (27*S2^2)/8 - 
     (383*T1ep)/5184 - (467*T1ep2)/5184 + (10763*z2)/46656 - 
     (467*S2*z2)/384 + (151613*z3)/116640 - (37*z2*z3)/5184 - z3^2/72 - 
     (107*z4)/4608 + (1121*z5)/1728 - (5*z6)/144)/ep, 
 II[2, 1, 1, 1, 4, 1, 0, 2, 0, 0, 1, 0, 2, 0, 0] -> 
  1/(2880*ep^5) + 73/(17280*ep^4) + (17771/311040 - (163*S2)/864 + z2/1152)/
    ep^3 + (-134381/1866240 - (275*S2)/288 - (163*T1ep)/11664 - 
     (1085*z2)/20736 + (22931*z3)/233280)/ep^2 + 
   (379831291/89579520 - (17*B4)/432 - (2195*D5)/5184 - PR10ep0/144 - 
     (301*PR14ep0)/7776 + (85*PR4dep1)/10368 - (125*PR4dfin)/2304 + 
     (17*PR4ep1)/10368 + (7897*PR4fin)/311040 - (739*PR5ep0)/23328 + 
     (17*PR7ep1)/2592 - (3142783*S2)/248832 + (63*S2^2)/16 - 
     (34175*T1ep)/62208 - (10835*T1ep2)/93312 + (17*T1ep3)/1728 - 
     (1128325*z2)/746496 - (3829*S2*z2)/2304 + (17*T1ep*z2)/1728 - 
     (1373161*z3)/699840 - (17*S2*z3)/192 + (17*z2*z3)/864 - 
     (18793*z4)/311040 + (17*z5)/2880)/ep, 
 II[3, 2, 3, 1, 2, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0] -> 
  -1/(1920*ep^5) - 11/(5760*ep^4) + (341/69120 - S2/16 - z2/768)/ep^3 + 
   (-7291/103680 + (17*S2)/192 - T1ep/216 - (59*z2)/2304 + (19*z3)/3456)/
    ep^2 + (-36873947/13436928 + D5/72 + PR10ep0/432 + (85*PR4dfin)/5184 + 
     (65*PR4fin)/5184 + (2335*S2)/576 - (75*S2^2)/32 + (71*T1ep)/2592 - 
     (470705*z2)/746496 - (S2*z2)/32 - (413*z3)/93312 - (11045*z4)/55296)/ep, 
 II[2, 1, 3, 0, 1, 1, 1, 2, 1, 0, 0, 1, 2, 0, 0] -> 
  (1/360 - z3/120)/ep^3 + (13/432 - D6/144 - (91*S2)/96 + (21*z3)/160 + 
     z4/120)/ep^2 + (17837005/17915904 - B4/16 + (23*D5)/432 + (19*D6)/1728 + 
     D6ep/432 + (5*PR10ep0)/162 - (7*PR14ep0)/1728 - PR15ep0/108 + 
     (5*PR4dep1)/384 + (2525*PR4dfin)/20736 + PR4ep1/384 - 
     (41*PR4fin)/34560 + PR5ep0/54 + PR7ep1/96 + (23*PR9dep0)/576 + 
     PR9ep0/432 + (34537*S2)/9216 - (399*S2^2)/128 + (4301*T1ep)/20736 + 
     (1135*T1ep2)/10368 + T1ep3/64 - (26935*z2)/27648 + (1135*S2*z2)/768 + 
     (T1ep*z2)/64 - (427187*z3)/466560 - (9*S2*z3)/64 + (23*z2*z3)/864 + 
     (13717*z4)/46080 + (59*z5)/2880)/ep, 
 II[1, 2, 2, 0, 1, 1, 2, 1, 0, 1, 1, 1, 1, 1, 0] -> 
  (-z3^2/5 - (7*z5)/12 + (147*z7)/160)/ep, 
 II[1, 1, 1, 0, 0, 1, 1, 1, 1, 2, 1, 2, 1, 2, 0] -> 
  ((3*z3^2)/10 + z5/2 - (147*z7)/160)/ep, 
 II[2, 1, 3, 1, 1, 2, 1, 1, 1, 0, 0, 1, 1, 0, 0] -> 
  -1/(480*ep^4) + (-79/2880 + S2/16 + z3/120)/ep^3 + 
   (-947/17280 + D6/144 + (7*S2)/32 + T1ep/216 + z2/64 + (13*z3)/108 - 
     z4/120)/ep^2 + (27429899/2488320 - (37*D5)/216 + (5*D6)/108 - 
     (23*D6ep)/576 - (119*PR10ep0)/2592 + (5*PR11dep0)/576 + PR12ep0/72 + 
     (13*PR14ep0)/864 + (3*PR15ep0)/64 + (1055*PR4dfin)/10368 + 
     (5*PR4fin)/384 + PR5ep0/18 + (35*PR9dep0)/384 + (19*PR9ep0)/1152 - 
     (6881*S2)/384 + (1359*S2^2)/128 - (389*T1ep)/1728 + (25*T1ep2)/5184 - 
     (122155*z2)/31104 + (37*S2*z2)/384 - (2114707*z3)/466560 - 
     (19*z2*z3)/576 - (1249*z4)/1536 + (57*z5)/320)/ep, 
 II[1, 1, 1, 1, 2, 2, 1, 1, 1, 0, 1, 2, 1, 0, 0] -> 
  (-1/120 + z3/40)/ep^3 + (-91/720 + D6/48 + (3*S2)/16 + (53*z3)/480 - z4/40)/
    ep^2 + (1060549/155520 - (11*D5)/96 + (103*D6)/1728 + D6ep/144 + 
     PR10ep0/48 + (5*PR11dep0)/24 + (7*PR12ep0)/216 - PR14ep0/32 + 
     PR15ep0/72 + (5*PR4dfin)/72 - PR4fin/24 - (5*PR5ep0)/108 - 
     (5*PR9dep0)/96 - PR9ep0/72 - (127*S2)/64 - (81*S2^2)/8 - (55*T1ep)/288 - 
     T1ep2/12 + (393*z2)/64 - (9*S2*z2)/8 + (6683*z3)/6480 + (z2*z3)/36 + 
     (5069*z4)/5760 + (49*z5)/80)/ep, 
 II[1, 1, 1, 0, 3, 0, 2, 2, 0, 1, 1, 1, 1, 1, 0] -> 
  ((7*z3)/180 - z5/18)/ep^2 + (-49957637/3359232 + (5*D5)/24 - PR0ep0/81 + 
     (5*PR10ep0)/324 - (25*PR11dep0)/216 - PR11ep0/72 - (695*PR4dfin)/2592 + 
     PR4fin/2592 - (19*PR5ep0)/324 - (25*PR9dep0)/216 + (805*S2)/48 - 
     (81*S2^2)/64 + (55*T1ep)/216 - (5*T1ep2)/648 + (44681*z2)/23328 - 
     (5*S2*z2)/48 + (347087*z3)/58320 - z3^2/360 + (4159*z4)/8640 - 
     (97*z5)/144 + (5*z6)/144)/ep, 
 II[1, 2, 1, 1, 0, 1, 1, 2, 1, 1, 1, 1, 2, 0, 0] -> 
  (-z3^2/5 - (7*z5)/12 + (147*z7)/160)/ep, 
 II[1, 2, 1, 1, 1, 2, 1, 2, 1, 0, 1, 1, 1, 0, 0] -> 
  (z3/6 - z5/6)/ep^2 + (157037/373248 + D5/6 + D6/72 + D6ep/144 + PR10ep0/9 - 
     (5*PR11dep0)/16 - PR11ep0/24 + PR12ep0/72 - PR14ep0/36 - PR15ep0/144 + 
     (115*PR4dfin)/288 - (41*PR4fin)/1440 + (5*PR5ep0)/72 + (23*PR9dep0)/96 - 
     PR9ep0/288 + (303*S2)/32 - (81*S2^2)/8 + (59*T1ep)/144 + 
     (31*T1ep2)/144 + (1151*z2)/1296 + (93*S2*z2)/32 + (4687*z3)/3240 + 
     (z2*z3)/144 + z3^2/24 + (133*z4)/384 - (205*z5)/144 + (5*z6)/48)/ep, 
 II[1, 1, 2, 0, 2, 0, 1, 2, 0, 1, 1, 1, 2, 1, 0] -> 
  ((-7*z3)/60 + z5/6)/ep^2 + (2282279/139968 - (5*D5)/18 + PR0ep0/72 - 
     (5*PR10ep0)/108 + (5*PR11dep0)/24 + PR11ep0/24 + (5*PR4dfin)/36 - 
     PR4fin/108 + PR5ep0/72 - (155*S2)/8 + (27*S2^2)/16 - (5*T1ep)/12 - 
     (5*T1ep2)/54 + (403*z2)/972 - (5*S2*z2)/4 - (295*z3)/54 + z3^2/120 - 
     (73*z4)/360 + (25*z5)/36 - (5*z6)/48)/ep, 
 II[2, 1, 3, 1, 2, 2, 1, 0, 0, 0, 2, 1, 0, 0, 0] -> 
  -1/(1920*ep^5) - 11/(5760*ep^4) + (-787/69120 + S2/64 - z2/768)/ep^3 + 
   (1283/103680 + S2/12 + T1ep/864 + z2/2304 - z3/3456)/ep^2 + 
   (76668913/67184640 + (13*D5)/216 + (13*PR10ep0)/1296 - 
     (185*PR4dfin)/5184 - (101*PR4fin)/5184 - (535*S2)/2304 + (45*S2^2)/16 + 
     (125*T1ep)/1296 + (55*T1ep2)/2592 + (770663*z2)/746496 + 
     (113*S2*z2)/384 + (55129*z3)/93312 + (17315*z4)/55296)/ep, 
 II[1, 1, 2, 1, 1, 1, 1, 2, 2, 0, 0, 2, 1, 0, 0] -> 
  (-1/120 + z3/40)/ep^3 + (-79/720 + D6/48 + (3*S2)/16 + (53*z3)/480 - z4/40)/
    ep^2 + (310391/103680 - (5*D5)/96 + (25*D6)/576 - D6ep/144 - PR10ep0/72 + 
     PR11dep0/8 + PR12ep0/72 - PR14ep0/288 + PR15ep0/36 - (5*PR4dfin)/144 - 
     PR4fin/80 - PR5ep0/36 - (5*PR9dep0)/96 - PR9ep0/144 - (139*S2)/64 - 
     (189*S2^2)/64 - (13*T1ep)/96 - T1ep2/16 + (1301*z2)/576 - 
     (27*S2*z2)/32 + (4283*z3)/12960 + (z2*z3)/72 + (61*z4)/240 + (2*z5)/15)/
    ep, II[2, 1, 3, 1, 2, 0, 1, 1, 1, 0, 0, 2, 1, 0, 0] -> 
  -1/(480*ep^4) + (-59/2880 + S2/16)/ep^3 + 
   (469/17280 + S2/48 + T1ep/216 + z2/64 + (59*z3)/1296)/ep^2 + 
   (31905583/53747712 - B4/144 + (35*D5)/432 + (7*D6)/648 + D6ep/1296 + 
     PR10ep0/108 + (5*PR14ep0)/2592 - PR15ep0/1296 + (5*PR4dep1)/3456 + 
     (485*PR4dfin)/20736 + PR4ep1/3456 - (337*PR4fin)/34560 + 
     (17*PR5ep0)/3888 + PR7ep1/864 + PR9dep0/432 - PR9ep0/2592 + 
     (16169*S2)/9216 - (81*S2^2)/64 + (2329*T1ep)/20736 + (355*T1ep2)/10368 + 
     T1ep3/576 + (430507*z2)/746496 + (379*S2*z2)/768 + (T1ep*z2)/576 + 
     (130799*z3)/466560 - (S2*z3)/64 + (11*z2*z3)/2592 + (4571*z4)/27648 + 
     z5/960)/ep, II[3, 1, 2, 1, 3, 1, 1, 0, 0, 0, 1, 2, 0, 0, 0] -> 
  1/(1440*ep^4) + (7/960 - S2/48)/ep^3 + 
   (-373/51840 + (11*S2)/72 - T1ep/648 - z2/192 - (3421*z3)/93312)/ep^2 + 
   (57305997059/25798901760 + (5351*B4)/31104 - (1141*D5)/7776 - 
     (103*PR10ep0)/3888 - (5155*PR4dep1)/331776 - (15865*PR4dfin)/663552 - 
     (1031*PR4ep1)/331776 - (37537*PR4fin)/3317760 - (1031*PR7ep1)/82944 - 
     (7686911*S2)/884736 + (129*S2^2)/32 - (634583*T1ep)/1990656 - 
     (106853*T1ep2)/995328 - (1031*T1ep3)/55296 + (85797883*z2)/71663616 - 
     (107621*S2*z2)/73728 - (1031*T1ep*z2)/55296 + (9999025*z3)/8957952 + 
     (1031*S2*z3)/6144 - (1031*z2*z3)/27648 - (3513973*z4)/2654208 - 
     (1031*z5)/92160)/ep, II[3, 2, 1, 1, 3, 1, 0, 2, 0, 0, 1, 0, 1, 0, 0] -> 
  1/(720*ep^4) + (1/2592 + (13*S2)/288)/ep^3 + 
   (181/4860 - (17*S2)/576 + (13*T1ep)/3888 + z2/54 + (91*z3)/11664)/ep^2 + 
   (9220298267/3224862720 + B4/972 - (749*D5)/3888 - (55*PR10ep0)/1944 - 
     (11*PR14ep0)/3888 + (5*PR4dep1)/41472 - (8065*PR4dfin)/82944 + 
     PR4ep1/41472 + (7447*PR4fin)/414720 - (55*PR5ep0)/23328 + PR7ep1/10368 - 
     (3747077*S2)/331776 + (147*S2^2)/16 - (72175*T1ep)/248832 - 
     (2543*T1ep2)/41472 + T1ep3/6912 - (19507373*z2)/8957952 - 
     (7421*S2*z2)/9216 + (T1ep*z2)/6912 - (1917233*z3)/1866240 - 
     (S2*z3)/768 + (z2*z3)/3456 - (108253*z4)/331776 + z5/11520)/ep, 
 II[1, 2, 2, 1, 1, 1, 2, 1, 1, 0, 1, 1, 1, 0, 0] -> 
  (-z3/10 + z3^2/10 + (11*z5)/12 - (147*z7)/160)/ep, 
 II[2, 1, 3, 1, 3, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0] -> 
  -1/(1920*ep^5) - 11/(5760*ep^4) + (97/13824 - S2/16 - z2/768)/ep^3 + 
   (-5491/103680 + S2/32 - T1ep/216 - (59*z2)/2304 - (71*z3)/8640)/ep^2 + 
   (-7122779/67184640 - (347*D5)/3456 - (89*D6)/20736 + D6ep/162 + 
     (7*PR10ep0)/1296 - (31*PR14ep0)/2592 - PR15ep0/162 + (5*PR4dfin)/576 + 
     (197*PR4fin)/25920 - PR5ep0/108 + (7*PR9dep0)/864 - PR9ep0/324 - 
     (377*S2)/288 - (99*S2^2)/64 - (301*T1ep)/2592 - (13*T1ep2)/432 + 
     (12335*z2)/746496 - (7*S2*z2)/16 - (7669*z3)/155520 + (z2*z3)/162 - 
     (379*z4)/10240)/ep, II[1, 1, 1, 0, 1, 1, 1, 2, 0, 2, 1, 2, 1, 1, 0] -> 
  ((-3*z3)/10 - z5/2 + (147*z7)/160)/ep, 
 II[2, 1, 2, 1, 3, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0] -> 
  -1/(120*ep^3) + (-17/120 + (13*S2)/96 + (23*z3)/360 + z5/18)/ep^2 + 
   (211059509/11197440 - (10*D5)/27 + (239*D6)/3888 + (115*D6ep)/2592 + 
     (205*PR10ep0)/2592 + (79*PR11dep0)/864 + PR11ep0/72 + (25*PR12ep0)/972 - 
     (143*PR14ep0)/1728 - (115*PR15ep0)/2592 + (185*PR4dfin)/576 - 
     (577*PR4fin)/8640 - (73*PR5ep0)/3888 + (7*PR9dep0)/108 - 
     (115*PR9ep0)/5184 - (16139*S2)/1152 - (81*S2^2)/8 - (2317*T1ep)/5184 - 
     (235*T1ep2)/2592 + (235447*z2)/31104 - (235*S2*z2)/192 - 
     (199957*z3)/233280 + (115*z2*z3)/2592 + z3^2/360 + (64693*z4)/51840 + 
     (127*z5)/288 - (5*z6)/144)/ep, 
 II[1, 1, 1, 2, 3, 0, 1, 1, 1, 0, 2, 1, 1, 0, 0] -> 
  1/(640*ep^5) + 3/(640*ep^4) + (-13/2560 - (3*S2)/64 + z2/256)/ep^3 + 
   (-65/384 + (7*S2)/16 - T1ep/288 - z2/256 + (479*z3)/5760)/ep^2 + 
   (90323903/22394880 - (17*D5)/576 + (49*D6)/3456 + D6ep/108 + PR10ep0/54 - 
     (31*PR14ep0)/1728 - PR15ep0/108 + (35*PR4dfin)/576 - (119*PR4fin)/8640 - 
     PR5ep0/432 + (7*PR9dep0)/576 - PR9ep0/216 - (1135*S2)/768 - 
     (351*S2^2)/128 - (89*T1ep)/1728 - T1ep2/48 + (375769*z2)/248832 - 
     (39*S2*z2)/128 - (12083*z3)/25920 + (z2*z3)/108 + (7387*z4)/30720)/ep, 
 II[1, 1, 1, 2, 2, 1, 1, 1, 1, 0, 1, 2, 1, 0, 0] -> 
  (-1/60 + z3/20)/ep^2 + (-9423971/186624 + D5/2 + D6ep/72 - (7*PR10ep0)/72 - 
     PR11dep0/8 + PR12ep0/72 + (5*PR14ep0)/72 - PR15ep0/72 - 
     (25*PR4dfin)/16 + (7*PR4fin)/144 - (2*PR5ep0)/9 - (23*PR9dep0)/48 - 
     PR9ep0/144 + (567*S2)/16 + (405*S2^2)/16 + (29*T1ep)/72 - 
     (11*T1ep2)/72 - (665*z2)/648 - (33*S2*z2)/16 + (40349*z3)/2160 + 
     (z2*z3)/72 + (677*z4)/960 - (2*z5)/3 - (147*z7)/160)/ep, 
 II[1, 1, 2, 1, 1, 1, 1, 2, 1, 0, 1, 1, 2, 0, 0] -> 
  ((-7*z3)/60 + z5/6)/ep^2 + (578113/46656 - (5*D5)/24 - D6/72 - D6ep/72 - 
     PR10ep0/72 + PR11dep0/4 + PR11ep0/24 - PR14ep0/36 + PR15ep0/72 + 
     (5*PR4dfin)/36 - (7*PR4fin)/180 - PR5ep0/24 - (5*PR9dep0)/48 + 
     PR9ep0/144 - (123*S2)/16 - (81*S2^2)/8 - (23*T1ep)/72 - (5*T1ep2)/36 + 
     (7961*z2)/1296 - (15*S2*z2)/8 - (857*z3)/324 - (z2*z3)/72 - z3^2/24 + 
     (107*z4)/160 + (83*z5)/72 - (5*z6)/48)/ep, 
 II[2, 2, 2, 2, 1, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0] -> 
  (1/60 + z3/6 - z5/6)/ep^2 + (517319/14580 - D5/8 + D6ep/72 + 
     (7*PR10ep0)/36 - PR11dep0/4 - PR11ep0/24 + PR12ep0/72 - PR14ep0/18 - 
     PR15ep0/72 + (5*PR4dfin)/3 - PR4fin/45 + (23*PR5ep0)/72 + 
     (37*PR9dep0)/48 - PR9ep0/144 - (153*S2)/8 - (81*S2^2)/4 + (5*T1ep)/18 + 
     (17*T1ep2)/36 - (1837*z2)/324 + (51*S2*z2)/8 - (7613*z3)/540 + 
     (z2*z3)/72 - z3^2/120 - (115*z4)/96 - (5*z5)/18 + (5*z6)/48)/ep, 
 II[2, 1, 2, 1, 3, 0, 1, 1, 2, 0, 0, 1, 1, 0, 0] -> 
  1/(640*ep^5) + 3/(640*ep^4) + (3/2560 - (3*S2)/64 + z2/256)/ep^3 + 
   (-233/1920 + (17*S2)/64 - T1ep/288 - z2/256 + (121*z3)/2880)/ep^2 + 
   (17802929/7464960 - D5/128 + (49*D6)/6912 + D6ep/216 + PR10ep0/96 - 
     (31*PR14ep0)/3456 - PR15ep0/216 + (65*PR4dfin)/1728 - (29*PR4fin)/2880 - 
     PR5ep0/864 + (7*PR9dep0)/1152 - PR9ep0/432 - (23*S2)/48 - 
     (495*S2^2)/256 - (41*T1ep)/3456 - (17*T1ep2)/1728 + (86303*z2)/82944 - 
     (5*S2*z2)/32 - (84073*z3)/311040 + (z2*z3)/216 + (15953*z4)/92160)/ep, 
 II[2, 1, 1, 2, 2, 1, 1, 2, 0, 0, 1, 2, 0, 0, 0] -> 
  (1/360 - z3/120)/ep^3 + (71/2160 - D6/144 + S2/24 - (37*z3)/480 + z4/120)/
    ep^2 + (-23626339/2799360 + (13*D5)/288 - (35*D6)/1728 + (7*D6ep)/432 - 
     PR10ep0/24 + (25*PR14ep0)/864 - (5*PR15ep0)/216 - (5*PR4dfin)/16 + 
     (77*PR4fin)/2160 - PR5ep0/72 - (17*PR9dep0)/288 - PR9ep0/216 - 
     (259*S2)/576 + (801*S2^2)/64 + (29*T1ep)/2592 - T1ep2/48 - 
     (61405*z2)/15552 - (9*S2*z2)/32 + (3767*z3)/2880 + (z2*z3)/108 - 
     (147*z4)/320 + z5/240)/ep, II[1, 1, 2, 1, 1, 1, 2, 1, 2, 0, 1, 1, 1, 0, 
   0] -> ((-3*z3)/10 - z5/2 + (147*z7)/160)/ep, 
 II[1, 1, 2, 2, 1, 1, 1, 1, 2, 0, 1, 1, 1, 0, 0] -> 
  ((4*z3)/15 + z3^2/10 + z5/2 - (147*z7)/160)/ep, 
 II[2, 1, 1, 1, 3, 2, 1, 1, 0, 0, 1, 1, 1, 0, 0] -> 
  (1/360 - z3/120)/ep^3 + (77/2160 - D6/144 - (91*S2)/96 + (21*z3)/160 + 
     z4/120)/ep^2 + (-107923151/9953280 - B4/16 + (119*D5)/864 + 
     (287*D6)/15552 - (31*D6ep)/2592 + (35*PR10ep0)/2592 + PR11dep0/864 + 
     PR12ep0/243 - (53*PR14ep0)/5184 + (13*PR15ep0)/2592 + (5*PR4dep1)/384 - 
     (2165*PR4dfin)/6912 + PR4ep1/384 - (35*PR4fin)/2304 - 
     (167*PR5ep0)/1944 + PR7ep1/96 - (79*PR9dep0)/432 + (49*PR9ep0)/5184 + 
     (136681*S2)/9216 - (9*S2^2)/64 + (4885*T1ep)/20736 - (113*T1ep2)/10368 + 
     T1ep3/64 + (807041*z2)/248832 - (113*S2*z2)/768 + (T1ep*z2)/64 + 
     (2235973*z3)/466560 - (9*S2*z3)/64 + (z2*z3)/81 + (457133*z4)/414720 + 
     (527*z5)/8640)/ep, II[1, 1, 3, 1, 1, 1, 2, 2, 1, 0, 0, 1, 1, 0, 0] -> 
  ((7*z3)/180 - z5/18)/ep^2 + (-15700217/1492992 + (5*D5)/48 - D6/144 - 
     D6ep/64 - PR10ep0/54 - (11*PR11dep0)/192 - PR11ep0/72 - 
     (5*PR12ep0)/216 + (7*PR14ep0)/576 + PR15ep0/64 - (785*PR4dfin)/3456 + 
     (113*PR4fin)/5760 - (7*PR5ep0)/216 - (95*PR9dep0)/1152 + PR9ep0/128 + 
     (509*S2)/64 + (387*S2^2)/128 + (29*T1ep)/288 - (35*T1ep2)/1728 - 
     (3037*z2)/3456 - (35*S2*z2)/128 + (428437*z3)/155520 - (z2*z3)/64 + 
     z3^2/72 - (737*z4)/7680 - (407*z5)/1728 + (5*z6)/144)/ep, 
 II[1, 1, 2, 1, 2, 1, 1, 1, 2, 0, 0, 1, 2, 0, 0] -> 
  (-1/60 + z3/20)/ep^2 + (-47088751/933120 + D5/2 + D6ep/72 - 
     (7*PR10ep0)/72 - PR11dep0/8 + PR12ep0/72 + (5*PR14ep0)/72 - PR15ep0/72 - 
     (25*PR4dfin)/16 + (7*PR4fin)/144 - (2*PR5ep0)/9 - (23*PR9dep0)/48 - 
     PR9ep0/144 + (567*S2)/16 + (405*S2^2)/16 + (29*T1ep)/72 - 
     (11*T1ep2)/72 - (665*z2)/648 - (33*S2*z2)/16 + (39377*z3)/2160 + 
     (z2*z3)/72 + (677*z4)/960 - (25*z5)/24)/ep, 
 II[1, 2, 1, 0, 0, 1, 2, 1, 1, 1, 1, 2, 1, 1, 0] -> 
  (-z3^2/5 - z5 + (161*z7)/120)/ep, 
 II[1, 1, 1, 1, 2, 1, 1, 2, 1, 0, 1, 2, 1, 0, 0] -> 
  1/(40*ep^3) + (89/240 - (9*S2)/16 - (7*z3)/96 - z5/3)/ep^2 + 
   (-26605811/933120 + (43*D5)/96 - (205*D6)/1728 - D6ep/12 - 
     (7*PR10ep0)/72 - (7*PR11dep0)/12 - PR11ep0/12 - (5*PR12ep0)/108 + 
     (37*PR14ep0)/288 + PR15ep0/12 - (5*PR4dfin)/12 + (7*PR4fin)/45 + 
     (31*PR5ep0)/216 + (5*PR9dep0)/32 + PR9ep0/24 + (513*S2)/64 + 
     (2511*S2^2)/64 + (65*T1ep)/96 + (41*T1ep2)/144 - (115655*z2)/5184 + 
     (123*S2*z2)/32 - (22211*z3)/12960 - (z2*z3)/12 - z3^2/60 - 
     (473*z4)/144 - (37*z5)/18 + (5*z6)/24)/ep, 
 II[2, 1, 2, 1, 3, 0, 1, 1, 1, 0, 0, 2, 1, 0, 0] -> 
  -1/(1920*ep^5) - 11/(5760*ep^4) + (-643/69120 + S2/64 - z2/768)/ep^3 + 
   (3083/103680 + (5*S2)/192 + T1ep/864 + z2/2304 - (121*z3)/8640)/ep^2 + 
   (-26661289/22394880 + (793*D5)/3456 - (209*D6)/20736 - (11*D6ep)/648 - 
     PR10ep0/2592 + (251*PR14ep0)/10368 + (11*PR15ep0)/648 + 
     (175*PR4dfin)/5184 - (131*PR4fin)/8640 + (61*PR5ep0)/2592 + 
     (13*PR9dep0)/3456 + (11*PR9ep0)/1296 + (1237*S2)/192 + (9*S2^2)/256 + 
     (3397*T1ep)/10368 + (143*T1ep2)/1728 + (31081*z2)/248832 + (9*S2*z2)/8 - 
     (113819*z3)/933120 - (11*z2*z3)/648 + (16367*z4)/276480)/ep, 
 II[2, 1, 1, 0, 1, 1, 1, 2, 0, 1, 1, 1, 2, 1, 0] -> 
  ((-7*z3)/60 + z5/6)/ep^2 + (2282279/139968 - (5*D5)/18 + PR0ep0/72 - 
     (5*PR10ep0)/108 + (5*PR11dep0)/24 + PR11ep0/24 + (5*PR4dfin)/36 - 
     PR4fin/108 + PR5ep0/72 - (155*S2)/8 + (27*S2^2)/16 - (5*T1ep)/12 - 
     (5*T1ep2)/54 + (403*z2)/972 - (5*S2*z2)/4 - (313*z3)/54 + (7*z3^2)/120 - 
     (73*z4)/360 + (71*z5)/72 - (5*z6)/48)/ep, 
 II[2, 1, 1, 0, 0, 1, 1, 1, 2, 1, 2, 1, 1, 1, 0] -> ((7*z5)/6 - (7*z7)/6)/ep, 
 II[1, 1, 2, 2, 1, 2, 1, 1, 1, 0, 0, 2, 1, 0, 0] -> 
  (-z3/18 + z5/18)/ep^2 + (-80831177/6718464 + (23*D5)/216 - D6/216 + 
     (13*D6ep)/864 - (7*PR10ep0)/324 - (5*PR11dep0)/288 + PR11ep0/72 - 
     PR12ep0/216 + PR14ep0/108 - (13*PR15ep0)/864 - (605*PR4dfin)/1728 + 
     (341*PR4fin)/25920 - (5*PR5ep0)/72 - (101*PR9dep0)/576 - 
     (13*PR9ep0)/1728 + (1939*S2)/192 + (63*S2^2)/32 + (47*T1ep)/864 - 
     (211*T1ep2)/2592 + (22309*z2)/23328 - (211*S2*z2)/192 + (5189*z3)/1296 + 
     (13*z2*z3)/864 + z3^2/360 + (1807*z4)/6912 + (121*z5)/864 - (5*z6)/144)/
    ep, II[1, 1, 2, 1, 1, 2, 1, 1, 2, 0, 0, 2, 1, 0, 0] -> 
  1/(40*ep^3) + (77/240 - (9*S2)/16 - (49*z3)/160)/ep^2 + 
   (-15666733/1866240 + (9*D5)/32 - (11*D6)/576 + (5*D6ep)/144 + PR10ep0/24 - 
     (3*PR11dep0)/16 + (5*PR14ep0)/288 - (5*PR15ep0)/144 + (5*PR4dfin)/96 + 
     (11*PR4fin)/1440 + PR5ep0/36 - PR9dep0/48 - (5*PR9ep0)/288 + 
     (975*S2)/64 - (189*S2^2)/64 + (137*T1ep)/288 + T1ep2/9 - 
     (6791*z2)/5184 + (3*S2*z2)/2 + (22*z3)/45 + (5*z2*z3)/144 - 
     (167*z4)/1920 - (5*z5)/16)/ep, 
 II[1, 1, 1, 0, 1, 2, 1, 1, 0, 2, 1, 1, 2, 1, 0] -> ((7*z5)/6 - (7*z7)/6)/ep, 
 II[2, 1, 2, 1, 2, 2, 1, 1, 1, 0, 0, 1, 1, 0, 0] -> 
  (1/360 - z3/120)/ep^3 + (83/2160 - D6/144 + S2/24 - (37*z3)/480 + z4/120)/
    ep^2 + (-78026539/4199040 + (89*D5)/288 - (13*D6)/5184 + (35*D6ep)/1296 + 
     PR10ep0/81 - (7*PR11dep0)/72 + PR12ep0/648 + (29*PR14ep0)/2592 - 
     (11*PR15ep0)/324 - (475*PR4dfin)/1296 - (11*PR4fin)/6480 - 
     (25*PR5ep0)/324 - (151*PR9dep0)/864 - (13*PR9ep0)/1296 + 
     (13325*S2)/576 - (261*S2^2)/64 + (967*T1ep)/2592 - (13*T1ep2)/1296 + 
     (124333*z2)/46656 - (13*S2*z2)/96 + (1626653*z3)/233280 + 
     (13*z2*z3)/648 + (1847*z4)/2880 - (317*z5)/720)/ep, 
 II[2, 1, 1, 0, 0, 1, 1, 2, 1, 1, 1, 1, 1, 2, 0] -> 
  (-z3^2/5 - (7*z5)/12 + (147*z7)/160)/ep, 
 II[2, 1, 2, 0, 1, 2, 1, 2, 1, 0, 0, 1, 2, 0, 0] -> 
  -1/(120*ep^3) + (-71/720 + (7*S2)/24 + (73*z3)/1440)/ep^2 + 
   (-27445/7776 - (133*D5)/864 - (13*D6)/576 - D6ep/36 - (71*PR10ep0)/648 + 
     (11*PR14ep0)/288 + PR15ep0/36 - (515*PR4dfin)/1296 + PR4fin/16 - 
     PR5ep0/72 - (25*PR9dep0)/288 + PR9ep0/72 - (7945*S2)/576 + 
     (1293*S2^2)/64 - (907*T1ep)/2592 - (155*T1ep2)/1296 - 
     (105155*z2)/15552 - (155*S2*z2)/96 - (373193*z3)/233280 - (z2*z3)/36 - 
     (3221*z4)/2880)/ep, II[2, 1, 1, 1, 0, 1, 2, 1, 1, 1, 1, 2, 1, 0, 0] -> 
  ((7*z5)/6 - (7*z7)/6)/ep, II[2, 1, 3, 1, 3, 2, 1, 0, 0, 0, 1, 1, 0, 0, 
   0] -> 1/(5760*ep^5) + 13/(17280*ep^4) + (97/69120 + S2/48 + z2/2304)/
    ep^3 + (-22711/155520 + (557*S2)/192 + T1ep/648 + (61*z2)/6912 - 
     (45971*z3)/93312)/ep^2 + (16162243823/3224862720 + (275*B4)/3888 - 
     (491*D5)/1944 - (17*PR10ep0)/243 - (1375*PR4dep1)/41472 + 
     (3875*PR4dfin)/82944 - (275*PR4ep1)/41472 + (373*PR4fin)/27648 - 
     (275*PR7ep1)/10368 - (626923*S2)/110592 + (3*S2^2)/4 - (625*T1ep)/1024 - 
     (31241*T1ep2)/124416 - (275*T1ep3)/6912 + (15917755*z2)/8957952 - 
     (31145*S2*z2)/9216 - (275*T1ep*z2)/6912 - (3185759*z3)/1119744 + 
     (275*S2*z3)/768 - (275*z2*z3)/3456 - (97423*z4)/331776 - (55*z5)/2304)/
    ep, II[2, 1, 1, 0, 0, 1, 1, 1, 2, 1, 1, 2, 1, 1, 0] -> 
  (-z3^2/5 - (7*z5)/12 + (147*z7)/160)/ep, 
 II[1, 1, 2, 0, 1, 2, 1, 3, 1, 0, 0, 2, 1, 0, 0] -> 
  1/(1440*ep^4) + (83/8640 - S2/48 - z3/360)/ep^3 + 
   (-649/51840 - D6/432 + (95*S2)/24 - T1ep/648 - z2/192 - 
     (136853*z3)/155520 + z4/360)/ep^2 + 
   (12647511023/1612431360 + (65*B4)/648 - (2107*D5)/10368 - (415*D6)/6912 + 
     (7*D6ep)/432 - (11*PR10ep0)/2592 - (157*PR14ep0)/3456 - PR15ep0/54 - 
     (325*PR4dep1)/6912 + (20545*PR4dfin)/124416 - (65*PR4ep1)/6912 - 
     (38231*PR4fin)/622080 - PR5ep0/18 - (65*PR7ep1)/1728 - 
     (47*PR9dep0)/1152 - PR9ep0/144 + (203645*S2)/55296 - (4113*S2^2)/256 - 
     (23285*T1ep)/41472 - (6775*T1ep2)/20736 - (65*T1ep3)/1152 + 
     (55741999*z2)/4478976 - (6791*S2*z2)/1536 - (65*T1ep*z2)/1152 - 
     (280039*z3)/699840 + (65*S2*z3)/128 - (19*z2*z3)/192 + 
     (1130011*z4)/829440 - (521*z5)/17280)/ep, 
 II[1, 1, 1, 0, 3, 0, 2, 1, 0, 1, 1, 1, 2, 1, 0] -> 
  (-z3/18 + z5/18)/ep^2 + (7308612815/322486272 + (5*B4)/108 - (227*D5)/648 - 
     (67*PR10ep0)/1944 + (5*PR11dep0)/48 + PR11ep0/72 - (25*PR4dep1)/6912 + 
     (3925*PR4dfin)/13824 - (5*PR4ep1)/6912 - (11899*PR4fin)/622080 + 
     (7*PR5ep0)/108 - (5*PR7ep1)/1728 + (31*PR9dep0)/216 - 
     (553325*S2)/18432 + (417*S2^2)/64 - (2189*T1ep)/4608 - 
     (2077*T1ep2)/62208 - (5*T1ep3)/1152 - (4681309*z2)/4478976 - 
     (2077*S2*z2)/4608 - (5*T1ep*z2)/1152 - (6358769*z3)/933120 + 
     (5*S2*z3)/128 - (5*z2*z3)/576 - z3^2/72 - (120365*z4)/165888 + 
     (1519*z5)/3456 - (5*z6)/144)/ep, 
 II[1, 2, 1, 0, 2, 0, 1, 2, 0, 1, 2, 1, 1, 1, 0] -> 
  (-z3/18 + z5/18)/ep^2 + (48514795/1259712 - (161*D5)/324 - (5*PR0ep0)/648 - 
     (4*PR10ep0)/243 + (5*PR11dep0)/108 + PR11ep0/72 + (125*PR4dfin)/162 + 
     PR4fin/2430 + (61*PR5ep0)/324 + (43*PR9dep0)/108 - (395*S2)/9 + 
     (123*S2^2)/16 - (59*T1ep)/108 + (97*T1ep2)/972 - (59167*z2)/8748 + 
     (97*S2*z2)/72 - (36091*z3)/2430 - z3^2/72 - (3685*z4)/2592 + 
     (11*z5)/72 - (5*z6)/144)/ep, II[1, 1, 1, 0, 1, 1, 1, 2, 0, 2, 1, 1, 1, 
   2, 0] -> (z3/6 - z5/6)/ep^2 + (-8416205/279936 + (17*D5)/36 + 
     (7*PR10ep0)/108 - (5*PR11dep0)/24 - PR11ep0/24 - (25*PR4dfin)/72 + 
     (17*PR4fin)/1080 - PR5ep0/18 - PR9dep0/12 + 35*S2 - (27*S2^2)/8 + 
     (2*T1ep)/3 + (11*T1ep2)/108 + (923*z2)/1944 + (11*S2*z2)/8 + 
     (8677*z3)/810 + (17*z3^2)/120 + (145*z4)/288 - (49*z5)/36 + (5*z6)/48)/
    ep, II[1, 1, 3, 2, 2, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0] -> 
  (-1/180 - z3/18 + z5/18)/ep^2 + (-536082341/67184640 - D5/216 + 
     (5*D6)/648 - (49*D6ep)/5184 - (7*PR10ep0)/108 + (83*PR11dep0)/576 + 
     PR11ep0/72 - PR12ep0/216 + (91*PR14ep0)/5184 + (49*PR15ep0)/5184 - 
     (3835*PR4dfin)/10368 + (1009*PR4fin)/51840 - (49*PR5ep0)/648 - 
     (733*PR9dep0)/3456 + (49*PR9ep0)/10368 + (529*S2)/192 + (549*S2^2)/128 - 
     (355*T1ep)/2592 - (247*T1ep2)/1728 + (57757*z2)/93312 - 
     (247*S2*z2)/128 + (791339*z3)/466560 - (49*z2*z3)/5184 + z3^2/360 - 
     (25*z4)/1536 + (1649*z5)/1728 - (5*z6)/144)/ep, 
 II[1, 1, 1, 2, 1, 1, 1, 1, 1, 0, 2, 2, 1, 0, 0] -> 
  ((4*z3)/15 + z3^2/10 + z5/2 - (147*z7)/160)/ep, 
 II[1, 1, 1, 1, 2, 2, 1, 1, 1, 0, 2, 1, 1, 0, 0] -> 
  ((-7*z3)/60 + z5/6)/ep^2 + (578113/46656 - (5*D5)/24 - D6/72 - D6ep/72 - 
     PR10ep0/72 + PR11dep0/4 + PR11ep0/24 - PR14ep0/36 + PR15ep0/72 + 
     (5*PR4dfin)/36 - (7*PR4fin)/180 - PR5ep0/24 - (5*PR9dep0)/48 + 
     PR9ep0/144 - (123*S2)/16 - (81*S2^2)/8 - (23*T1ep)/72 - (5*T1ep2)/36 + 
     (7961*z2)/1296 - (15*S2*z2)/8 - (911*z3)/324 - (z2*z3)/72 + z3^2/120 + 
     (107*z4)/160 + (23*z5)/18 - (5*z6)/48)/ep, 
 II[1, 1, 1, 2, 4, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0] -> 
  -1/(960*ep^5) - 77/(5760*ep^4) + (-2063/34560 + (19*S2)/96 - z2/384)/ep^3 + 
   (38203/207360 - (209*S2)/576 + (19*T1ep)/1296 + (25*z2)/768 + 
     (1499*z3)/51840)/ep^2 + (-10016529703/3224862720 - B4/144 + 
     (89*D5)/1152 + (19*D6)/2304 - D6ep/72 - (13*PR10ep0)/864 + 
     (23*PR14ep0)/1152 + PR15ep0/72 + (5*PR4dep1)/1536 - 
     (9185*PR4dfin)/248832 + PR4ep1/1536 + (17143*PR4fin)/1244160 + 
     (7*PR5ep0)/648 + PR7ep1/384 - PR9dep0/128 + PR9ep0/144 + 
     (95843*S2)/110592 + (441*S2^2)/256 + (34595*T1ep)/248832 + 
     (2483*T1ep2)/41472 + T1ep3/256 - (17960519*z2)/8957952 + 
     (929*S2*z2)/1024 + (T1ep*z2)/256 + (3511637*z3)/5598720 - 
     (9*S2*z3)/256 - (7*z2*z3)/1152 - (482663*z4)/1658880 + (3*z5)/1280)/ep, 
 II[1, 1, 1, 1, 2, 1, 1, 2, 0, 0, 2, 2, 1, 0, 0] -> 
  1/(40*ep^3) + (73/240 - (9*S2)/16 - (67*z3)/480 - z5/6)/ep^2 + 
   (-17599/768 + (47*D5)/96 - (113*D6)/1728 - D6ep/36 - PR10ep0/36 - 
     (7*PR11dep0)/24 - PR11ep0/24 - (5*PR12ep0)/216 + (25*PR14ep0)/288 + 
     PR15ep0/36 - (5*PR4dfin)/24 + (3*PR4fin)/40 + (17*PR5ep0)/216 + 
     (7*PR9dep0)/96 + PR9ep0/72 + (1185*S2)/64 + (945*S2^2)/64 + 
     (215*T1ep)/288 + (35*T1ep2)/144 - (18881*z2)/1728 + (105*S2*z2)/32 + 
     (7879*z3)/6480 - (z2*z3)/36 - z3^2/120 - (4373*z4)/2880 - (7*z5)/9 + 
     (5*z6)/48)/ep, II[1, 1, 2, 2, 3, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0] -> 
  (-1/180 - z3/18 + z5/18)/ep^2 + (-94974449/2239488 + (31*D5)/144 + 
     (5*D6)/648 + (23*D6ep)/2592 - (107*PR10ep0)/648 - (11*PR11dep0)/288 + 
     PR11ep0/72 + PR12ep0/324 + (193*PR14ep0)/2592 - (23*PR15ep0)/2592 - 
     (8305*PR4dfin)/5184 + (689*PR4fin)/8640 - (293*PR5ep0)/1296 - 
     (949*PR9dep0)/1728 - (23*PR9ep0)/5184 + (599*S2)/32 + (2007*S2^2)/64 - 
     (85*T1ep)/1296 - (763*T1ep2)/2592 - (55363*z2)/15552 - (763*S2*z2)/192 + 
     (3228401*z3)/233280 + (23*z2*z3)/2592 + z3^2/360 - (175*z4)/6912 - 
     (659*z5)/864 - (5*z6)/144)/ep, 
 II[1, 1, 1, 1, 3, 2, 1, 1, 0, 0, 1, 1, 2, 0, 0] -> 
  ((7*z3)/180 - z5/18)/ep^2 + (-33488833/2239488 + (25*D5)/216 - D6/144 - 
     (53*D6ep)/2592 - (59*PR10ep0)/1296 + PR11dep0/288 - PR11ep0/72 - 
     (5*PR12ep0)/324 + (59*PR14ep0)/2592 + (53*PR15ep0)/2592 - 
     (2765*PR4dfin)/5184 + (157*PR4fin)/8640 - (29*PR5ep0)/432 - 
     (265*PR9dep0)/1728 + (53*PR9ep0)/5184 + (247*S2)/32 + (423*S2^2)/32 + 
     (11*T1ep)/162 - (55*T1ep2)/864 - (17759*z2)/15552 - (55*S2*z2)/64 + 
     (1151443*z3)/233280 - (53*z2*z3)/2592 - z3^2/360 + (857*z4)/11520 - 
     (79*z5)/864 + (5*z6)/144)/ep, 
 II[3, 1, 1, 1, 3, 2, 1, 1, 0, 0, 1, 1, 0, 0, 0] -> 
  (-1/1080 + z3/360)/ep^3 + (-151/12960 + D6/432 + (247*S2)/576 - 
     (16957*z3)/311040 - z4/360)/ep^2 + 
   (-9304980697/5159780352 - (499*B4)/10368 + (1627*D5)/20736 - 
     (277*D6)/13824 + (7*D6ep)/432 + (43*PR10ep0)/5184 + (17*PR14ep0)/6912 - 
     PR15ep0/72 + (95*PR4dep1)/110592 - (90475*PR4dfin)/1990656 + 
     (19*PR4ep1)/110592 + (56477*PR4fin)/9953280 + (19*PR7ep1)/27648 + 
     (25*PR9dep0)/6912 - PR9ep0/108 + (2492033*S2)/884736 + (381*S2^2)/512 + 
     (181321*T1ep)/1990656 + (2083*T1ep2)/110592 + (19*T1ep3)/18432 - 
     (43055365*z2)/71663616 + (2083*S2*z2)/8192 + (19*T1ep*z2)/18432 - 
     (2052179*z3)/44789760 - (19*S2*z3)/2048 + (569*z2*z3)/27648 + 
     (6422327*z4)/13271040 - (71*z5)/92160)/ep, 
 II[1, 1, 2, 1, 5, 1, 0, 1, 0, 0, 1, 1, 1, 0, 0] -> 
  1/(2880*ep^5) + 371/(34560*ep^4) + (6461/124416 - (157*S2)/864 + z2/1152)/
    ep^3 + (-244801/1244160 + (1385*S2)/5184 - (157*T1ep)/11664 - 
     (1399*z2)/41472 - (6191*z3)/622080)/ep^2 + 
   (33522533065/10319560704 + (3689*B4)/62208 - (16517*D5)/124416 - 
     (1807*D6)/248832 + (7*D6ep)/972 + (235*PR10ep0)/31104 - 
     (847*PR14ep0)/41472 - (7*PR15ep0)/972 - (4045*PR4dep1)/663552 + 
     (11555*PR4dfin)/442368 - (809*PR4ep1)/663552 - (39461*PR4fin)/2211840 - 
     (349*PR5ep0)/23328 - (809*PR7ep1)/165888 + (185*PR9dep0)/41472 - 
     (7*PR9ep0)/1944 - (5407217*S2)/1769472 - (1737*S2^2)/1024 - 
     (7729793*T1ep)/35831808 - (492449*T1ep2)/5971968 - (809*T1ep3)/110592 + 
     (359865973*z2)/143327232 - (177547*S2*z2)/147456 - 
     (809*T1ep*z2)/110592 + (369967*z3)/1990656 + (809*S2*z3)/12288 - 
     (3697*z2*z3)/497664 - (10249237*z4)/79626240 - (809*z5)/184320)/ep, 
 II[2, 1, 2, 2, 3, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0] -> 
  -1/(120*ep^3) + (-43/360 + (13*S2)/96 + (31*z3)/360)/ep^2 + 
   (9892183/933120 - (151*D5)/432 + (5*D6)/432 - D6ep/54 - 
     (85*PR10ep0)/2592 - (13*PR14ep0)/576 + PR15ep0/54 - (35*PR4dfin)/2592 + 
     PR4fin/288 - PR5ep0/162 + (5*PR9dep0)/576 + PR9ep0/108 - 
     (22211*S2)/1152 + (267*S2^2)/32 - (2687*T1ep)/5184 - (157*T1ep2)/1296 - 
     (18827*z2)/31104 - (157*S2*z2)/96 - (618043*z3)/233280 - (z2*z3)/54 - 
     (2137*z4)/11520)/ep, II[1, 2, 2, 1, 2, 0, 1, 2, 1, 0, 1, 1, 1, 0, 0] -> 
  1/(80*ep^3) + (1/8 - (9*S2)/32 - (33*z3)/320)/ep^2 + 
   (-15868159/1866240 + (17*D5)/64 - (7*D6)/1152 + D6ep/72 + PR10ep0/48 + 
     (13*PR14ep0)/576 - PR15ep0/72 - PR4fin/360 + PR5ep0/144 - PR9dep0/192 - 
     PR9ep0/144 + (1839*S2)/128 - (621*S2^2)/128 + (235*T1ep)/576 + 
     (29*T1ep2)/288 + (2369*z2)/10368 + (87*S2*z2)/64 + (37519*z3)/17280 + 
     (z2*z3)/72 + (119*z4)/960)/ep, 
 II[1, 1, 3, 1, 2, 0, 1, 2, 1, 0, 0, 1, 2, 0, 0] -> 
  -1/(240*ep^3) + (-2/45 + (3*S2)/32 + (11*z3)/320)/ep^2 + 
   (568223/51840 - (19*D5)/64 - (59*D6)/10368 - (41*D6ep)/1296 - PR10ep0/54 - 
     (77*PR14ep0)/2592 + (41*PR15ep0)/1296 - (125*PR4dfin)/1296 - 
     (7*PR4fin)/240 - (11*PR5ep0)/432 - PR9dep0/54 + (41*PR9ep0)/2592 - 
     (3155*S2)/192 + (651*S2^2)/64 - (1085*T1ep)/2592 - (151*T1ep2)/1296 + 
     (33113*z2)/15552 - (151*S2*z2)/96 - (324827*z3)/233280 - 
     (41*z2*z3)/1296 + (3593*z4)/8640)/ep, 
 II[1, 2, 1, 1, 3, 1, 0, 2, 0, 0, 1, 2, 1, 0, 0] -> 
  -1/(120*ep^3) + (-43/360 + (13*S2)/96 + (31*z3)/360)/ep^2 + 
   (53105593/2799360 - (73*D5)/96 + (25*D6)/2592 - (11*D6ep)/324 - 
     (5*PR10ep0)/72 - (131*PR14ep0)/2592 + (11*PR15ep0)/324 - 
     (115*PR4dfin)/648 + PR4fin/216 - (29*PR5ep0)/648 - (25*PR9dep0)/864 + 
     (11*PR9ep0)/648 - (23503*S2)/576 + (1299*S2^2)/64 - (319*T1ep)/288 - 
     (367*T1ep2)/1296 - (1577*z2)/5184 - (367*S2*z2)/96 - 
     (1814461*z3)/466560 - (11*z2*z3)/324 - (271*z4)/2160)/ep, 
 II[1, 1, 1, 1, 1, 1, 1, 2, 1, 0, 2, 1, 2, 0, 0] -> 
  (-z3/15 - z5 + (7*z7)/6)/ep, II[1, 1, 1, 1, 2, 1, 1, 1, 1, 0, 1, 2, 2, 0, 
   0] -> (1/60 + z3/6 - z5/6)/ep^2 + (103561/2916 - D5/8 + D6ep/72 + 
     (7*PR10ep0)/36 - PR11dep0/4 - PR11ep0/24 + PR12ep0/72 - PR14ep0/18 - 
     PR15ep0/72 + (5*PR4dfin)/3 - PR4fin/45 + (23*PR5ep0)/72 + 
     (37*PR9dep0)/48 - PR9ep0/144 - (153*S2)/8 - (81*S2^2)/4 + (5*T1ep)/18 + 
     (17*T1ep2)/36 - (1837*z2)/324 + (51*S2*z2)/8 - (7487*z3)/540 + 
     (z2*z3)/72 - z3^2/120 - (115*z4)/96 - (11*z5)/18 + (5*z6)/48)/ep, 
 II[1, 1, 2, 2, 2, 2, 1, 1, 1, 0, 0, 1, 1, 0, 0] -> 
  ((7*z3)/180 - z5/18)/ep^2 + (51342047/2239488 - (5*D5)/36 + D6/36 + 
     (19*D6ep)/864 + (7*PR10ep0)/72 - (13*PR11dep0)/96 - PR11ep0/72 + 
     (5*PR12ep0)/216 - (37*PR14ep0)/864 - (19*PR15ep0)/864 + 
     (415*PR4dfin)/576 - (503*PR4fin)/8640 + (23*PR5ep0)/216 + 
     (175*PR9dep0)/576 - (19*PR9ep0)/1728 - (373*S2)/32 - (819*S2^2)/64 + 
     T1ep/432 + (5*T1ep2)/32 + (40321*z2)/15552 + (135*S2*z2)/64 - 
     (122863*z3)/25920 + (19*z2*z3)/864 - z3^2/360 + (4207*z4)/11520 - 
     (1201*z5)/864 + (5*z6)/144)/ep, 
 II[1, 1, 2, 0, 2, 1, 1, 1, 0, 2, 1, 1, 1, 1, 0] -> 
  (-z3/10 + z3^2/10 + (11*z5)/12 - (147*z7)/160)/ep, 
 II[2, 1, 2, 1, 4, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0] -> 
  1/(5760*ep^5) - 11/(5760*ep^4) + (-1429/207360 + (41*S2)/576 + z2/2304)/
    ep^3 + (7043/62208 - (463*S2)/1728 + (41*T1ep)/7776 + (131*z2)/6912 + 
     (1723*z3)/77760)/ep^2 + (943871233/4837294080 - (7*B4)/432 + 
     (25*D5)/3456 + (107*D6)/20736 - D6ep/648 - PR10ep0/288 + 
     (35*PR14ep0)/10368 + PR15ep0/648 + (5*PR4dep1)/2304 - 
     (1945*PR4dfin)/373248 + PR4ep1/2304 + (8447*PR4fin)/1866240 + 
     (35*PR5ep0)/7776 + PR7ep1/576 + (5*PR9dep0)/3456 + PR9ep0/1296 - 
     (64015*S2)/55296 + (369*S2^2)/256 + (1727*T1ep)/373248 + 
     (1063*T1ep2)/62208 + T1ep3/384 - (10659217*z2)/13436928 + 
     (409*S2*z2)/1536 + (T1ep*z2)/384 - (205499*z3)/839808 - (3*S2*z3)/128 + 
     (19*z2*z3)/5184 + (6853*z4)/311040 + z5/640)/ep, 
 II[2, 1, 1, 1, 2, 2, 2, 2, 0, 0, 1, 1, 0, 0, 0] -> 
  -1/(120*ep^3) + (-71/720 + (7*S2)/24 + (73*z3)/1440)/ep^2 + 
   (-306401/933120 - (11*D5)/288 + D6/1728 + D6ep/54 - PR10ep0/108 + 
     PR14ep0/288 - PR15ep0/54 - (5*PR4dfin)/72 + PR4fin/72 + PR5ep0/648 + 
     (5*PR9dep0)/288 - PR9ep0/108 - (2155*S2)/576 + (243*S2^2)/64 - 
     (217*T1ep)/2592 - (5*T1ep2)/432 - (8555*z2)/5184 - (5*S2*z2)/32 + 
     (4019*z3)/77760 + (z2*z3)/54 - (91*z4)/480)/ep, 
 II[1, 1, 2, 1, 2, 0, 1, 2, 1, 0, 0, 2, 2, 0, 0] -> 
  -1/(240*ep^3) + (-2/45 + (3*S2)/32 + (11*z3)/320)/ep^2 + 
   (-31024367/1119744 + (389*D5)/576 + (101*D6)/10368 + (37*D6ep)/648 + 
     (17*PR10ep0)/432 + (301*PR14ep0)/5184 - (37*PR15ep0)/648 + 
     (125*PR4dfin)/1296 + (157*PR4fin)/2160 + (19*PR5ep0)/432 + 
     (23*PR9dep0)/1728 - (37*PR9ep0)/1296 + (15205*S2)/384 - 
     (2373*S2^2)/128 + (4675*T1ep)/5184 + (593*T1ep2)/2592 - 
     (169109*z2)/31104 + (593*S2*z2)/192 + (2017321*z3)/466560 + 
     (37*z2*z3)/648 - (4291*z4)/4320)/ep, 
 II[1, 1, 3, 1, 1, 1, 2, 2, 1, 0, 0, 1, 1, 0, 0] -> 
  ((7*z3)/180 - z5/18)/ep^2 + (-15700217/1492992 + (5*D5)/48 - D6/144 - 
     D6ep/64 - PR10ep0/54 - (11*PR11dep0)/192 - PR11ep0/72 - 
     (5*PR12ep0)/216 + (7*PR14ep0)/576 + PR15ep0/64 - (785*PR4dfin)/3456 + 
     (113*PR4fin)/5760 - (7*PR5ep0)/216 - (95*PR9dep0)/1152 + PR9ep0/128 + 
     (509*S2)/64 + (387*S2^2)/128 + (29*T1ep)/288 - (35*T1ep2)/1728 - 
     (3037*z2)/3456 - (35*S2*z2)/128 + (428437*z3)/155520 - (z2*z3)/64 + 
     z3^2/72 - (737*z4)/7680 - (407*z5)/1728 + (5*z6)/144)/ep, 
 II[1, 1, 2, 1, 1, 1, 2, 2, 1, 0, 1, 1, 1, 0, 0] -> 
  ((-7*z3)/60 + z5/6)/ep^2 + (578113/46656 - (5*D5)/24 - D6/72 - D6ep/72 - 
     PR10ep0/72 + PR11dep0/4 + PR11ep0/24 - PR14ep0/36 + PR15ep0/72 + 
     (5*PR4dfin)/36 - (7*PR4fin)/180 - PR5ep0/24 - (5*PR9dep0)/48 + 
     PR9ep0/144 - (123*S2)/16 - (81*S2^2)/8 - (23*T1ep)/72 - (5*T1ep2)/36 + 
     (7961*z2)/1296 - (15*S2*z2)/8 - (803*z3)/324 - (z2*z3)/72 - 
     (11*z3^2)/120 + (107*z4)/160 + (37*z5)/36 - (5*z6)/48)/ep, 
 II[1, 1, 2, 1, 2, 2, 1, 1, 1, 0, 0, 1, 2, 0, 0] -> 
  ((7*z3)/180 - z5/18)/ep^2 + (-95511739/6718464 + (5*D5)/27 + D6/36 + 
     (19*D6ep)/864 - (7*PR10ep0)/648 - (19*PR11dep0)/288 - PR11ep0/72 + 
     (5*PR12ep0)/216 + (23*PR14ep0)/864 - (19*PR15ep0)/864 - 
     (185*PR4dfin)/576 + (931*PR4fin)/25920 - PR5ep0/108 - (25*PR9dep0)/576 - 
     (19*PR9ep0)/1728 + (931*S2)/96 + (621*S2^2)/64 + (91*T1ep)/432 + 
     (85*T1ep2)/2592 - (193817*z2)/46656 + (85*S2*z2)/192 + 
     (246391*z3)/77760 + (19*z2*z3)/864 + z3^2/72 - (13979*z4)/34560 + 
     (35*z5)/864 + (5*z6)/144)/ep, 
 II[1, 1, 1, 0, 2, 2, 1, 1, 0, 1, 2, 1, 1, 1, 0] -> 
  ((2*z3)/5 - (3*z3^2)/10)/ep, II[1, 1, 2, 1, 3, 0, 2, 1, 1, 0, 0, 2, 1, 0, 
   0] -> -1/(960*ep^4) + (-7/960 + z3/240)/ep^3 + 
   (-295/6912 + D6/288 + (9*S2)/64 - z2/384 + (197*z3)/5760 - z4/240)/ep^2 + 
   (112014749/33592320 - (469*D5)/1152 + (97*D6)/6912 - D6ep/32 - 
     (23*PR10ep0)/864 - (131*PR14ep0)/3456 + (5*PR15ep0)/144 + 
     (5*PR4dfin)/324 + (43*PR4fin)/1296 - (35*PR5ep0)/864 - (5*PR9dep0)/128 + 
     PR9ep0/72 - (3119*S2)/256 - (1035*S2^2)/256 - (221*T1ep)/384 - 
     (287*T1ep2)/1728 + (977*z2)/186624 - (287*S2*z2)/128 - 
     (709849*z3)/933120 - (z2*z3)/36 - (2129*z4)/4320 + (7*z5)/1440)/ep, 
 II[1, 2, 1, 1, 1, 1, 1, 2, 1, 0, 1, 2, 1, 0, 0] -> 
  ((-7*z3)/60 + z5/6)/ep^2 + (578113/46656 - (5*D5)/24 - D6/72 - D6ep/72 - 
     PR10ep0/72 + PR11dep0/4 + PR11ep0/24 - PR14ep0/36 + PR15ep0/72 + 
     (5*PR4dfin)/36 - (7*PR4fin)/180 - PR5ep0/24 - (5*PR9dep0)/48 + 
     PR9ep0/144 - (123*S2)/16 - (81*S2^2)/8 - (23*T1ep)/72 - (5*T1ep2)/36 + 
     (7961*z2)/1296 - (15*S2*z2)/8 - (965*z3)/324 - (z2*z3)/72 + 
     (7*z3^2)/120 + (107*z4)/160 + (101*z5)/72 - (5*z6)/48)/ep, 
 II[1, 1, 3, 1, 3, 0, 2, 1, 1, 0, 0, 1, 1, 0, 0] -> 
  -1/(960*ep^4) + (-7/960 + z3/240)/ep^3 + 
   (-347/34560 + D6/288 - S2/64 - z2/384 + (197*z3)/5760 - z4/240)/ep^2 + 
   (-81535729/16796160 + (1013*D5)/3456 + (491*D6)/20736 + (59*D6ep)/2592 + 
     (19*PR10ep0)/648 + (43*PR14ep0)/2592 - (25*PR15ep0)/1296 - 
     (5*PR4dfin)/96 - (47*PR4fin)/2592 + (5*PR5ep0)/324 + (5*PR9dep0)/864 - 
     (17*PR9ep0)/1296 + (293*S2)/24 + (135*S2^2)/64 + (253*T1ep)/648 + 
     (7*T1ep2)/72 + (13031*z2)/93312 + (21*S2*z2)/16 + (42407*z3)/25920 + 
     (17*z2*z3)/648 + (1753*z4)/5760 + (7*z5)/1440)/ep, 
 II[3, 1, 2, 1, 2, 1, 1, 2, 0, 0, 1, 1, 0, 0, 0] -> 
  (-1/1080 + z3/360)/ep^3 + (-19/6480 + D6/432 - (317*S2)/144 + 
     (78509*z3)/155520 - z4/360)/ep^2 + 
   (-8806637519/1074954240 + (35*B4)/324 - (121*D5)/10368 + (391*D6)/6912 - 
     (5*D6ep)/144 - (85*PR10ep0)/1296 + (499*PR14ep0)/10368 + PR15ep0/27 + 
     (175*PR4dep1)/13824 - (16985*PR4dfin)/82944 + (35*PR4ep1)/13824 + 
     (8917*PR4fin)/138240 + (61*PR5ep0)/1944 + (35*PR7ep1)/3456 - 
     (313*PR9dep0)/10368 + (7*PR9ep0)/432 - (965695*S2)/110592 + 
     (4239*S2^2)/256 + (2513*T1ep)/248832 + (7763*T1ep2)/124416 + 
     (35*T1ep3)/2304 - (27585655*z2)/2985984 + (7763*S2*z2)/9216 + 
     (35*T1ep*z2)/2304 + (358417*z3)/373248 - (35*S2*z3)/256 - 
     (7*z2*z3)/3456 - (518129*z4)/184320 + (89*z5)/11520)/ep, 
 II[1, 1, 3, 1, 2, 1, 2, 1, 1, 0, 0, 1, 1, 0, 0] -> 
  ((7*z3)/180 - z5/18)/ep^2 + (66327617/13436928 + (5*D5)/48 + (61*D6)/1296 + 
     (269*D6ep)/5184 + (7*PR10ep0)/72 - (103*PR11dep0)/576 - PR11ep0/72 + 
     (5*PR12ep0)/216 - (137*PR14ep0)/5184 - (269*PR15ep0)/5184 + 
     (3395*PR4dfin)/10368 - (2153*PR4fin)/51840 + (29*PR5ep0)/648 + 
     (565*PR9dep0)/3456 - (269*PR9ep0)/10368 + (67*S2)/12 - (1323*S2^2)/128 + 
     (343*T1ep)/1296 + (745*T1ep2)/5184 + (248221*z2)/93312 + 
     (745*S2*z2)/384 + (455471*z3)/466560 + (269*z2*z3)/5184 - z3^2/360 + 
     (4813*z4)/7680 - (1781*z5)/1728 + (5*z6)/144)/ep, 
 II[1, 1, 1, 2, 3, 0, 1, 1, 2, 0, 1, 1, 1, 0, 0] -> 
  1/(320*ep^4) + (19/960 - z3/80)/ep^3 + 
   (127/2304 - D6/96 - (27*S2)/64 + z2/128 - (181*z3)/1920 + z4/80)/ep^2 + 
   (-346609/1244160 - (113*D5)/1152 - (83*D6)/6912 + D6ep/864 - 
     (31*PR10ep0)/864 + (53*PR14ep0)/3456 - (5*PR15ep0)/432 - 
     (5*PR4dfin)/108 + PR4fin/48 + (5*PR5ep0)/864 - (5*PR9dep0)/1152 + 
     PR9ep0/216 - (1543*S2)/256 + (1485*S2^2)/256 - (493*T1ep)/3456 - 
     (13*T1ep2)/576 - (15889*z2)/6912 - (39*S2*z2)/128 - (260603*z3)/311040 - 
     (z2*z3)/108 - (583*z4)/1440 - (7*z5)/480)/ep, 
 II[1, 2, 1, 1, 2, 1, 2, 1, 1, 0, 1, 1, 1, 0, 0] -> 
  (-z3/2 - z5/4 + (147*z7)/160)/ep, 
 II[2, 1, 2, 1, 2, 1, 1, 1, 0, 0, 1, 1, 2, 0, 0] -> 
  ((7*z3)/180 - z5/18)/ep^2 + (-10500767/3359232 - (5*D5)/216 - (11*D6)/324 - 
     (13*D6ep)/432 - (7*PR10ep0)/648 - (7*PR11dep0)/144 - PR11ep0/72 - 
     (5*PR12ep0)/648 - PR14ep0/432 + (13*PR15ep0)/432 - (115*PR4dfin)/864 - 
     (37*PR4fin)/12960 - (2*PR5ep0)/81 - (5*PR9dep0)/288 + (13*PR9ep0)/864 + 
     S2/6 + (27*S2^2)/8 - (7*T1ep)/216 - (25*T1ep2)/1296 + (14009*z2)/23328 - 
     (25*S2*z2)/96 + (8807*z3)/4320 - (13*z2*z3)/432 - z3^2/360 + 
     (2923*z4)/17280 - (251*z5)/432 + (5*z6)/144)/ep, 
 II[1, 2, 1, 1, 1, 2, 1, 1, 1, 0, 1, 2, 1, 0, 0] -> 
  ((-7*z3)/60 + z5/6)/ep^2 + (578113/46656 - (5*D5)/24 - D6/72 - D6ep/72 - 
     PR10ep0/72 + PR11dep0/4 + PR11ep0/24 - PR14ep0/36 + PR15ep0/72 + 
     (5*PR4dfin)/36 - (7*PR4fin)/180 - PR5ep0/24 - (5*PR9dep0)/48 + 
     PR9ep0/144 - (123*S2)/16 - (81*S2^2)/8 - (23*T1ep)/72 - (5*T1ep2)/36 + 
     (7961*z2)/1296 - (15*S2*z2)/8 - (803*z3)/324 - (z2*z3)/72 - 
     (11*z3^2)/120 + (107*z4)/160 + (37*z5)/36 - (5*z6)/48)/ep, 
 II[1, 1, 2, 1, 2, 1, 2, 1, 1, 0, 0, 2, 1, 0, 0] -> 
  ((7*z3)/180 - z5/18)/ep^2 + (122192161/6718464 - (65*D5)/216 - (4*D6)/81 - 
     (103*D6ep)/2592 + PR10ep0/81 + PR11dep0/288 - PR11ep0/72 - 
     (5*PR12ep0)/108 - (71*PR14ep0)/2592 + (103*PR15ep0)/2592 + 
     (2435*PR4dfin)/5184 - (169*PR4fin)/25920 + (49*PR5ep0)/648 + 
     (325*PR9dep0)/1728 + (103*PR9ep0)/5184 - (1939*S2)/96 - (99*S2^2)/64 - 
     (397*T1ep)/1296 + (65*T1ep2)/2592 - (50977*z2)/46656 + (65*S2*z2)/192 - 
     (1563007*z3)/233280 - (103*z2*z3)/2592 + z3^2/72 - (13679*z4)/34560 + 
     (59*z5)/864 + (5*z6)/144)/ep, 
 II[1, 1, 2, 2, 1, 1, 1, 2, 1, 0, 0, 2, 1, 0, 0] -> 
  ((7*z3)/180 - z5/18)/ep^2 + (-107728369/6718464 + (5*D5)/108 - D6/54 - 
     (31*D6ep)/864 - (67*PR10ep0)/648 + (11*PR11dep0)/288 - PR11ep0/72 + 
     (43*PR14ep0)/864 + (31*PR15ep0)/864 - (905*PR4dfin)/1728 + 
     (1681*PR4fin)/25920 - PR5ep0/18 - (95*PR9dep0)/576 + (31*PR9ep0)/1728 + 
     (53*S2)/48 + (981*S2^2)/64 - (17*T1ep)/216 - (245*T1ep2)/2592 - 
     (227537*z2)/46656 - (245*S2*z2)/192 + (185291*z3)/77760 - 
     (31*z2*z3)/864 + z3^2/72 - (29129*z4)/34560 + (185*z5)/864 + (5*z6)/144)/
    ep, II[1, 1, 1, 2, 2, 2, 1, 2, 0, 0, 1, 1, 1, 0, 0] -> 
  ((7*z3)/180 - z5/18)/ep^2 + (-6059023/373248 + (5*D5)/12 + (23*D6)/648 + 
     (37*D6ep)/432 + PR10ep0/216 - (47*PR11dep0)/144 - PR11ep0/72 + 
     (25*PR12ep0)/648 + (13*PR14ep0)/144 - (37*PR15ep0)/432 + 
     (85*PR4dfin)/864 + (187*PR4fin)/1440 + (119*PR5ep0)/648 + 
     (85*PR9dep0)/288 - (37*PR9ep0)/864 + (73*S2)/8 + (117*S2^2)/8 + 
     (133*T1ep)/216 + (145*T1ep2)/432 - (49039*z2)/2592 + (145*S2*z2)/32 - 
     (27119*z3)/12960 + (37*z2*z3)/432 + (11*z3^2)/360 - (47977*z4)/17280 - 
     (665*z5)/432 + (5*z6)/144)/ep, 
 II[1, 1, 1, 0, 4, 0, 1, 1, 0, 1, 2, 1, 1, 1, 0] -> 
  -1/(1440*ep^4) + (-19/1728 + z3/360)/ep^3 + 
   (-3527/51840 + (7*S2)/48 - z2/576 + (19*z3)/540 + z4/240)/ep^2 + 
   (64032331243/4837294080 + (5*B4)/324 - (181*D5)/972 - (5*PR0ep0)/1944 - 
     (17*PR10ep0)/2916 - (53*PR11dep0)/648 - (25*PR4dep1)/20736 + 
     (34895*PR4dfin)/124416 - (5*PR4ep1)/20736 + (1777*PR4fin)/373248 + 
     (149*PR5ep0)/1944 - (5*PR7ep1)/5184 + (419*PR9dep0)/2592 + PR9ep0/288 - 
     (921773*S2)/55296 + (247*S2^2)/64 - (2669*T1ep)/13824 + 
     (7763*T1ep2)/186624 - (5*T1ep3)/3456 - (43358509*z2)/13436928 + 
     (7763*S2*z2)/13824 - (5*T1ep*z2)/3456 - (2841053*z3)/559872 - 
     (35*S2*z3)/384 - (5*z2*z3)/1728 - (1762417*z4)/2488320 - 
     (10457*z5)/51840)/ep, II[2, 1, 1, 1, 5, 1, 0, 2, 0, 0, 1, 0, 1, 0, 0] -> 
  -1/(8640*ep^5) - 379/(103680*ep^4) + 
   (-72931/1119744 + (1571*S2)/7776 - z2/3456)/ep^3 + 
   (-117473/11197440 + (112411*S2)/93312 + (1571*T1ep)/104976 + 
     (21725*z2)/373248 - (666007*z3)/8398080)/ep^2 + 
   (-626957538229/154793410560 + (21871*B4)/186624 + (21385*D5)/46656 + 
     PR10ep0/432 + (1051*PR14ep0)/23328 - (27755*PR4dep1)/1990656 + 
     (671245*PR4dfin)/11943936 - (5551*PR4ep1)/1990656 - 
     (2251051*PR4fin)/59719680 + (1307*PR5ep0)/34992 - (5551*PR7ep1)/497664 + 
     (603998689*S2)/47775744 - (207*S2^2)/64 + (183315739*T1ep)/322486272 + 
     (5769787*T1ep2)/53747712 - (5551*T1ep3)/331776 + 
     (1032727363*z2)/429981696 + (2057321*S2*z2)/1327104 - 
     (5551*T1ep*z2)/331776 + (2362571111*z3)/806215680 + (5551*S2*z3)/36864 - 
     (5551*z2*z3)/165888 - (335528041*z4)/716636160 - (5551*z5)/552960)/ep, 
 II[1, 1, 4, 1, 2, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0] -> 
  -1/(2880*ep^5) - 5/(1152*ep^4) + (-109/6912 + (7*S2)/96 - z2/1152)/ep^3 + 
   (4699/41472 - (115*S2)/288 + (7*T1ep)/1296 + (31*z2)/2304 + 
     (473*z3)/12960)/ep^2 + (-1872679553/161243136 - B4/48 + (143*D5)/864 - 
     (155*D6)/31104 - (263*D6ep)/15552 - (137*PR10ep0)/7776 + 
     (3*PR11dep0)/64 - PR12ep0/216 + (133*PR14ep0)/7776 + 
     (263*PR15ep0)/15552 + (5*PR4dep1)/1152 - (595*PR4dfin)/2304 + 
     PR4ep1/1152 + (971*PR4fin)/62208 - (53*PR5ep0)/1296 + PR7ep1/288 - 
     (1241*PR9dep0)/10368 + (263*PR9ep0)/31104 + (302413*S2)/27648 + 
     (141*S2^2)/64 + (12733*T1ep)/62208 + (149*T1ep2)/31104 + T1ep3/192 - 
     (1186403*z2)/2239488 + (233*S2*z2)/2304 + (T1ep*z2)/192 + 
     (782219*z3)/233280 - (3*S2*z3)/64 - (101*z2*z3)/15552 + 
     (4237*z4)/34560 + (73*z5)/2160)/ep, 
 II[3, 1, 1, 1, 5, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0] -> 
  -1/(8640*ep^5) - 379/(103680*ep^4) + 
   (-20101/5598720 - (157*S2)/3888 - z2/3456)/ep^3 + 
   (-275359/11197440 - (19943*S2)/46656 - (157*T1ep)/52488 - 
     (8435*z2)/373248 + (19123*z3)/524880)/ep^2 + 
   (12155315291/4299816960 - (265*B4)/46656 - (10987*D5)/46656 - 
     (17*PR10ep0)/3888 - (499*PR14ep0)/23328 + (1325*PR4dep1)/497664 - 
     (26185*PR4dfin)/995328 + (265*PR4ep1)/497664 + (27913*PR4fin)/2985984 - 
     (1261*PR5ep0)/69984 + (265*PR7ep1)/124416 - (95565031*S2)/11943936 + 
     (7*S2^2)/4 - (25153405*T1ep)/80621568 - (898333*T1ep2)/13436928 + 
     (265*T1ep3)/82944 - (13296215*z2)/35831808 - (306143*S2*z2)/331776 + 
     (265*T1ep*z2)/82944 - (139090601*z3)/201553920 - (265*S2*z3)/9216 + 
     (265*z2*z3)/41472 - (13261169*z4)/179159040 + (53*z5)/27648)/ep, 
 II[3, 1, 0, 1, 4, 1, 1, 2, 0, 0, 1, 1, 0, 0, 0] -> 
  -1/(12960*ep^5) - 1/(972*ep^4) + (-6907/349920 + (241*S2)/7776 - z2/5184)/
    ep^3 + (-77771/699840 + (45997*S2)/46656 + (241*T1ep)/104976 + 
     (181*z2)/23328 - (77891*z3)/839808)/ep^2 + 
   (73893762571/77396705280 - (1753*B4)/93312 + (71*D5)/23328 - 
     (191*PR10ep0)/23328 - (5035*PR4dep1)/995328 + (46285*PR4dfin)/5971968 - 
     (1007*PR4ep1)/995328 + (11413*PR4fin)/29859840 - (1007*PR7ep1)/248832 + 
     (37659937*S2)/23887872 - (35*S2^2)/64 - (4918949*T1ep)/161243136 - 
     (840581*T1ep2)/26873856 - (1007*T1ep3)/165888 + 
     (120805187*z2)/214990848 - (269911*S2*z2)/663552 - 
     (1007*T1ep*z2)/165888 - (52196453*z3)/80621568 + (1007*S2*z3)/18432 - 
     (1007*z2*z3)/82944 + (21568939*z4)/71663616 - (1007*z5)/276480)/ep, 
 II[3, 1, 1, 1, 4, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0] -> 
  1/(4320*ep^5) + 19/(6480*ep^4) + (133/25920 + (7*S2)/216 + z2/1728)/ep^3 + 
   (8687/466560 + (37*S2)/5184 + (7*T1ep)/2916 + (47*z2)/2592 + 
     (6673*z3)/933120)/ep^2 + (284469019603/77396705280 + (151*B4)/10368 - 
     (1721*D5)/20736 + (557*D6)/41472 - (7*D6ep)/324 - (319*PR10ep0)/15552 + 
     (41*PR14ep0)/62208 + (7*PR15ep0)/324 - (155*PR4dep1)/110592 + 
     (61445*PR4dfin)/5971968 - (31*PR4ep1)/110592 - 
     (163699*PR4fin)/29859840 + (13*PR5ep0)/23328 - (31*PR7ep1)/27648 - 
     (205*PR9dep0)/20736 + (7*PR9ep0)/648 - (600029*S2)/98304 + 
     (1505*S2^2)/512 - (2159573*T1ep)/17915904 - (101237*T1ep2)/2985984 - 
     (31*T1ep3)/18432 + (84969227*z2)/214990848 - (32551*S2*z2)/73728 - 
     (31*T1ep*z2)/18432 - (18411799*z3)/26873856 + (31*S2*z3)/2048 - 
     (2071*z2*z3)/82944 - (6231353*z4)/39813120 - (31*z5)/30720)/ep, 
 II[2, 1, 1, 1, 5, 1, 0, 1, 0, 0, 1, 1, 1, 0, 0] -> 
  1/(2880*ep^5) + 371/(34560*ep^4) + (6461/124416 - (157*S2)/864 + z2/1152)/
    ep^3 + (-244801/1244160 + (1385*S2)/5184 - (157*T1ep)/11664 - 
     (1399*z2)/41472 - (6191*z3)/622080)/ep^2 + 
   (33522533065/10319560704 + (3689*B4)/62208 - (16517*D5)/124416 - 
     (1807*D6)/248832 + (7*D6ep)/972 + (235*PR10ep0)/31104 - 
     (847*PR14ep0)/41472 - (7*PR15ep0)/972 - (4045*PR4dep1)/663552 + 
     (11555*PR4dfin)/442368 - (809*PR4ep1)/663552 - (39461*PR4fin)/2211840 - 
     (349*PR5ep0)/23328 - (809*PR7ep1)/165888 + (185*PR9dep0)/41472 - 
     (7*PR9ep0)/1944 - (5407217*S2)/1769472 - (1737*S2^2)/1024 - 
     (7729793*T1ep)/35831808 - (492449*T1ep2)/5971968 - (809*T1ep3)/110592 + 
     (359865973*z2)/143327232 - (177547*S2*z2)/147456 - 
     (809*T1ep*z2)/110592 + (369967*z3)/1990656 + (809*S2*z3)/12288 - 
     (3697*z2*z3)/497664 - (10249237*z4)/79626240 - (809*z5)/184320)/ep, 
 II[1, 1, 1, 1, 4, 1, 1, 1, 0, 0, 1, 2, 1, 0, 0] -> 
  -1/(2880*ep^5) - 5/(1152*ep^4) + (-593/34560 + (7*S2)/96 - z2/1152)/ep^3 + 
   (17543/207360 - (115*S2)/288 + (7*T1ep)/1296 + (31*z2)/2304 + 
     (145*z3)/2592)/ep^2 + (-2105524253/161243136 - B4/48 + (53*D5)/288 + 
     (847*D6)/93312 - (103*D6ep)/7776 - (187*PR10ep0)/7776 - 
     (41*PR11dep0)/2592 + (7*PR12ep0)/2916 + (319*PR14ep0)/15552 + 
     (103*PR15ep0)/7776 + (5*PR4dep1)/1152 - (22955*PR4dfin)/62208 + 
     PR4ep1/1152 + (1909*PR4fin)/311040 - (353*PR5ep0)/5832 + PR7ep1/288 - 
     (131*PR9dep0)/864 + (103*PR9ep0)/15552 + (335773*S2)/27648 + 
     (495*S2^2)/128 + (13093*T1ep)/62208 - (107*T1ep2)/10368 + T1ep3/192 + 
     (988117*z2)/2239488 - (79*S2*z2)/768 + (T1ep*z2)/192 + 
     (2197393*z3)/466560 - (3*S2*z3)/64 - (11*z2*z3)/3888 + 
     (46949*z4)/124416 - (4369*z5)/25920)/ep, 
 II[2, 1, 2, 1, 4, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0] -> 
  1/(8640*ep^5) + 79/(51840*ep^4) + (419/62208 - (7*S2)/288 + z2/3456)/ep^3 + 
   (34759/1866240 + (1241*S2)/864 - (7*T1ep)/3888 - (89*z2)/20736 - 
     (151229*z3)/466560)/ep^2 + (-15152782027/4837294080 - (83*B4)/3888 + 
     (2527*D5)/10368 - (1895*D6)/62208 + (37*D6ep)/1944 + (95*PR10ep0)/3888 + 
     (49*PR14ep0)/10368 - (37*PR15ep0)/1944 - (85*PR4dep1)/6912 + 
     (28555*PR4dfin)/373248 - (17*PR4ep1)/6912 - (41549*PR4fin)/1866240 - 
     (7*PR5ep0)/11664 - (17*PR7ep1)/1728 - (73*PR9dep0)/31104 - 
     (37*PR9ep0)/3888 + (2534815*S2)/165888 - (2561*S2^2)/256 + 
     (98995*T1ep)/373248 + (1705*T1ep2)/186624 - (17*T1ep3)/1152 + 
     (48875737*z2)/13436928 + (1537*S2*z2)/13824 - (17*T1ep*z2)/1152 + 
     (264311*z3)/839808 + (17*S2*z3)/128 - (163*z2*z3)/15552 + 
     (2453803*z4)/2488320 - (17*z5)/1920)/ep, 
 II[1, 1, 4, 1, 1, 1, 1, 1, 1, 0, 0, 2, 1, 0, 0] -> 
  -1/(2880*ep^5) - 5/(1152*ep^4) + (-109/6912 + (7*S2)/96 - z2/1152)/ep^3 + 
   (23783/207360 - (115*S2)/288 + (7*T1ep)/1296 + (31*z2)/2304 + 
     (473*z3)/12960)/ep^2 + (577504771/537477120 + (11*B4)/432 + D5/288 + 
     (151*D6)/10368 - D6ep/864 - (17*PR10ep0)/7776 + PR11dep0/864 + 
     (5*PR14ep0)/864 + PR15ep0/864 + (5*PR4dep1)/6912 + 
     (8135*PR4dfin)/124416 + PR4ep1/6912 + (709*PR4fin)/207360 + 
     (61*PR5ep0)/3888 + PR7ep1/1728 + (49*PR9dep0)/5184 + PR9ep0/1728 - 
     (133885*S2)/55296 - (15*S2^2)/32 + (2227*T1ep)/124416 + 
     (1529*T1ep2)/62208 + T1ep3/1152 - (1169153*z2)/1492992 + 
     (1697*S2*z2)/4608 + (T1ep*z2)/1152 - (1460939*z3)/2799360 - 
     (S2*z3)/128 + (z2*z3)/1728 - (121319*z4)/276480 + (1709*z5)/17280)/ep, 
 II[4, 1, 1, 1, 2, 1, 1, 2, 0, 0, 1, 1, 0, 0, 0] -> 
  1/(4320*ep^5) + 19/(6480*ep^4) + (103/1944 - (71*S2)/432 + z2/1728)/ep^3 + 
   (214/3645 - (475*S2)/1296 - (71*T1ep)/5832 - (41*z2)/864 - 
     (7117*z3)/51840)/ep^2 + (-7868433329/1612431360 - (49*B4)/972 + 
     (2465*D5)/31104 - (4145*D6)/62208 + (41*D6ep)/972 + (35*PR10ep0)/972 - 
     (295*PR14ep0)/31104 - (41*PR15ep0)/972 + (65*PR4dep1)/20736 - 
     (5735*PR4dfin)/124416 + (13*PR4ep1)/20736 + (2017*PR4fin)/622080 - 
     (7*PR5ep0)/432 + (13*PR7ep1)/5184 + (41*PR9dep0)/31104 - 
     (41*PR9ep0)/1944 + (1563319*S2)/165888 - (1017*S2^2)/256 + 
     (106193*T1ep)/1119744 + (1331*T1ep2)/62208 + (13*T1ep3)/3456 + 
     (1237055*z2)/4478976 + (2857*S2*z2)/13824 + (13*T1ep*z2)/3456 + 
     (49643*z3)/349920 - (13*S2*z3)/384 + (773*z2*z3)/15552 + 
     (1745461*z4)/2488320 + (13*z5)/5760)/ep, 
 II[1, 1, 2, 0, 2, 1, 1, 4, 1, 0, 0, 1, 1, 0, 0] -> 
  1/(8640*ep^5) + 79/(51840*ep^4) + (2023/311040 - (7*S2)/288 + z2/3456)/
    ep^3 + (-8797/373248 - (41*S2)/96 - (7*T1ep)/3888 - (89*z2)/20736 + 
     (51517*z3)/466560)/ep^2 + (16755433181/7739670528 + (1567*B4)/15552 - 
     (2279*D5)/31104 + (1165*D6)/62208 - D6ep/243 - PR10ep0/7776 - 
     (133*PR14ep0)/31104 + PR15ep0/243 - (635*PR4dep1)/165888 + 
     (82295*PR4dfin)/2985984 - (127*PR4ep1)/165888 - 
     (248113*PR4fin)/14929920 + PR5ep0/648 - (127*PR7ep1)/41472 + 
     (403*PR9dep0)/31104 + PR9ep0/486 - (2259895*S2)/442368 + 
     (133*S2^2)/256 - (108847*T1ep)/995328 - (32135*T1ep2)/1492992 - 
     (127*T1ep3)/27648 + (127539545*z2)/107495424 - (33479*S2*z2)/110592 - 
     (127*T1ep*z2)/27648 + (16230611*z3)/13436928 + (127*S2*z3)/3072 - 
     (1655*z2*z3)/124416 - (14961187*z4)/19906560 - (127*z5)/46080)/ep, 
 II[2, 1, 1, 1, 4, 1, 1, 1, 0, 0, 1, 2, 0, 0, 0] -> 
  1/(8640*ep^5) + 79/(51840*ep^4) + (419/62208 - (7*S2)/288 + z2/3456)/ep^3 + 
   (-152873/1866240 - (119*S2)/144 - (7*T1ep)/3888 - (89*z2)/20736 + 
     (12919*z3)/51840)/ep^2 + (26102095741/4299816960 - (679*B4)/5184 - 
     (9781*D5)/31104 + (1655*D6)/62208 - (43*D6ep)/1944 - 
     (179*PR10ep0)/7776 - (623*PR14ep0)/31104 + (43*PR15ep0)/1944 + 
     (995*PR4dep1)/55296 - (101375*PR4dfin)/995328 + (199*PR4ep1)/55296 + 
     (56611*PR4fin)/1658880 - (17*PR5ep0)/1944 + (199*PR7ep1)/13824 + 
     (193*PR9dep0)/31104 + (43*PR9ep0)/3888 - (21498697*S2)/1327104 + 
     (2967*S2^2)/256 - (351835*T1ep)/995328 - (50195*T1ep2)/1492992 + 
     (199*T1ep3)/9216 - (17416457*z2)/3981312 - (51539*S2*z2)/110592 + 
     (199*T1ep*z2)/9216 - (67320583*z3)/22394880 - (199*S2*z3)/1024 + 
     (2621*z2*z3)/124416 + (2131723*z4)/6635520 + (199*z5)/15360)/ep, 
 II[1, 1, 1, 1, 3, 2, 1, 1, 0, 0, 1, 2, 1, 0, 0] -> 
  (1/360 - z3/120)/ep^3 + (83/2160 - D6/144 - (91*S2)/96 + (21*z3)/160 + 
     z4/120)/ep^2 + (-4323935117/268738560 - B4/16 + (95*D5)/432 - 
     (49*D6)/5184 - D6ep/81 - PR10ep0/81 - PR11dep0/144 - PR12ep0/81 + 
     (115*PR14ep0)/5184 + (7*PR15ep0)/1296 + (5*PR4dep1)/384 - 
     (6235*PR4dfin)/20736 + PR4ep1/384 + (3629*PR4fin)/103680 - 
     (53*PR5ep0)/1296 + PR7ep1/96 - (221*PR9dep0)/1728 + (25*PR9ep0)/2592 + 
     (142537*S2)/9216 + (441*S2^2)/128 + (2335*T1ep)/6912 + 
     (551*T1ep2)/10368 + T1ep3/64 - (2001421*z2)/746496 + (551*S2*z2)/768 + 
     (T1ep*z2)/64 + (1554199*z3)/466560 - (9*S2*z3)/64 + (31*z2*z3)/2592 + 
     (13351*z4)/138240 + (113*z5)/960)/ep, 
 II[1, 1, 1, 1, 1, 1, 2, 1, 2, 0, 2, 1, 1, 0, 0] -> 
  (z3/5 + z3^2/10 - z5/3)/ep, II[1, 1, 1, 2, 1, 1, 1, 1, 2, 0, 1, 1, 2, 0, 
   0] -> ((2*z3)/5 - (3*z3^2)/10)/ep, 
 II[1, 1, 2, 1, 3, 1, 1, 1, 0, 0, 1, 2, 1, 0, 0] -> 
  -1/(480*ep^4) + (-79/2880 + S2/16 + z3/120)/ep^3 + 
   (-947/17280 + D6/144 + (7*S2)/32 + T1ep/216 + z2/64 + (13*z3)/108 - 
     z4/120)/ep^2 + (88265431/8398080 - (163*D5)/864 + (265*D6)/2592 - 
     (7*D6ep)/324 - (2*PR10ep0)/81 - (5*PR11dep0)/144 + (17*PR12ep0)/324 - 
     (17*PR14ep0)/5184 + (37*PR15ep0)/1296 + (295*PR4dfin)/2592 + 
     (19*PR4fin)/2592 + (47*PR5ep0)/1296 + (25*PR9dep0)/576 + 
     (19*PR9ep0)/2592 - (5951*S2)/384 + (999*S2^2)/128 - (1307*T1ep)/5184 - 
     (85*T1ep2)/2592 - (12805*z2)/5832 - (79*S2*z2)/192 - (216739*z3)/58320 - 
     (19*z2*z3)/1296 - (59*z4)/96 + (29*z5)/90)/ep, 
 II[1, 1, 2, 1, 1, 1, 2, 1, 2, 0, 0, 1, 2, 0, 0] -> 
  (z3/6 - z5/6)/ep^2 + (157037/373248 + D5/6 + D6/72 + D6ep/144 + PR10ep0/9 - 
     (5*PR11dep0)/16 - PR11ep0/24 + PR12ep0/72 - PR14ep0/36 - PR15ep0/144 + 
     (115*PR4dfin)/288 - (41*PR4fin)/1440 + (5*PR5ep0)/72 + (23*PR9dep0)/96 - 
     PR9ep0/288 + (303*S2)/32 - (81*S2^2)/8 + (59*T1ep)/144 + 
     (31*T1ep2)/144 + (1151*z2)/1296 + (93*S2*z2)/32 + (797*z3)/648 + 
     (z2*z3)/144 - z3^2/120 + (133*z4)/384 - (157*z5)/144 + (5*z6)/48)/ep, 
 II[1, 1, 2, 2, 1, 1, 1, 1, 2, 0, 0, 1, 2, 0, 0] -> 
  ((-7*z3)/60 + z5/6)/ep^2 + (301555/373248 - D5/8 + D6/72 + D6ep/144 - 
     (5*PR10ep0)/72 + (3*PR11dep0)/16 + PR11ep0/24 + PR12ep0/72 + 
     PR14ep0/72 - PR15ep0/144 - (25*PR4dfin)/96 + (17*PR4fin)/1440 - 
     PR5ep0/18 - (17*PR9dep0)/96 - PR9ep0/288 - (207*S2)/32 + (81*S2^2)/16 - 
     (43*T1ep)/144 - (23*T1ep2)/144 + (667*z2)/1296 - (69*S2*z2)/32 - 
     (319*z3)/432 + (z2*z3)/144 + z3^2/120 - (47*z4)/640 + (115*z5)/144 - 
     (5*z6)/48)/ep, II[2, 2, 1, 1, 2, 0, 1, 1, 1, 0, 2, 1, 1, 0, 0] -> 
  1/(160*ep^4) + (1/24 - (3*S2)/16 - z3/80)/ep^3 + 
   (-211/1152 - D6/96 + (5*S2)/32 - T1ep/72 - (3*z2)/64 - (233*z3)/2880 + 
     z4/80)/ep^2 + (-5558503/5598720 - (65*D5)/576 - (113*D6)/3456 + 
     (29*D6ep)/864 + (11*PR10ep0)/432 - (37*PR14ep0)/1728 - 
     (19*PR15ep0)/432 + (5*PR4dfin)/96 + (17*PR4fin)/4320 - (7*PR5ep0)/432 + 
     (13*PR9dep0)/576 - (5*PR9ep0)/432 + (805*S2)/384 - (837*S2^2)/128 - 
     (167*T1ep)/1728 - T1ep2/32 + (34577*z2)/31104 - (33*S2*z2)/64 + 
     (16711*z3)/51840 + (5*z2*z3)/216 + (337*z4)/1920 - (7*z5)/480)/ep, 
 II[1, 1, 2, 1, 2, 0, 2, 1, 1, 0, 1, 2, 1, 0, 0] -> 
  1/(80*ep^3) + (1/8 - (3*S2)/8 - (3*z3)/40)/ep^2 + 
   (-544847/58320 + (13*D5)/36 - (7*D6)/432 + D6ep/27 + PR10ep0/54 + 
     (7*PR14ep0)/216 - PR15ep0/27 - (35*PR4dfin)/216 - PR4fin/360 + 
     PR5ep0/54 - PR9dep0/72 - PR9ep0/54 + (219*S2)/16 + (135*S2^2)/16 + 
     (97*T1ep)/216 + T1ep2/9 - (4987*z2)/2592 + (3*S2*z2)/2 + 
     (13439*z3)/7776 + (z2*z3)/27 + z3^2/10 + (163*z4)/1440)/ep, 
 II[2, 1, 3, 1, 2, 0, 1, 2, 1, 0, 0, 1, 1, 0, 0] -> 
  -1/(480*ep^4) + (-11/720 + S2/16 + z3/240)/ep^3 + 
   (169/1152 + D6/288 - (151*S2)/96 + T1ep/216 + z2/64 + (6671*z3)/25920 - 
     z4/240)/ep^2 + (280503833/89579520 - (17*B4)/144 + (7*D5)/64 + 
     (145*D6)/10368 - (121*D6ep)/2592 + (5*PR10ep0)/648 + (7*PR14ep0)/864 + 
     (65*PR15ep0)/1296 + (85*PR4dep1)/3456 - (115*PR4dfin)/2304 + 
     (17*PR4ep1)/3456 - (1667*PR4fin)/103680 + PR5ep0/972 + (17*PR7ep1)/864 - 
     (31*PR9dep0)/864 + (7*PR9ep0)/324 + (707*S2)/3072 + (369*S2^2)/64 + 
     (7033*T1ep)/20736 + (1427*T1ep2)/10368 + (17*T1ep3)/576 - 
     (264959*z2)/248832 + (1451*S2*z2)/768 + (17*T1ep*z2)/576 - 
     (669739*z3)/466560 - (17*S2*z3)/64 + (41*z2*z3)/2592 + 
     (99943*z4)/138240 + (13*z5)/576)/ep, 
 II[1, 1, 2, 1, 4, 1, 0, 1, 0, 0, 1, 2, 1, 0, 0] -> 
  1/(720*ep^4) + (223/3888 - (17*S2)/108 - z3/360)/ep^3 + 
   (2603/38880 - D6/432 - (85*S2)/1296 - (17*T1ep)/1458 - (127*z2)/2592 - 
     (12227*z3)/51840 + z4/360)/ep^2 + 
   (-3352536353/537477120 + (25*B4)/1944 + (19*D5)/31104 - (4043*D6)/62208 + 
     (401*D6ep)/3888 + (719*PR10ep0)/7776 - (1337*PR14ep0)/31104 - 
     (205*PR15ep0)/1944 - (125*PR4dep1)/20736 + (12275*PR4dfin)/124416 - 
     (25*PR4ep1)/20736 - (5717*PR4fin)/622080 - (341*PR5ep0)/11664 - 
     (25*PR7ep1)/5184 + (589*PR9dep0)/10368 - (49*PR9ep0)/972 + 
     (2353541*S2)/165888 - (4269*S2^2)/256 - (36877*T1ep)/1119744 - 
     (1429*T1ep2)/186624 - (25*T1ep3)/3456 + (1818677*z2)/497664 - 
     (839*S2*z2)/4608 - (25*T1ep*z2)/3456 + (3890807*z3)/1399680 + 
     (25*S2*z3)/384 + (1343*z2*z3)/15552 + (2039491*z4)/2488320 - 
     (131*z5)/17280)/ep, II[2, 2, 1, 1, 3, 1, 0, 2, 0, 0, 1, 1, 1, 0, 0] -> 
  -1/(240*ep^4) + (-11/240 + S2/8 + z3/120)/ep^3 + 
   (7/135 + D6/144 + (17*S2)/96 + T1ep/108 + z2/32 + (29*z3)/270 - z4/120)/
    ep^2 + (1511177/524880 + (65*D5)/864 + (55*D6)/2592 - (101*D6ep)/1296 - 
     (47*PR10ep0)/648 + (97*PR14ep0)/2592 + (55*PR15ep0)/648 - 
     (155*PR4dfin)/1296 + (29*PR4fin)/6480 + PR5ep0/54 - (49*PR9dep0)/864 + 
     (23*PR9ep0)/648 - (4867*S2)/576 + (819*S2^2)/64 + (113*T1ep)/2592 - 
     T1ep2/144 - (111283*z2)/46656 - (S2*z2)/32 - (878293*z3)/466560 - 
     (23*z2*z3)/324 - (4523*z4)/8640 + (7*z5)/720)/ep, 
 II[2, 2, 2, 1, 2, 0, 1, 2, 1, 0, 0, 1, 1, 0, 0] -> 
  1/(160*ep^4) + (1/24 - (3*S2)/16 - z3/80)/ep^3 + 
   (-911/5760 - D6/96 + (5*S2)/32 - T1ep/72 - (3*z2)/64 - (233*z3)/2880 + 
     z4/80)/ep^2 + (-40847279/5598720 + (47*D5)/576 - (3*D6)/128 + 
     (7*D6ep)/288 + (7*PR10ep0)/432 + PR14ep0/576 - (5*PR15ep0)/144 + 
     (5*PR4dfin)/864 + (73*PR4fin)/4320 - PR5ep0/144 - PR9dep0/192 - 
     PR9ep0/144 + (4285*S2)/384 - (765*S2^2)/128 + (257*T1ep)/1728 + 
     (13*T1ep2)/864 - (11399*z2)/31104 + (7*S2*z2)/64 + (126221*z3)/155520 + 
     (z2*z3)/72 - (749*z4)/5760 - (7*z5)/480)/ep, 
 II[1, 1, 1, 1, 2, 0, 2, 1, 2, 0, 1, 2, 1, 0, 0] -> 
  (-1/120 + z3/40)/ep^2 + (-7/60 + D6/48 + (3*S2)/16 + (23*z3)/96 - z3^2/10 - 
     z4/40)/ep, II[1, 1, 2, 1, 4, 2, 0, 1, 0, 0, 1, 1, 1, 0, 0] -> 
  (-1/1080 + z3/360)/ep^3 + (-41/9720 + D6/432 - (197*S2)/864 + 
     (38077*z3)/466560 - z4/360)/ep^2 + 
   (1576681961/477757440 + (2503*B4)/15552 - (3847*D5)/31104 + 
     (943*D6)/62208 - (49*D6ep)/3888 - (131*PR10ep0)/7776 - 
     (91*PR14ep0)/31104 + (29*PR15ep0)/1944 - (1715*PR4dep1)/165888 + 
     (1175*PR4dfin)/331776 - (343*PR4ep1)/165888 - (107699*PR4fin)/4976640 - 
     PR5ep0/432 - (343*PR7ep1)/41472 - (41*PR9dep0)/10368 + (5*PR9ep0)/972 - 
     (11848621*S2)/1327104 + (521*S2^2)/256 - (701525*T1ep)/2985984 - 
     (36725*T1ep2)/497664 - (343*T1ep3)/27648 + (22682393*z2)/11943936 - 
     (36725*S2*z2)/36864 - (343*T1ep*z2)/27648 + (34258861*z3)/22394880 + 
     (343*S2*z3)/3072 - (4367*z2*z3)/124416 - (7774649*z4)/6635520 - 
     (581*z5)/138240)/ep, II[1, 2, 1, 1, 2, 0, 2, 1, 1, 0, 1, 1, 2, 0, 0] -> 
  (-1/240 + z3/80)/ep^3 + (-2/45 + D6/96 + (3*S2)/32 + (59*z3)/960 - z4/80)/
    ep^2 + (19537/9720 + D5/64 + (19*D6)/1152 + D6ep/288 + PR10ep0/48 - 
     (5*PR14ep0)/576 + PR15ep0/144 + (25*PR4dfin)/288 - PR4fin/96 + 
     PR5ep0/144 + (5*PR9dep0)/192 - PR9ep0/144 + (137*S2)/128 - 
     (459*S2^2)/128 + (17*T1ep)/576 + (5*T1ep2)/288 + (1123*z2)/1152 + 
     (15*S2*z2)/64 - (871*z3)/10368 + (z2*z3)/72 + (307*z4)/1920 + 
     (7*z5)/480)/ep, II[1, 1, 3, 1, 2, 0, 2, 1, 1, 0, 0, 1, 2, 0, 0] -> 
  (1/720 - z3/240)/ep^3 + (17/1080 - D6/288 - S2/32 - (67*z3)/2880 + z4/240)/
    ep^2 + (36153581/16796160 - (7*D5)/64 - (281*D6)/10368 - (43*D6ep)/2592 - 
     PR10ep0/54 - (5*PR14ep0)/2592 + (17*PR15ep0)/1296 + (25*PR4dfin)/2592 + 
     (25*PR4fin)/2592 + PR5ep0/648 + (5*PR9dep0)/864 + (13*PR9ep0)/1296 - 
     (1145*S2)/192 + (129*S2^2)/64 - (383*T1ep)/2592 - (5*T1ep2)/162 - 
     (38573*z2)/46656 - (5*S2*z2)/12 - (136493*z3)/116640 - (13*z2*z3)/648 - 
     (1241*z4)/5760 - (7*z5)/1440)/ep, 
 II[1, 2, 2, 2, 2, 0, 2, 1, 1, 0, 0, 1, 1, 0, 0] -> 
  (-1/240 + z3/80)/ep^3 + (-2/45 + D6/96 + (3*S2)/32 + (59*z3)/960 - z4/80)/
    ep^2 + (3875/1944 + D5/64 + (19*D6)/1152 + D6ep/288 + PR10ep0/48 - 
     (5*PR14ep0)/576 + PR15ep0/144 + (25*PR4dfin)/288 - PR4fin/96 + 
     PR5ep0/144 + (5*PR9dep0)/192 - PR9ep0/144 + (137*S2)/128 - 
     (459*S2^2)/128 + (17*T1ep)/576 + (5*T1ep2)/288 + (1123*z2)/1152 + 
     (15*S2*z2)/64 - (1763*z3)/51840 + (z2*z3)/72 + (307*z4)/1920 + 
     (7*z5)/480)/ep, II[2, 2, 1, 1, 3, 2, 0, 1, 0, 0, 1, 1, 1, 0, 0] -> 
  (1/360 - z3/120)/ep^3 + (13/432 - D6/144 - (91*S2)/96 + (21*z3)/160 + 
     z4/120)/ep^2 + (-676475533/268738560 - B4/16 + (11*D5)/144 + 
     (107*D6)/5184 + (13*D6ep)/1296 + (5*PR10ep0)/216 + (7*PR14ep0)/2592 - 
     (11*PR15ep0)/648 + (5*PR4dep1)/384 + (725*PR4dfin)/20736 + PR4ep1/384 + 
     (1117*PR4fin)/103680 + (7*PR5ep0)/648 + PR7ep1/96 + (17*PR9dep0)/864 - 
     PR9ep0/648 + (49537*S2)/9216 - (87*S2^2)/64 + (4561*T1ep)/20736 + 
     (1075*T1ep2)/10368 + T1ep3/64 - (1443845*z2)/746496 + (1075*S2*z2)/768 + 
     (T1ep*z2)/64 - (18931*z3)/233280 - (9*S2*z3)/64 + (89*z2*z3)/2592 + 
     (7517*z4)/46080 - z5/2880)/ep, 
 II[1, 2, 1, 1, 1, 1, 2, 1, 1, 0, 1, 1, 2, 0, 0] -> 
  ((-3*z3)/10 - z5/2 + (147*z7)/160)/ep, 
 II[3, 1, 2, 1, 2, 1, 1, 1, 0, 0, 1, 2, 0, 0, 0] -> 
  (-1/1080 + z3/360)/ep^3 + (-5/432 + D6/432 + (59*S2)/32 - 
     (57091*z3)/155520 - z4/360)/ep^2 + 
   (1826901439/322486272 - (43*B4)/1296 - (1201*D5)/10368 - (481*D6)/6912 + 
     (7*D6ep)/432 - PR10ep0/2592 - (301*PR14ep0)/10368 - PR15ep0/72 - 
     (35*PR4dep1)/2304 - (9515*PR4dfin)/124416 - (7*PR4ep1)/2304 - 
     (17891*PR4fin)/622080 - (19*PR5ep0)/486 - (7*PR7ep1)/576 - 
     (229*PR9dep0)/10368 - PR9ep0/108 - (48389*S2)/18432 + (57*S2^2)/256 - 
     (13649*T1ep)/41472 - (9713*T1ep2)/62208 - (7*T1ep3)/384 + 
     (21383803*z2)/4478976 - (9713*S2*z2)/4608 - (7*T1ep*z2)/384 - 
     (652729*z3)/699840 + (21*S2*z3)/128 - (31*z2*z3)/1728 + 
     (1185607*z4)/829440 - (71*z5)/5760)/ep, 
 II[1, 1, 1, 1, 1, 1, 2, 1, 1, 0, 2, 1, 2, 0, 0] -> 
  (-z3/10 + z3^2/10 + (11*z5)/12 - (147*z7)/160)/ep, 
 II[1, 1, 2, 0, 1, 1, 1, 1, 0, 1, 1, 2, 2, 1, 0] -> 
  (z3/5 + z3^2/10 - z5/3)/ep, II[3, 1, 2, 1, 2, 2, 1, 1, 0, 0, 1, 1, 0, 0, 
   0] -> 1/(1440*ep^4) + (83/8640 - S2/48 - z3/360)/ep^3 + 
   (2351/51840 - D6/432 - (535*S2)/288 - T1ep/648 - z2/192 + 
     (51647*z3)/155520 + z4/360)/ep^2 + 
   (698691757/1074954240 - (55*B4)/1296 - D5/384 + (245*D6)/6912 - D6ep/144 + 
     (59*PR10ep0)/2592 + PR14ep0/1152 + PR15ep0/216 + (275*PR4dep1)/13824 + 
     (595*PR4dfin)/9216 + (55*PR4ep1)/13824 + (4771*PR4fin)/414720 + 
     (11*PR5ep0)/432 + (55*PR7ep1)/3456 + (457*PR9dep0)/10368 + PR9ep0/216 - 
     (372515*S2)/110592 + (747*S2^2)/256 + (43325*T1ep)/248832 + 
     (16615*T1ep2)/124416 + (55*T1ep3)/2304 - (10345819*z2)/2985984 + 
     (16519*S2*z2)/9216 + (55*T1ep*z2)/2304 - (895759*z3)/1866240 - 
     (55*S2*z3)/256 + (133*z2*z3)/3456 - (7413*z4)/20480 + (181*z5)/11520)/
    ep, II[1, 1, 3, 2, 1, 1, 2, 1, 1, 0, 0, 1, 1, 0, 0] -> 
  ((7*z3)/180 - z5/18)/ep^2 + (300701695/107495424 + (5*B4)/36 - (7*D5)/72 - 
     (17*D6)/432 - (17*D6ep)/864 - (5*PR10ep0)/432 + (3*PR11dep0)/32 - 
     PR11ep0/72 - PR12ep0/36 - PR14ep0/576 + (17*PR15ep0)/864 - 
     (25*PR4dep1)/2304 + (3925*PR4dfin)/41472 - (5*PR4ep1)/2304 - 
     (3011*PR4fin)/207360 + (7*PR5ep0)/648 - (5*PR7ep1)/576 + PR9dep0/24 + 
     (17*PR9ep0)/1728 - (16799*S2)/2048 - (171*S2^2)/128 - 
     (2509*T1ep)/13824 - (287*T1ep2)/6912 - (5*T1ep3)/384 + 
     (2228947*z2)/1492992 - (287*S2*z2)/512 - (5*T1ep*z2)/384 + 
     (928547*z3)/933120 + (15*S2*z3)/128 - (79*z2*z3)/1728 - z3^2/360 - 
     (280457*z4)/276480 - (175*z5)/3456 + (5*z6)/144)/ep, 
 II[1, 1, 2, 2, 2, 1, 1, 1, 0, 0, 1, 1, 2, 0, 0] -> 
  ((7*z3)/180 - z5/18)/ep^2 + (-52530935/6718464 + (11*D5)/54 - D6/81 + 
     (29*D6ep)/2592 + (5*PR10ep0)/162 - (23*PR11dep0)/288 - PR11ep0/72 - 
     PR12ep0/36 + (13*PR14ep0)/2592 - (29*PR15ep0)/2592 - 
     (325*PR4dfin)/5184 - (337*PR4fin)/25920 - PR5ep0/81 + 
     (17*PR9dep0)/1728 - (29*PR9ep0)/5184 + (1187*S2)/96 - (243*S2^2)/64 + 
     (389*T1ep)/1296 + (193*T1ep2)/2592 + (67691*z2)/46656 + 
     (193*S2*z2)/192 + (864413*z3)/233280 + (29*z2*z3)/2592 - z3^2/360 + 
     (15721*z4)/34560 - (613*z5)/864 + (5*z6)/144)/ep, 
 II[2, 2, 1, 1, 1, 1, 1, 1, 1, 0, 2, 1, 1, 0, 0] -> 
  ((-7*z3)/60 + z5/6)/ep^2 + (301555/373248 - D5/8 + D6/72 + D6ep/144 - 
     (5*PR10ep0)/72 + (3*PR11dep0)/16 + PR11ep0/24 + PR12ep0/72 + 
     PR14ep0/72 - PR15ep0/144 - (25*PR4dfin)/96 + (17*PR4fin)/1440 - 
     PR5ep0/18 - (17*PR9dep0)/96 - PR9ep0/288 - (207*S2)/32 + (81*S2^2)/16 - 
     (43*T1ep)/144 - (23*T1ep2)/144 + (667*z2)/1296 - (69*S2*z2)/32 - 
     (463*z3)/432 + (z2*z3)/144 + (7*z3^2)/120 - (47*z4)/640 + (157*z5)/144 - 
     (5*z6)/48)/ep, II[1, 1, 3, 1, 1, 1, 2, 1, 1, 0, 0, 1, 2, 0, 0] -> 
  (-z3/18 + z5/18)/ep^2 + (21918101/2239488 - (23*D5)/144 - (17*D6)/432 - 
     (17*D6ep)/864 - (11*PR10ep0)/432 + (5*PR11dep0)/96 + PR11ep0/72 - 
     PR12ep0/36 + PR14ep0/1728 + (17*PR15ep0)/864 + (245*PR4dfin)/1728 - 
     (23*PR4fin)/8640 + (5*PR5ep0)/216 + PR9dep0/24 + (17*PR9ep0)/1728 - 
     (1509*S2)/128 + (117*S2^2)/128 - (371*T1ep)/1728 - (11*T1ep2)/432 - 
     (12823*z2)/31104 - (11*S2*z2)/32 - (118039*z3)/31104 - (17*z2*z3)/864 + 
     z3^2/360 - (521*z4)/2304 + (271*z5)/864 - (5*z6)/144)/ep, 
 II[1, 2, 1, 1, 1, 1, 1, 2, 2, 0, 1, 1, 1, 0, 0] -> 
  (z3/6 - z5/6)/ep^2 + (157037/373248 + D5/6 + D6/72 + D6ep/144 + PR10ep0/9 - 
     (5*PR11dep0)/16 - PR11ep0/24 + PR12ep0/72 - PR14ep0/36 - PR15ep0/144 + 
     (115*PR4dfin)/288 - (41*PR4fin)/1440 + (5*PR5ep0)/72 + (23*PR9dep0)/96 - 
     PR9ep0/288 + (303*S2)/32 - (81*S2^2)/8 + (59*T1ep)/144 + 
     (31*T1ep2)/144 + (1151*z2)/1296 + (93*S2*z2)/32 + (4579*z3)/3240 + 
     (z2*z3)/144 - (7*z3^2)/120 + (133*z4)/384 - (181*z5)/144 + (5*z6)/48)/
    ep, II[1, 1, 1, 2, 2, 2, 1, 1, 0, 0, 1, 2, 1, 0, 0] -> 
  (-z3/18 + z5/18)/ep^2 + (-68704537/6718464 + (13*D5)/216 + D6/54 + 
     (13*D6ep)/864 - (17*PR10ep0)/324 + (35*PR11dep0)/288 + PR11ep0/72 + 
     PR12ep0/54 + (23*PR14ep0)/864 - (13*PR15ep0)/864 - (235*PR4dfin)/576 + 
     (841*PR4fin)/25920 - (5*PR5ep0)/108 - (91*PR9dep0)/576 - 
     (13*PR9ep0)/1728 + (191*S2)/48 + (621*S2^2)/64 - (7*T1ep)/216 - 
     (221*T1ep2)/2592 - (112097*z2)/46656 - (221*S2*z2)/192 + 
     (28643*z3)/15552 + (13*z2*z3)/864 + z3^2/360 - (2053*z4)/6912 + 
     (721*z5)/864 - (5*z6)/144)/ep, 
 II[1, 2, 1, 1, 2, 1, 2, 1, 0, 0, 1, 1, 2, 0, 0] -> 
  (-1/120 + z3/40)/ep^3 + (-79/720 + D6/48 + (3*S2)/16 + (53*z3)/480 - z4/40)/
    ep^2 + (310391/103680 - (5*D5)/96 + (25*D6)/576 - D6ep/144 - PR10ep0/72 + 
     PR11dep0/8 + PR12ep0/72 - PR14ep0/288 + PR15ep0/36 - (5*PR4dfin)/144 - 
     PR4fin/80 - PR5ep0/36 - (5*PR9dep0)/96 - PR9ep0/144 - (139*S2)/64 - 
     (189*S2^2)/64 - (13*T1ep)/96 - T1ep2/16 + (1301*z2)/576 - 
     (27*S2*z2)/32 + (727*z3)/2592 + (z2*z3)/72 + (61*z4)/240 + (47*z5)/240)/
    ep, II[2, 1, 2, 2, 2, 1, 1, 1, 0, 0, 1, 2, 0, 0, 0] -> 
  (1/360 - z3/120)/ep^3 + (71/2160 - D6/144 + S2/24 - (37*z3)/480 + z4/120)/
    ep^2 + (-290207/62208 + (59*D5)/864 - (55*D6)/1728 - D6ep/144 - 
     (17*PR10ep0)/648 + (5*PR14ep0)/288 - (155*PR4dfin)/1296 + PR4fin/80 - 
     PR5ep0/72 - (17*PR9dep0)/288 + PR9ep0/144 + (2051*S2)/576 + 
     (51*S2^2)/64 + (179*T1ep)/2592 - (17*T1ep2)/1296 - (11375*z2)/15552 - 
     (17*S2*z2)/96 + (114121*z3)/233280 - (z2*z3)/72 - (47*z4)/320 + z5/240)/
    ep, II[2, 1, 1, 1, 2, 2, 1, 1, 0, 0, 2, 2, 0, 0, 0] -> 
  (1/360 - z3/120)/ep^3 + (77/2160 - D6/144 + (9*S2)/16 - (101*z3)/540 + 
     z4/120)/ep^2 + (-520327/995328 + B4/24 - D5/48 - (5*D6)/72 + 
     (17*D6ep)/432 + PR10ep0/54 - (19*PR14ep0)/864 - (5*PR15ep0)/108 - 
     (5*PR4dep1)/576 - (95*PR4dfin)/1152 - PR4ep1/576 - (293*PR4fin)/17280 - 
     (7*PR5ep0)/216 - PR7ep1/144 - (11*PR9dep0)/288 - (7*PR9ep0)/432 + 
     (341*S2)/512 - (117*S2^2)/64 - (517*T1ep)/3456 - (151*T1ep2)/1728 - 
     T1ep3/96 + (126103*z2)/41472 - (151*S2*z2)/128 - (T1ep*z2)/96 + 
     (41317*z3)/25920 + (3*S2*z3)/32 + (5*z2*z3)/432 + (9001*z4)/23040 - 
     z5/480)/ep, II[1, 1, 3, 1, 2, 0, 2, 1, 1, 0, 0, 1, 2, 0, 0] -> 
  (1/720 - z3/240)/ep^3 + (17/1080 - D6/288 - S2/32 - (67*z3)/2880 + z4/240)/
    ep^2 + (36153581/16796160 - (7*D5)/64 - (281*D6)/10368 - (43*D6ep)/2592 - 
     PR10ep0/54 - (5*PR14ep0)/2592 + (17*PR15ep0)/1296 + (25*PR4dfin)/2592 + 
     (25*PR4fin)/2592 + PR5ep0/648 + (5*PR9dep0)/864 + (13*PR9ep0)/1296 - 
     (1145*S2)/192 + (129*S2^2)/64 - (383*T1ep)/2592 - (5*T1ep2)/162 - 
     (38573*z2)/46656 - (5*S2*z2)/12 - (136493*z3)/116640 - (13*z2*z3)/648 - 
     (1241*z4)/5760 - (7*z5)/1440)/ep, 
 II[1, 1, 1, 2, 2, 0, 1, 1, 2, 0, 2, 1, 1, 0, 0] -> 
  (-1/240 + z3/80)/ep^3 + (-2/45 + D6/96 + (3*S2)/32 + (59*z3)/960 - z4/80)/
    ep^2 + (19537/9720 + D5/64 + (19*D6)/1152 + D6ep/288 + PR10ep0/48 - 
     (5*PR14ep0)/576 + PR15ep0/144 + (25*PR4dfin)/288 - PR4fin/96 + 
     PR5ep0/144 + (5*PR9dep0)/192 - PR9ep0/144 + (137*S2)/128 - 
     (459*S2^2)/128 + (17*T1ep)/576 + (5*T1ep2)/288 + (1123*z2)/1152 + 
     (15*S2*z2)/64 - (871*z3)/10368 + (z2*z3)/72 + (307*z4)/1920 + 
     (7*z5)/480)/ep, II[1, 1, 2, 1, 2, 0, 2, 1, 1, 0, 0, 2, 2, 0, 0] -> 
  (1/720 - z3/240)/ep^3 + (17/1080 - D6/288 - S2/32 - (67*z3)/2880 + z4/240)/
    ep^2 + (1698125/839808 + (77*D5)/576 - (241*D6)/10368 + (37*D6ep)/2592 + 
     (17*PR10ep0)/432 - (5*PR14ep0)/5184 - (23*PR15ep0)/1296 + 
     (425*PR4dfin)/2592 - (67*PR4fin)/2592 + (37*PR5ep0)/1296 + 
     (125*PR9dep0)/1728 - (7*PR9ep0)/1296 + (1955*S2)/384 - (627*S2^2)/128 + 
     (1249*T1ep)/5184 + (245*T1ep2)/2592 + (130819*z2)/93312 + 
     (245*S2*z2)/192 - (89959*z3)/466560 + (7*z2*z3)/648 + (2209*z4)/5760 - 
     (7*z5)/1440)/ep, II[1, 2, 1, 1, 3, 2, 0, 2, 0, 0, 1, 1, 1, 0, 0] -> 
  (1/360 - z3/120)/ep^3 + (13/432 - D6/144 - (91*S2)/96 + (21*z3)/160 + 
     z4/120)/ep^2 + (-676475533/268738560 - B4/16 + (11*D5)/144 + 
     (107*D6)/5184 + (13*D6ep)/1296 + (5*PR10ep0)/216 + (7*PR14ep0)/2592 - 
     (11*PR15ep0)/648 + (5*PR4dep1)/384 + (725*PR4dfin)/20736 + PR4ep1/384 + 
     (1117*PR4fin)/103680 + (7*PR5ep0)/648 + PR7ep1/96 + (17*PR9dep0)/864 - 
     PR9ep0/648 + (49537*S2)/9216 - (87*S2^2)/64 + (4561*T1ep)/20736 + 
     (1075*T1ep2)/10368 + T1ep3/64 - (1443845*z2)/746496 + (1075*S2*z2)/768 + 
     (T1ep*z2)/64 - (18931*z3)/233280 - (9*S2*z3)/64 + (89*z2*z3)/2592 + 
     (7517*z4)/46080 - z5/2880)/ep, 
 II[1, 1, 1, 2, 1, 2, 1, 1, 1, 0, 1, 1, 2, 0, 0] -> 
  (z3/6 - z5/6)/ep^2 + (157037/373248 + D5/6 + D6/72 + D6ep/144 + PR10ep0/9 - 
     (5*PR11dep0)/16 - PR11ep0/24 + PR12ep0/72 - PR14ep0/36 - PR15ep0/144 + 
     (115*PR4dfin)/288 - (41*PR4fin)/1440 + (5*PR5ep0)/72 + (23*PR9dep0)/96 - 
     PR9ep0/288 + (303*S2)/32 - (81*S2^2)/8 + (59*T1ep)/144 + 
     (31*T1ep2)/144 + (1151*z2)/1296 + (93*S2*z2)/32 + (5389*z3)/3240 + 
     (z2*z3)/144 + (11*z3^2)/120 + (133*z4)/384 - (253*z5)/144 + (5*z6)/48)/
    ep, II[1, 1, 1, 2, 2, 2, 1, 1, 0, 0, 1, 1, 2, 0, 0] -> 
  (-z3/18 + z5/18)/ep^2 + (148999363/6718464 - (23*D5)/54 - (19*D6)/324 - 
     (121*D6ep)/2592 - (19*PR10ep0)/648 + (55*PR11dep0)/288 + PR11ep0/72 - 
     (11*PR12ep0)/216 - (71*PR14ep0)/2592 + (121*PR15ep0)/2592 + 
     (1985*PR4dfin)/5184 - (259*PR4fin)/25920 + (25*PR5ep0)/648 + 
     (127*PR9dep0)/1728 + (121*PR9ep0)/5184 - (311*S2)/12 - (99*S2^2)/64 - 
     (89*T1ep)/162 - (241*T1ep2)/2592 + (30743*z2)/46656 - (241*S2*z2)/192 - 
     (1868647*z3)/233280 - (121*z2*z3)/2592 - (11*z3^2)/360 - 
     (1993*z4)/6912 + (769*z5)/864 - (5*z6)/144)/ep, 
 II[1, 1, 2, 2, 1, 1, 2, 1, 1, 0, 0, 2, 1, 0, 0] -> 
  (-z3/18 + z5/18)/ep^2 + (19600199/3359232 - (11*D5)/108 + D6/24 + D6ep/48 - 
     (7*PR10ep0)/324 + (5*PR11dep0)/144 + PR11ep0/72 + PR12ep0/54 + 
     PR14ep0/288 - PR15ep0/48 - (5*PR4dfin)/288 - (17*PR4fin)/12960 - 
     PR9dep0/36 - PR9ep0/96 - (1421*S2)/192 + (171*S2^2)/64 - (17*T1ep)/96 - 
     (17*T1ep2)/324 - (10747*z2)/46656 - (17*S2*z2)/24 - (153601*z3)/77760 + 
     (z2*z3)/48 - z3^2/72 - (379*z4)/3456 + (71*z5)/432 - (5*z6)/144)/ep, 
 II[1, 1, 1, 2, 3, 0, 1, 1, 1, 0, 1, 1, 2, 0, 0] -> 
  -1/(240*ep^4) + (-37/720 + S2/8 + z3/120)/ep^3 + 
   (-169/4320 + D6/144 + (11*S2)/32 + T1ep/108 + z2/32 + (16*z3)/135 - 
     z4/120)/ep^2 + (97482347/16796160 - (5*D5)/96 + (31*D6)/864 - 
     (13*D6ep)/144 - PR10ep0/12 + PR14ep0/36 + (7*PR15ep0)/72 - 
     (265*PR4dfin)/2592 + (83*PR4fin)/12960 + (5*PR5ep0)/432 - PR9dep0/16 + 
     PR9ep0/24 - (1177*S2)/96 + (405*S2^2)/32 - (13*T1ep)/108 - 
     (23*T1ep2)/432 - (48523*z2)/23328 - (21*S2*z2)/32 - 
     (1163863*z3)/466560 - (z2*z3)/12 - (10723*z4)/17280 + (7*z5)/720)/ep, 
 II[1, 1, 2, 1, 4, 1, 0, 1, 0, 0, 1, 2, 1, 0, 0] -> 
  1/(720*ep^4) + (223/3888 - (17*S2)/108 - z3/360)/ep^3 + 
   (2603/38880 - D6/432 - (85*S2)/1296 - (17*T1ep)/1458 - (127*z2)/2592 - 
     (12227*z3)/51840 + z4/360)/ep^2 + 
   (-3352536353/537477120 + (25*B4)/1944 + (19*D5)/31104 - (4043*D6)/62208 + 
     (401*D6ep)/3888 + (719*PR10ep0)/7776 - (1337*PR14ep0)/31104 - 
     (205*PR15ep0)/1944 - (125*PR4dep1)/20736 + (12275*PR4dfin)/124416 - 
     (25*PR4ep1)/20736 - (5717*PR4fin)/622080 - (341*PR5ep0)/11664 - 
     (25*PR7ep1)/5184 + (589*PR9dep0)/10368 - (49*PR9ep0)/972 + 
     (2353541*S2)/165888 - (4269*S2^2)/256 - (36877*T1ep)/1119744 - 
     (1429*T1ep2)/186624 - (25*T1ep3)/3456 + (1818677*z2)/497664 - 
     (839*S2*z2)/4608 - (25*T1ep*z2)/3456 + (3890807*z3)/1399680 + 
     (25*S2*z3)/384 + (1343*z2*z3)/15552 + (2039491*z4)/2488320 - 
     (131*z5)/17280)/ep, II[1, 1, 2, 2, 3, 0, 1, 1, 1, 0, 0, 1, 2, 0, 0] -> 
  1/(1440*ep^4) + (1/1440 - S2/48 - z3/720)/ep^3 + 
   (-71/10368 - D6/864 + (7*S2)/144 - T1ep/648 - z2/192 + (121*z3)/25920 + 
     z4/720)/ep^2 + (139484561/50388480 - (131*D5)/1728 - D6/128 - 
     (73*D6ep)/2592 - (43*PR10ep0)/1296 + (29*PR14ep0)/5184 + 
     (35*PR15ep0)/1296 - (805*PR4dfin)/7776 - PR4fin/38880 - 
     (7*PR5ep0)/1296 - (53*PR9dep0)/1728 + (19*PR9ep0)/1296 - 
     (26933*S2)/3456 + (1071*S2^2)/128 - (1927*T1ep)/15552 - 
     (121*T1ep2)/2592 - (189829*z2)/279936 - (41*S2*z2)/64 - 
     (149869*z3)/139968 - (19*z2*z3)/648 - (6247*z4)/51840 - (7*z5)/4320)/ep, 
 II[1, 1, 3, 1, 1, 2, 1, 2, 1, 0, 0, 1, 1, 0, 0] -> 
  (1/360 - z3/120)/ep^3 + (83/2160 - D6/144 - (91*S2)/96 + (21*z3)/160 + 
     z4/120)/ep^2 + (-4507196617/268738560 - B4/16 + (55*D5)/216 - 
     (19*D6)/5184 - (59*D6ep)/5184 - PR10ep0/216 + PR11dep0/576 - 
     PR12ep0/216 + (55*PR14ep0)/2592 + (23*PR15ep0)/5184 + (5*PR4dep1)/384 - 
     (5485*PR4dfin)/20736 + PR4ep1/384 + (3619*PR4fin)/103680 - PR5ep0/27 + 
     PR7ep1/96 - (437*PR9dep0)/3456 + (95*PR9ep0)/10368 + (168457*S2)/9216 + 
     (27*S2^2)/16 + (8125*T1ep)/20736 + (227*T1ep2)/3456 + T1ep3/64 - 
     (1903781*z2)/746496 + (227*S2*z2)/256 + (T1ep*z2)/64 + 
     (97453*z3)/29160 - (9*S2*z3)/64 + (67*z2*z3)/5184 + (1289*z4)/15360 + 
     (131*z5)/720)/ep, II[1, 1, 2, 2, 1, 2, 1, 1, 1, 0, 1, 1, 1, 0, 0] -> 
  ((-7*z3)/60 + z5/6)/ep^2 + (301555/373248 - D5/8 + D6/72 + D6ep/144 - 
     (5*PR10ep0)/72 + (3*PR11dep0)/16 + PR11ep0/24 + PR12ep0/72 + 
     PR14ep0/72 - PR15ep0/144 - (25*PR4dfin)/96 + (17*PR4fin)/1440 - 
     PR5ep0/18 - (17*PR9dep0)/96 - PR9ep0/288 - (207*S2)/32 + (81*S2^2)/16 - 
     (43*T1ep)/144 - (23*T1ep2)/144 + (667*z2)/1296 - (69*S2*z2)/32 - 
     (391*z3)/432 + (z2*z3)/144 + z3^2/120 - (47*z4)/640 + (139*z5)/144 - 
     (5*z6)/48)/ep, II[1, 2, 1, 0, 0, 1, 1, 2, 1, 1, 1, 1, 1, 2, 0] -> 
  (z3/5 + z3^2/10 - z5/3)/ep, II[1, 2, 1, 0, 1, 1, 1, 2, 0, 1, 1, 1, 1, 2, 
   0] -> (z3/6 - z5/6)/ep^2 + (-8416205/279936 + (17*D5)/36 + 
     (7*PR10ep0)/108 - (5*PR11dep0)/24 - PR11ep0/24 - (25*PR4dfin)/72 + 
     (17*PR4fin)/1080 - PR5ep0/18 - PR9dep0/12 + 35*S2 - (27*S2^2)/8 + 
     (2*T1ep)/3 + (11*T1ep2)/108 + (923*z2)/1944 + (11*S2*z2)/8 + 
     (865*z3)/81 + z3^2/24 + (145*z4)/288 - (43*z5)/36 + (5*z6)/48)/ep, 
 II[2, 1, 2, 1, 1, 2, 1, 1, 2, 0, 0, 1, 1, 0, 0] -> 
  1/(160*ep^4) + (5/96 - (3*S2)/16 - z3/40)/ep^3 + 
   (-439/5760 - D6/48 - S2/16 - T1ep/72 - (3*z2)/64 - (271*z3)/1440 + z4/40)/
    ep^2 + (-39714439/2799360 + (47*D5)/288 - (163*D6)/1728 + (13*D6ep)/432 + 
     (7*PR10ep0)/216 - PR12ep0/24 - (11*PR14ep0)/864 - (11*PR15ep0)/216 - 
     (5*PR4dfin)/27 - (7*PR4fin)/540 - (17*PR5ep0)/216 - (37*PR9dep0)/288 - 
     PR9ep0/216 + (64*S2)/3 - (729*S2^2)/64 + (23*T1ep)/96 - (5*T1ep2)/144 + 
     (37165*z2)/7776 - (9*S2*z2)/16 + (208433*z3)/38880 + (z2*z3)/108 + 
     (1361*z4)/1440 - (97*z5)/240)/ep, 
 II[1, 1, 2, 0, 1, 2, 1, 2, 1, 0, 0, 2, 2, 0, 0] -> 
  -1/(480*ep^4) + (-3/160 + S2/16 + z3/120)/ep^3 + 
   (151/17280 + D6/144 + S2/6 + T1ep/216 + z2/64 + (29*z3)/864 - z4/120)/
    ep^2 + (-54442823/8398080 - (17*D5)/288 - D6/192 - (11*D6ep)/432 - 
     (23*PR10ep0)/216 + (43*PR14ep0)/864 + (7*PR15ep0)/216 - 
     (295*PR4dfin)/648 + (203*PR4fin)/3240 - PR5ep0/108 - (3*PR9dep0)/32 + 
     PR9ep0/108 - (3199*S2)/288 + (1467*S2^2)/64 - (541*T1ep)/2592 - 
     (35*T1ep2)/432 - (172561*z2)/23328 - (17*S2*z2)/16 - (24055*z3)/46656 - 
     (z2*z3)/54 - (1927*z4)/1728 - z5/90)/ep, 
 II[1, 1, 1, 0, 1, 2, 2, 1, 0, 1, 1, 1, 2, 1, 0] -> 
  ((2*z3)/5 - (3*z3^2)/10)/ep, II[1, 1, 1, 0, 3, 0, 2, 1, 0, 1, 1, 1, 2, 1, 
   0] -> (-z3/18 + z5/18)/ep^2 + (7308612815/322486272 + (5*B4)/108 - 
     (227*D5)/648 - (67*PR10ep0)/1944 + (5*PR11dep0)/48 + PR11ep0/72 - 
     (25*PR4dep1)/6912 + (3925*PR4dfin)/13824 - (5*PR4ep1)/6912 - 
     (11899*PR4fin)/622080 + (7*PR5ep0)/108 - (5*PR7ep1)/1728 + 
     (31*PR9dep0)/216 - (553325*S2)/18432 + (417*S2^2)/64 - 
     (2189*T1ep)/4608 - (2077*T1ep2)/62208 - (5*T1ep3)/1152 - 
     (4681309*z2)/4478976 - (2077*S2*z2)/4608 - (5*T1ep*z2)/1152 - 
     (6358769*z3)/933120 + (5*S2*z3)/128 - (5*z2*z3)/576 - z3^2/72 - 
     (120365*z4)/165888 + (1519*z5)/3456 - (5*z6)/144)/ep, 
 II[2, 1, 2, 0, 2, 0, 1, 2, 0, 1, 1, 1, 1, 1, 0] -> 
  1/(80*ep^3) + (7/48 - (3*S2)/8 - z3/10)/ep^2 + 
   (130378757/1399680 - (10*D5)/9 - PR0ep0/72 - PR10ep0/216 + 
     (145*PR4dfin)/72 - PR4fin/1080 + PR5ep0/2 + (13*PR9dep0)/12 - 
     (1685*S2)/16 + (351*S2^2)/16 - (83*T1ep)/72 + (19*T1ep2)/54 - 
     (139111*z2)/7776 + (19*S2*z2)/4 - (4957*z3)/135 - (2603*z4)/720)/ep, 
 II[1, 1, 3, 0, 2, 1, 1, 3, 1, 0, 0, 1, 1, 0, 0] -> 
  (-1/1080 + z3/360)/ep^3 + (-23/2160 + D6/432 - (191*S2)/192 + 
     (77843*z3)/311040 - z4/360)/ep^2 + 
   (245242463/25798901760 + (1457*B4)/10368 - (1253*D5)/20736 + 
     (113*D6)/4608 - D6ep/432 - PR10ep0/576 + (17*PR14ep0)/6912 + 
     PR15ep0/216 - (85*PR4dep1)/110592 + (4825*PR4dfin)/1990656 - 
     (17*PR4ep1)/110592 - (54143*PR4fin)/9953280 + PR5ep0/108 - 
     (17*PR7ep1)/27648 + (121*PR9dep0)/6912 - (1621273*S2)/294912 + 
     (1077*S2^2)/512 - (54305*T1ep)/663552 + (2365*T1ep2)/331776 - 
     (17*T1ep3)/18432 - (39884297*z2)/71663616 + (2365*S2*z2)/24576 - 
     (17*T1ep*z2)/18432 + (86345297*z3)/44789760 + (17*S2*z3)/2048 - 
     (17*z2*z3)/9216 - (19158173*z4)/13271040 - (1177*z5)/276480)/ep, 
 II[1, 1, 3, 2, 1, 2, 1, 1, 1, 0, 0, 1, 1, 0, 0] -> 
  ((7*z3)/180 - z5/18)/ep^2 + (-3026780375/107495424 - (5*B4)/36 + 
     (8*D5)/27 - (11*D6)/1296 - (37*D6ep)/5184 - (5*PR10ep0)/162 - 
     (41*PR11dep0)/576 - PR11ep0/72 - PR12ep0/216 + (17*PR14ep0)/648 + 
     (37*PR15ep0)/5184 + (25*PR4dep1)/2304 - (28025*PR4dfin)/41472 + 
     (5*PR4ep1)/2304 + (12079*PR4fin)/207360 - (17*PR5ep0)/162 + 
     (5*PR7ep1)/576 - (811*PR9dep0)/3456 + (37*PR9ep0)/10368 + 
     (149533*S2)/6144 + (27*S2^2)/4 + (14663*T1ep)/41472 - 
     (431*T1ep2)/20736 + (5*T1ep3)/384 - (4046723*z2)/1492992 - 
     (431*S2*z2)/1536 + (5*T1ep*z2)/384 + (6603707*z3)/933120 - 
     (15*S2*z3)/128 + (49*z2*z3)/2592 - z3^2/360 + (94831*z4)/92160 - 
     (1579*z5)/3456 + (5*z6)/144)/ep, 
 II[1, 1, 3, 1, 2, 2, 1, 1, 1, 0, 0, 1, 1, 0, 0] -> 
  (1/360 - z3/120)/ep^3 + (19/270 - D6/144 + (31*S2)/24 - (3341*z3)/8640 + 
     z4/120)/ep^2 + (2253322727/268738560 + (5*B4)/48 + (125*D5)/1728 - 
     (139*D6)/3456 + (3*D6ep)/64 + (155*PR10ep0)/2592 - (89*PR11dep0)/576 - 
     PR12ep0/216 - (5*PR14ep0)/432 - (31*PR15ep0)/576 - (25*PR4dep1)/1152 + 
     (935*PR4dfin)/2304 - (5*PR4ep1)/1152 - (4961*PR4fin)/103680 + 
     (11*PR5ep0)/162 - (5*PR7ep1)/288 + (199*PR9dep0)/1152 - 
     (23*PR9ep0)/1152 + (4961*S2)/9216 - (1377*S2^2)/128 + 
     (1957*T1ep)/20736 + (505*T1ep2)/10368 - (5*T1ep3)/192 + 
     (2837923*z2)/746496 + (505*S2*z2)/768 - (5*T1ep*z2)/192 - 
     (169361*z3)/155520 + (15*S2*z3)/64 - (7*z2*z3)/576 + (601*z4)/138240 - 
     (659*z5)/1440)/ep, II[1, 1, 3, 1, 4, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0] -> 
  1/(2880*ep^5) + 3/(640*ep^4) + (5293/311040 + (13*S2)/864 + z2/1152)/ep^3 + 
   (119863/1866240 + (23*S2)/5184 + (13*T1ep)/11664 + (347*z2)/20736 - 
     (763*z3)/466560)/ep^2 + (514921489/906992640 + (2461*D5)/31104 - 
     (479*D6)/186624 - (55*D6ep)/2916 - (73*PR10ep0)/5832 + 
     (577*PR14ep0)/46656 + (55*PR15ep0)/2916 + (2155*PR4dfin)/139968 - 
     (2813*PR4fin)/699840 + (221*PR5ep0)/23328 - (187*PR9dep0)/15552 + 
     (55*PR9ep0)/5832 + (22109*S2)/31104 + (81*S2^2)/128 + 
     (13333*T1ep)/139968 + (217*T1ep2)/11664 - (360667*z2)/10077696 + 
     (149*S2*z2)/576 - (3023597*z3)/6298560 - (55*z2*z3)/2916 - 
     (313451*z4)/3732480)/ep, II[2, 1, 1, 1, 3, 1, 2, 2, 0, 0, 1, 1, 0, 0, 
   0] -> -1/(240*ep^4) + (-11/240 + S2/8 + z3/120)/ep^3 + 
   (17/4320 + D6/144 + (17*S2)/96 + T1ep/108 + z2/32 + (1021*z3)/6480 - 
     z4/120)/ep^2 + (340871959/53747712 - B4/144 - D5/54 + (5*D6)/144 - 
     (17*D6ep)/432 - (13*PR10ep0)/2592 - (25*PR14ep0)/5184 + 
     (5*PR15ep0)/108 + (5*PR4dep1)/3456 + (55*PR4dfin)/768 + PR4ep1/3456 - 
     (13*PR4fin)/768 + (47*PR5ep0)/3888 + PR7ep1/864 + PR9dep0/64 + 
     (7*PR9ep0)/432 - (58615*S2)/9216 + (63*S2^2)/32 - (331*T1ep)/20736 + 
     (115*T1ep2)/10368 + T1ep3/576 + (575347*z2)/746496 + (163*S2*z2)/768 + 
     (T1ep*z2)/576 - (412337*z3)/466560 - (S2*z3)/64 - (25*z2*z3)/864 + 
     (12587*z4)/138240 - z5/320)/ep, 
 II[3, 1, 1, 1, 3, 2, 1, 1, 0, 0, 1, 1, 0, 0, 0] -> 
  (-1/1080 + z3/360)/ep^3 + (-151/12960 + D6/432 + (247*S2)/576 - 
     (16957*z3)/311040 - z4/360)/ep^2 + 
   (-9304980697/5159780352 - (499*B4)/10368 + (1627*D5)/20736 - 
     (277*D6)/13824 + (7*D6ep)/432 + (43*PR10ep0)/5184 + (17*PR14ep0)/6912 - 
     PR15ep0/72 + (95*PR4dep1)/110592 - (90475*PR4dfin)/1990656 + 
     (19*PR4ep1)/110592 + (56477*PR4fin)/9953280 + (19*PR7ep1)/27648 + 
     (25*PR9dep0)/6912 - PR9ep0/108 + (2492033*S2)/884736 + (381*S2^2)/512 + 
     (181321*T1ep)/1990656 + (2083*T1ep2)/110592 + (19*T1ep3)/18432 - 
     (43055365*z2)/71663616 + (2083*S2*z2)/8192 + (19*T1ep*z2)/18432 - 
     (2052179*z3)/44789760 - (19*S2*z3)/2048 + (569*z2*z3)/27648 + 
     (6422327*z4)/13271040 - (71*z5)/92160)/ep, 
 II[3, 1, 1, 1, 5, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0] -> 
  -1/(8640*ep^5) - 379/(103680*ep^4) + 
   (-20101/5598720 - (157*S2)/3888 - z2/3456)/ep^3 + 
   (-275359/11197440 - (19943*S2)/46656 - (157*T1ep)/52488 - 
     (8435*z2)/373248 + (19123*z3)/524880)/ep^2 + 
   (12155315291/4299816960 - (265*B4)/46656 - (10987*D5)/46656 - 
     (17*PR10ep0)/3888 - (499*PR14ep0)/23328 + (1325*PR4dep1)/497664 - 
     (26185*PR4dfin)/995328 + (265*PR4ep1)/497664 + (27913*PR4fin)/2985984 - 
     (1261*PR5ep0)/69984 + (265*PR7ep1)/124416 - (95565031*S2)/11943936 + 
     (7*S2^2)/4 - (25153405*T1ep)/80621568 - (898333*T1ep2)/13436928 + 
     (265*T1ep3)/82944 - (13296215*z2)/35831808 - (306143*S2*z2)/331776 + 
     (265*T1ep*z2)/82944 - (139090601*z3)/201553920 - (265*S2*z3)/9216 + 
     (265*z2*z3)/41472 - (13261169*z4)/179159040 + (53*z5)/27648)/ep, 
 II[3, 1, 0, 1, 3, 1, 1, 2, 0, 0, 1, 2, 0, 0, 0] -> 
  1/(720*ep^4) + (1/2592 + (13*S2)/288)/ep^3 + 
   (3013/77760 + (211*S2)/192 + (13*T1ep)/3888 + z2/54 - (7519*z3)/31104)/
    ep^2 + (16603174049/8599633920 + (493*B4)/10368 - (25*D5)/1296 - 
     (5*PR10ep0)/432 - (185*PR4dep1)/12288 + (53095*PR4dfin)/663552 - 
     (37*PR4ep1)/12288 - (46913*PR4fin)/3317760 - (37*PR7ep1)/3072 + 
     (2085347*S2)/2654208 - (567*S2^2)/128 - (74045*T1ep)/663552 - 
     (70661*T1ep2)/995328 - (37*T1ep3)/2048 + (66526537*z2)/23887872 - 
     (22999*S2*z2)/24576 - (37*T1ep*z2)/2048 - (245861*z3)/2985984 + 
     (333*S2*z3)/2048 - (37*z2*z3)/1024 + (159979*z4)/2654208 - 
     (111*z5)/10240)/ep, II[2, 1, 3, 1, 2, 0, 1, 1, 1, 0, 0, 2, 1, 0, 0] -> 
  -1/(480*ep^4) + (-59/2880 + S2/16)/ep^3 + 
   (469/17280 + S2/48 + T1ep/216 + z2/64 + (59*z3)/1296)/ep^2 + 
   (31905583/53747712 - B4/144 + (35*D5)/432 + (7*D6)/648 + D6ep/1296 + 
     PR10ep0/108 + (5*PR14ep0)/2592 - PR15ep0/1296 + (5*PR4dep1)/3456 + 
     (485*PR4dfin)/20736 + PR4ep1/3456 - (337*PR4fin)/34560 + 
     (17*PR5ep0)/3888 + PR7ep1/864 + PR9dep0/432 - PR9ep0/2592 + 
     (16169*S2)/9216 - (81*S2^2)/64 + (2329*T1ep)/20736 + (355*T1ep2)/10368 + 
     T1ep3/576 + (430507*z2)/746496 + (379*S2*z2)/768 + (T1ep*z2)/576 + 
     (130799*z3)/466560 - (S2*z3)/64 + (11*z2*z3)/2592 + (4571*z4)/27648 + 
     z5/960)/ep, II[3, 1, 2, 1, 3, 1, 1, 0, 0, 0, 1, 2, 0, 0, 0] -> 
  1/(1440*ep^4) + (7/960 - S2/48)/ep^3 + 
   (-373/51840 + (11*S2)/72 - T1ep/648 - z2/192 - (3421*z3)/93312)/ep^2 + 
   (57305997059/25798901760 + (5351*B4)/31104 - (1141*D5)/7776 - 
     (103*PR10ep0)/3888 - (5155*PR4dep1)/331776 - (15865*PR4dfin)/663552 - 
     (1031*PR4ep1)/331776 - (37537*PR4fin)/3317760 - (1031*PR7ep1)/82944 - 
     (7686911*S2)/884736 + (129*S2^2)/32 - (634583*T1ep)/1990656 - 
     (106853*T1ep2)/995328 - (1031*T1ep3)/55296 + (85797883*z2)/71663616 - 
     (107621*S2*z2)/73728 - (1031*T1ep*z2)/55296 + (9999025*z3)/8957952 + 
     (1031*S2*z3)/6144 - (1031*z2*z3)/27648 - (3513973*z4)/2654208 - 
     (1031*z5)/92160)/ep, II[3, 1, 1, 1, 3, 1, 0, 2, 0, 0, 2, 0, 1, 0, 0] -> 
  1/(720*ep^4) + (1/2592 + (13*S2)/288)/ep^3 + 
   (181/4860 - (17*S2)/576 + (13*T1ep)/3888 + z2/54 + (91*z3)/11664)/ep^2 + 
   (9220298267/3224862720 + B4/972 - (749*D5)/3888 - (55*PR10ep0)/1944 - 
     (11*PR14ep0)/3888 + (5*PR4dep1)/41472 - (8065*PR4dfin)/82944 + 
     PR4ep1/41472 + (7447*PR4fin)/414720 - (55*PR5ep0)/23328 + PR7ep1/10368 - 
     (3747077*S2)/331776 + (147*S2^2)/16 - (72175*T1ep)/248832 - 
     (2543*T1ep2)/41472 + T1ep3/6912 - (19507373*z2)/8957952 - 
     (7421*S2*z2)/9216 + (T1ep*z2)/6912 - (1917233*z3)/1866240 - 
     (S2*z3)/768 + (z2*z3)/3456 - (108253*z4)/331776 + z5/11520)/ep, 
 II[1, 1, 1, 0, 0, 1, 2, 2, 1, 1, 2, 1, 1, 1, 0] -> 
  ((-3*z3)/10 - z5/2 + (147*z7)/160)/ep, 
 II[1, 1, 2, 1, 1, 2, 2, 1, 1, 0, 0, 2, 1, 0, 0] -> 
  ((7*z3)/180 - z5/18)/ep^2 + (-81698285/6718464 + (11*D5)/54 - D6/216 + 
     (13*D6ep)/864 + (25*PR10ep0)/648 - (53*PR11dep0)/288 - PR11ep0/72 - 
     PR12ep0/216 - PR14ep0/216 - (13*PR15ep0)/864 - (25*PR4dfin)/192 - 
     (7*PR4fin)/25920 - PR5ep0/36 - (7*PR9dep0)/192 - (13*PR9ep0)/1728 + 
     (2959*S2)/192 - (99*S2^2)/32 + (251*T1ep)/864 + (113*T1ep2)/2592 + 
     (25213*z2)/23328 + (113*S2*z2)/192 + (45637*z3)/9720 + (13*z2*z3)/864 + 
     z3^2/72 + (13871*z4)/34560 - (475*z5)/864 + (5*z6)/144)/ep, 
 II[2, 1, 1, 1, 1, 1, 1, 2, 1, 0, 1, 2, 1, 0, 0] -> 
  (-1/120 + z3/40)/ep^3 + (-91/720 + D6/48 + (3*S2)/16 + (53*z3)/480 - z4/40)/
    ep^2 + (1060549/155520 - (11*D5)/96 + (103*D6)/1728 + D6ep/144 + 
     PR10ep0/48 + (5*PR11dep0)/24 + (7*PR12ep0)/216 - PR14ep0/32 + 
     PR15ep0/72 + (5*PR4dfin)/72 - PR4fin/24 - (5*PR5ep0)/108 - 
     (5*PR9dep0)/96 - PR9ep0/72 - (127*S2)/64 - (81*S2^2)/8 - (55*T1ep)/288 - 
     T1ep2/12 + (393*z2)/64 - (9*S2*z2)/8 + (1639*z3)/1296 + (z2*z3)/36 + 
     (5069*z4)/5760 + (41*z5)/120)/ep, 
 II[1, 1, 1, 0, 2, 1, 1, 1, 0, 1, 2, 1, 1, 2, 0] -> 
  (z3/6 - z5/6)/ep^2 + (-8416205/279936 + (17*D5)/36 + (7*PR10ep0)/108 - 
     (5*PR11dep0)/24 - PR11ep0/24 - (25*PR4dfin)/72 + (17*PR4fin)/1080 - 
     PR5ep0/18 - PR9dep0/12 + 35*S2 - (27*S2^2)/8 + (2*T1ep)/3 + 
     (11*T1ep2)/108 + (923*z2)/1944 + (11*S2*z2)/8 + (3379*z3)/324 - 
     (13*z3^2)/120 + (145*z4)/288 - (25*z5)/36 + (5*z6)/48)/ep, 
 II[1, 1, 2, 1, 3, 0, 1, 1, 2, 0, 0, 2, 1, 0, 0] -> 
  -1/(240*ep^4) + (-2/45 + S2/8)/ep^3 + 
   (31/720 + (7*S2)/48 + T1ep/108 + z2/32 + (53*z3)/1296)/ep^2 + 
   (-1276048687/1074954240 - B4/432 + (101*D5)/432 - D6ep/36 - PR10ep0/216 + 
     PR14ep0/48 + PR15ep0/36 + (5*PR4dep1)/4608 + (1015*PR4dfin)/82944 + 
     PR4ep1/4608 - (1213*PR4fin)/82944 + PR5ep0/72 + PR7ep1/1152 - 
     PR9dep0/48 + PR9ep0/72 + (70793*S2)/12288 - (27*S2^2)/32 + 
     (26195*T1ep)/82944 + (337*T1ep2)/4608 + T1ep3/768 + 
     (1476985*z2)/2985984 + (1075*S2*z2)/1024 + (T1ep*z2)/768 + 
     (1182119*z3)/1866240 - (3*S2*z3)/256 - (29*z2*z3)/1152 + 
     (5993*z4)/110592 + z5/1280)/ep, 
 II[1, 1, 3, 1, 1, 2, 2, 1, 1, 0, 0, 1, 1, 0, 0] -> 
  ((7*z3)/180 - z5/18)/ep^2 + (4137813575/107495424 + (5*B4)/36 - 
     (49*D5)/144 - (11*D6)/1296 - (37*D6ep)/5184 + (115*PR10ep0)/1296 - 
     (7*PR11dep0)/192 - PR11ep0/72 - PR12ep0/216 - (7*PR14ep0)/162 + 
     (37*PR15ep0)/5184 - (25*PR4dep1)/2304 + (47425*PR4dfin)/41472 - 
     (5*PR4ep1)/2304 - (13831*PR4fin)/207360 + (269*PR5ep0)/1296 - 
     (5*PR7ep1)/576 + (1709*PR9dep0)/3456 + (37*PR9ep0)/10368 - 
     (62399*S2)/2048 - (603*S2^2)/64 - (10807*T1ep)/41472 + 
     (3719*T1ep2)/20736 - (5*T1ep3)/384 + (524867*z2)/1492992 + 
     (3719*S2*z2)/1536 - (5*T1ep*z2)/384 - (10177483*z3)/933120 + 
     (15*S2*z3)/128 - (43*z2*z3)/1296 + z3^2/72 - (392357*z4)/276480 - 
     (289*z5)/3456 + (5*z6)/144)/ep, 
 II[2, 1, 3, 0, 1, 1, 1, 2, 1, 0, 0, 2, 1, 0, 0] -> 
  (-1/1080 + z3/360)/ep^3 + (-5/216 + D6/432 - (59*S2)/288 + 
     (13459*z3)/155520 - z4/360)/ep^2 + 
   (-24918472111/2579890176 - (1037*B4)/5184 + (1387*D5)/10368 + 
     (77*D6)/2304 - (5*D6ep)/144 - (137*PR10ep0)/2592 + (145*PR14ep0)/3456 + 
     PR15ep0/27 + (985*PR4dep1)/55296 - (238765*PR4dfin)/995328 + 
     (197*PR4ep1)/55296 + (347531*PR4fin)/4976640 + PR5ep0/648 + 
     (197*PR7ep1)/13824 - (605*PR9dep0)/10368 + (7*PR9ep0)/432 + 
     (345167*S2)/49152 + (2493*S2^2)/256 + (255871*T1ep)/995328 + 
     (38557*T1ep2)/497664 + (197*T1ep3)/9216 - (266640739*z2)/35831808 + 
     (38557*S2*z2)/36864 + (197*T1ep*z2)/9216 - (45890501*z3)/22394880 - 
     (197*S2*z3)/1024 + (143*z2*z3)/13824 + (2758721*z4)/6635520 + 
     (1261*z5)/138240)/ep, II[2, 1, 3, 1, 1, 1, 1, 2, 1, 0, 0, 1, 1, 0, 0] -> 
  (1/360 - z3/120)/ep^3 + (77/2160 - D6/144 - (91*S2)/96 + (21*z3)/160 + 
     z4/120)/ep^2 + (-3258454573/268738560 - B4/16 + (43*D5)/288 + 
     (149*D6)/5184 - D6ep/162 - (35*PR10ep0)/2592 + PR11dep0/24 + 
     PR12ep0/108 + (77*PR14ep0)/5184 - PR15ep0/1296 + (5*PR4dep1)/384 - 
     (185*PR4dfin)/768 + PR4ep1/384 + (641*PR4fin)/20736 - (53*PR5ep0)/1296 + 
     PR7ep1/96 - (241*PR9dep0)/1728 + (17*PR9ep0)/2592 + (110761*S2)/9216 + 
     (63*S2^2)/32 + (4885*T1ep)/20736 + (227*T1ep2)/10368 + T1ep3/64 - 
     (1502477*z2)/746496 + (227*S2*z2)/768 + (T1ep*z2)/64 + 
     (330743*z3)/155520 - (9*S2*z3)/64 + (47*z2*z3)/2592 + (3937*z4)/46080 + 
     (919*z5)/2880)/ep, II[3, 1, 4, 1, 2, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0] -> 
  -1/(17280*ep^5) + 31/(51840*ep^4) + (5399/1866240 - (59*S2)/2592 - z2/6912)/
    ep^3 + (-16013/699840 - (73*S2)/5184 - (59*T1ep)/34992 - (379*z2)/62208 + 
     (499*z3)/279936)/ep^2 + (1287056177/5441955840 + (2*D5)/81 + 
     PR10ep0/243 - (6005*PR4dfin)/419904 - (3121*PR4fin)/419904 + 
     (17369*S2)/93312 + (77*S2^2)/64 + (2519*T1ep)/69984 + 
     (229*T1ep2)/34992 + (22444015*z2)/60466176 + (133*S2*z2)/1728 + 
     (1255945*z3)/7558272 + (518659*z4)/4478976)/ep, 
 II[1, 1, 1, 0, 3, 0, 1, 2, 0, 1, 1, 1, 1, 2, 0] -> 
  (-z3/18 + z5/18)/ep^2 + (495791665/322486272 - (5*B4)/108 - (11*D5)/324 - 
     (4*PR10ep0)/243 + (5*PR11dep0)/54 + PR11ep0/72 + (25*PR4dep1)/6912 - 
     (2975*PR4dfin)/41472 + (5*PR4ep1)/6912 - (869*PR4fin)/622080 - 
     (31*PR5ep0)/1296 + (5*PR7ep1)/1728 - (7*PR9dep0)/108 - 
     (14035*S2)/18432 - (3*S2^2)/64 - (857*T1ep)/13824 - (2627*T1ep2)/62208 + 
     (5*T1ep3)/1152 + (3592861*z2)/4478976 - (2627*S2*z2)/4608 + 
     (5*T1ep*z2)/1152 - (832127*z3)/933120 - (5*S2*z3)/128 + (5*z2*z3)/576 + 
     z3^2/360 + (79565*z4)/165888 + (1553*z5)/3456 - (5*z6)/144)/ep, 
 II[2, 1, 2, 1, 4, 1, 0, 2, 0, 0, 1, 0, 1, 0, 0] -> 
  1/(720*ep^4) + (107/1944 - (17*S2)/108)/ep^3 + 
   (1969/116640 - (331*S2)/288 - (17*T1ep)/1458 - (127*z2)/2592 + 
     (2759*z3)/46656)/ep^2 + (48742197503/12899450880 + (67*B4)/15552 - 
     (835*D5)/1944 - (5*PR10ep0)/324 - (5*PR14ep0)/162 + 
     (865*PR4dep1)/165888 - (53255*PR4dfin)/995328 + (173*PR4ep1)/165888 + 
     (126113*PR4fin)/4976640 - (25*PR5ep0)/972 + (173*PR7ep1)/41472 - 
     (55478275*S2)/3981312 + (39*S2^2)/8 - (560995*T1ep)/995328 - 
     (175259*T1ep2)/1492992 + (173*T1ep3)/27648 - (61842857*z2)/35831808 - 
     (61321*S2*z2)/36864 + (173*T1ep*z2)/27648 - (37035751*z3)/22394880 - 
     (173*S2*z3)/3072 + (173*z2*z3)/13824 - (1949579*z4)/3981312 + 
     (173*z5)/46080)/ep, II[1, 1, 2, 1, 1, 2, 2, 1, 1, 0, 1, 1, 1, 0, 0] -> 
  ((-7*z3)/60 + z5/6)/ep^2 + (301555/373248 - D5/8 + D6/72 + D6ep/144 - 
     (5*PR10ep0)/72 + (3*PR11dep0)/16 + PR11ep0/24 + PR12ep0/72 + 
     PR14ep0/72 - PR15ep0/144 - (25*PR4dfin)/96 + (17*PR4fin)/1440 - 
     PR5ep0/18 - (17*PR9dep0)/96 - PR9ep0/288 - (207*S2)/32 + (81*S2^2)/16 - 
     (43*T1ep)/144 - (23*T1ep2)/144 + (667*z2)/1296 - (69*S2*z2)/32 - 
     (319*z3)/432 + (z2*z3)/144 - z3^2/24 - (47*z4)/640 + (121*z5)/144 - 
     (5*z6)/48)/ep, II[1, 2, 2, 0, 0, 1, 1, 1, 1, 1, 1, 2, 1, 1, 0] -> 
  (z3/5 + z3^2/10 - z5/3)/ep, II[2, 1, 2, 1, 1, 1, 1, 2, 1, 0, 0, 2, 1, 0, 
   0] -> (1/360 - z3/120)/ep^3 + (89/2160 - D6/144 + (9*S2)/16 - 
     (101*z3)/540 + z4/120)/ep^2 + (6265669823/134369280 + B4/24 - 
     (35*D5)/72 - (19*D6)/162 + (5*D6ep)/144 + (11*PR10ep0)/144 - 
     (7*PR11dep0)/72 - (29*PR12ep0)/648 - (41*PR14ep0)/864 - PR15ep0/24 - 
     (5*PR4dep1)/576 + (11185*PR4dfin)/10368 - PR4ep1/576 - 
     (667*PR4fin)/10368 + (133*PR5ep0)/648 - PR7ep1/144 + (53*PR9dep0)/96 - 
     PR9ep0/72 - (22171*S2)/512 - (81*S2^2)/16 - (197*T1ep)/384 + 
     (29*T1ep2)/192 - T1ep3/96 - (212129*z2)/373248 + (261*S2*z2)/128 - 
     (T1ep*z2)/96 - (3284107*z3)/233280 + (3*S2*z3)/32 + (z2*z3)/144 - 
     (8539*z4)/23040 - (211*z5)/480)/ep, 
 II[1, 1, 1, 1, 0, 1, 2, 2, 1, 1, 2, 1, 1, 0, 0] -> 
  (-z3/10 + z3^2/10 + (11*z5)/12 - (147*z7)/160)/ep, 
 II[2, 1, 1, 0, 2, 0, 1, 1, 0, 1, 2, 1, 2, 1, 0] -> 
  (-z3/18 + z5/18)/ep^2 + (51623255/1259712 - (83*D5)/162 + (5*PR0ep0)/648 - 
     (37*PR10ep0)/1944 - (5*PR11dep0)/72 + PR11ep0/72 + (175*PR4dfin)/216 - 
     (121*PR4fin)/9720 + (13*PR5ep0)/72 + (43*PR9dep0)/108 - (3215*S2)/72 + 
     3*S2^2 - (41*T1ep)/72 + (23*T1ep2)/243 - (89449*z2)/17496 + 
     (23*S2*z2)/18 - (454849*z3)/29160 + z3^2/360 - (1555*z4)/1296 + 
     (35*z5)/108 - (5*z6)/144)/ep, 
 II[2, 2, 3, 1, 2, 1, 1, 0, 0, 0, 1, 2, 0, 0, 0] -> 
  1/(1440*ep^4) + (-1/2160 - S2/48)/ep^3 + 
   (-167/10368 + S2/18 - T1ep/648 - z2/192 + (71*z3)/3888)/ep^2 + 
   (649915537/1612431360 - (7*B4)/1296 + (65*D5)/1296 + (5*PR10ep0)/648 + 
     (5*PR4dep1)/6912 - (2185*PR4dfin)/124416 + PR4ep1/6912 - 
     (6577*PR4fin)/622080 + PR7ep1/1728 + (29243*S2)/55296 + (9*S2^2)/8 + 
     (9683*T1ep)/124416 + (113*T1ep2)/6912 + T1ep3/1152 + 
     (2474105*z2)/4478976 + (323*S2*z2)/1536 + (T1ep*z2)/1152 + 
     (141635*z3)/559872 - (S2*z3)/128 + (z2*z3)/576 + (35017*z4)/165888 + 
     z5/1920)/ep, II[2, 1, 2, 1, 3, 2, 1, 0, 0, 0, 1, 2, 0, 0, 0] -> 
  1/(1440*ep^4) + (7/960 - S2/48)/ep^3 + 
   (91/10368 - (191*S2)/288 - T1ep/648 - z2/192 + (5717*z3)/46656)/ep^2 + 
   (-76987670299/12899450880 - (5527*B4)/15552 + (1193*D5)/3888 + 
     (13*PR10ep0)/243 + (5435*PR4dep1)/165888 + (2795*PR4dfin)/110592 + 
     (1087*PR4ep1)/165888 + (48809*PR4fin)/1658880 + (1087*PR7ep1)/41472 + 
     (2737405*S2)/147456 - (219*S2^2)/32 + (622735*T1ep)/995328 + 
     (107917*T1ep2)/497664 + (1087*T1ep3)/27648 - (115910483*z2)/35831808 + 
     (107533*S2*z2)/36864 + (1087*T1ep*z2)/27648 - (10319033*z3)/4478976 - 
     (1087*S2*z3)/3072 + (1087*z2*z3)/13824 + (3467549*z4)/1327104 + 
     (1087*z5)/46080)/ep, II[1, 2, 1, 0, 1, 1, 2, 1, 0, 2, 1, 1, 1, 1, 0] -> 
  (z3/6 - z5/6)/ep^2 + (-8416205/279936 + (17*D5)/36 + (7*PR10ep0)/108 - 
     (5*PR11dep0)/24 - PR11ep0/24 - (25*PR4dfin)/72 + (17*PR4fin)/1080 - 
     PR5ep0/18 - PR9dep0/12 + 35*S2 - (27*S2^2)/8 + (2*T1ep)/3 + 
     (11*T1ep2)/108 + (923*z2)/1944 + (11*S2*z2)/8 + (8083*z3)/810 + 
     (17*z3^2)/120 + (145*z4)/288 - (19*z5)/36 + (5*z6)/48)/ep, 
 II[1, 1, 1, 0, 2, 0, 1, 1, 0, 1, 2, 1, 2, 2, 0] -> 
  (-z3/18 + z5/18)/ep^2 + (-13053095/1679616 + (11*D5)/216 + (5*PR0ep0)/324 - 
     (7*PR10ep0)/324 + (5*PR11dep0)/36 + PR11ep0/72 - (125*PR4dfin)/432 - 
     (19*PR4fin)/6480 - (2*PR5ep0)/27 - (13*PR9dep0)/72 + (85*S2)/12 + 
     (9*S2^2)/8 - T1ep/72 - (67*T1ep2)/648 + (31739*z2)/11664 - 
     (67*S2*z2)/48 + (11917*z3)/3240 - z3^2/72 + (775*z4)/1728 + 
     (23*z5)/108 - (5*z6)/144)/ep, 
 II[1, 1, 1, 0, 2, 0, 1, 2, 0, 2, 1, 1, 1, 2, 0] -> 
  (-z3/18 + z5/18)/ep^2 + (-5828512625/161243136 + (5*B4)/54 + (119*D5)/324 - 
     (25*PR0ep0)/648 - (13*PR10ep0)/486 + (5*PR11dep0)/72 + PR11ep0/72 - 
     (25*PR4dep1)/3456 - (1625*PR4dfin)/2304 - (5*PR4ep1)/3456 + 
     (3493*PR4fin)/311040 - (23*PR5ep0)/108 - (5*PR7ep1)/864 - 
     (19*PR9dep0)/36 + (388115*S2)/9216 - (489*S2^2)/32 + (563*T1ep)/2304 - 
     (7901*T1ep2)/31104 - (5*T1ep3)/576 + (19100323*z2)/2239488 - 
     (7901*S2*z2)/2304 - (5*T1ep*z2)/576 + (6187439*z3)/466560 + 
     (5*S2*z3)/64 - (5*z2*z3)/288 - (17*z3^2)/360 + (36755*z4)/82944 + 
     (455*z5)/1728 - (5*z6)/144)/ep, 
 II[1, 1, 4, 1, 3, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0] -> 
  1/(4320*ep^5) + 7/(2160*ep^4) + (85/7776 + (7*S2)/216 + z2/1728)/ep^3 + 
   (14573/233280 + (107*S2)/1296 + (7*T1ep)/2916 + (49*z2)/2592 - 
     (973*z3)/116640)/ep^2 + (-13759147/453496320 + (119*D5)/3888 - 
     (41*D6)/11664 - (7*D6ep)/11664 + (55*PR10ep0)/11664 + 
     (11*PR14ep0)/23328 + (7*PR15ep0)/11664 + (1885*PR4dfin)/139968 - 
     (775*PR4fin)/139968 - (11*PR5ep0)/11664 - (5*PR9dep0)/7776 + 
     (7*PR9ep0)/23328 + (37625*S2)/31104 - (45*S2^2)/32 + (493*T1ep)/8748 + 
     (311*T1ep2)/23328 + (1701407*z2)/2519424 + (113*S2*z2)/576 + 
     (2473981*z3)/6298560 - (7*z2*z3)/11664 + (217733*z4)/1866240)/ep, 
 II[4, 1, 3, 1, 2, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0] -> 
  -1/(25920*ep^5) - 91/(155520*ep^4) + 
   (-1949/311040 + (91*S2)/2592 - z2/10368)/ep^3 + 
   (133573/5598720 - (169*S2)/2592 + (91*T1ep)/34992 + (637*z2)/62208 + 
     (41*z3)/5184)/ep^2 + (47765585423/87071293440 - (5*B4)/11664 + 
     (271*D5)/46656 + PR10ep0/1944 + (25*PR4dep1)/124416 + 
     (56425*PR4dfin)/6718464 + (5*PR4ep1)/124416 - (21955*PR4fin)/6718464 + 
     (5*PR7ep1)/31104 - (1884827*S2)/2985984 - (91*S2^2)/384 + 
     (2207*T1ep)/2239488 + (4829*T1ep2)/1119744 + (5*T1ep3)/20736 + 
     (64299247*z2)/241864704 + (2095*S2*z2)/27648 + (5*T1ep*z2)/20736 + 
     (3345433*z3)/30233088 - (5*S2*z3)/2304 + (5*z2*z3)/10368 + 
     (504203*z4)/8957952 + z5/6912)/ep, 
 II[4, 1, 1, 1, 4, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0] -> 
  -1/(12960*ep^5) - 1/(972*ep^4) + (-27203/2099520 - (107*S2)/23328 - 
     z2/5184)/ep^3 + (-245141/4199040 + (23383*S2)/139968 - 
     (107*T1ep)/314928 - (287*z2)/69984 + (7307*z3)/3149280)/ep^2 + 
   (675441373/906992640 - (667*D5)/11664 - (353*PR10ep0)/34992 + 
     (17*PR14ep0)/69984 - (1795*PR4dfin)/46656 + (1055*PR4fin)/139968 + 
     (83*PR5ep0)/209952 - (912149*S2)/279936 + (1733*S2^2)/576 - 
     (142667*T1ep)/1889568 - (12463*T1ep2)/629856 - (2345845*z2)/2519424 - 
     (2095*S2*z2)/7776 - (1866749*z3)/3779136 - (2350039*z4)/16796160)/ep, 
 II[1, 1, 1, 0, 2, 2, 1, 2, 0, 1, 1, 1, 1, 1, 0] -> 
  (-1/120 + z3/40)/ep^2 + (-3/20 + D6/48 + (3*S2)/16 + (23*z3)/96 - z3^2/10 - 
     z4/40)/ep, II[3, 1, 1, 1, 2, 1, 1, 2, 0, 0, 1, 2, 0, 0, 0] -> 
  (-1/1080 + z3/360)/ep^3 + (-65/1296 + D6/432 + (157*S2)/36 - 
     (136841*z3)/155520 - z4/360)/ep^2 + 
   (25051061053/1612431360 - (83*B4)/1296 - (3451*D5)/10368 - (371*D6)/6912 - 
     D6ep/144 - PR10ep0/72 - (611*PR14ep0)/10368 + PR15ep0/108 - 
     (85*PR4dep1)/2304 + (12035*PR4dfin)/124416 - (17*PR4ep1)/2304 - 
     (41221*PR4fin)/622080 - (131*PR5ep0)/1944 - (17*PR7ep1)/576 - 
     (133*PR9dep0)/3456 + PR9ep0/432 - (250217*S2)/55296 - (2583*S2^2)/256 - 
     (84197*T1ep)/124416 - (7061*T1ep2)/20736 - (17*T1ep3)/384 + 
     (54481373*z2)/4478976 - (7061*S2*z2)/1536 - (17*T1ep*z2)/384 - 
     (954209*z3)/279936 + (51*S2*z3)/128 - (161*z2*z3)/1728 + 
     (2386457*z4)/829440 - (161*z5)/5760)/ep, 
 II[1, 2, 1, 1, 2, 1, 1, 1, 1, 0, 1, 2, 1, 0, 0] -> 
  (-1/240 + z3/80)/ep^3 + (-11/180 + D6/96 + (3*S2)/32 + (59*z3)/960 - z4/80)/
    ep^2 + (364577/62208 - (3*D5)/64 + (113*D6)/3456 + (5*D6ep)/288 + 
     PR10ep0/18 + PR11dep0/12 + PR12ep0/54 - (7*PR14ep0)/192 - PR15ep0/144 + 
     (55*PR4dfin)/288 - (19*PR4fin)/480 - (5*PR5ep0)/432 + (5*PR9dep0)/192 - 
     PR9ep0/72 + (161*S2)/128 - (1377*S2^2)/128 - (5*T1ep)/192 - T1ep2/288 + 
     (1865*z2)/384 - (3*S2*z2)/64 + (4801*z3)/5760 + (z2*z3)/36 + 
     (2263*z4)/2880 + (97*z5)/480)/ep, 
 II[3, 1, 1, 1, 3, 2, 1, 1, 0, 0, 1, 1, 0, 0, 0] -> 
  (-1/1080 + z3/360)/ep^3 + (-151/12960 + D6/432 + (247*S2)/576 - 
     (16957*z3)/311040 - z4/360)/ep^2 + 
   (-9304980697/5159780352 - (499*B4)/10368 + (1627*D5)/20736 - 
     (277*D6)/13824 + (7*D6ep)/432 + (43*PR10ep0)/5184 + (17*PR14ep0)/6912 - 
     PR15ep0/72 + (95*PR4dep1)/110592 - (90475*PR4dfin)/1990656 + 
     (19*PR4ep1)/110592 + (56477*PR4fin)/9953280 + (19*PR7ep1)/27648 + 
     (25*PR9dep0)/6912 - PR9ep0/108 + (2492033*S2)/884736 + (381*S2^2)/512 + 
     (181321*T1ep)/1990656 + (2083*T1ep2)/110592 + (19*T1ep3)/18432 - 
     (43055365*z2)/71663616 + (2083*S2*z2)/8192 + (19*T1ep*z2)/18432 - 
     (2052179*z3)/44789760 - (19*S2*z3)/2048 + (569*z2*z3)/27648 + 
     (6422327*z4)/13271040 - (71*z5)/92160)/ep, 
 II[2, 1, 2, 1, 3, 1, 1, 2, 0, 0, 1, 1, 0, 0, 0] -> 
  (-1/1080 + z3/360)/ep^3 + (-19/6480 + D6/432 - (317*S2)/144 + 
     (78509*z3)/155520 - z4/360)/ep^2 + 
   (-8806637519/1074954240 + (35*B4)/324 - (121*D5)/10368 + (391*D6)/6912 - 
     (5*D6ep)/144 - (85*PR10ep0)/1296 + (499*PR14ep0)/10368 + PR15ep0/27 + 
     (175*PR4dep1)/13824 - (16985*PR4dfin)/82944 + (35*PR4ep1)/13824 + 
     (8917*PR4fin)/138240 + (61*PR5ep0)/1944 + (35*PR7ep1)/3456 - 
     (313*PR9dep0)/10368 + (7*PR9ep0)/432 - (965695*S2)/110592 + 
     (4239*S2^2)/256 + (2513*T1ep)/248832 + (7763*T1ep2)/124416 + 
     (35*T1ep3)/2304 - (27585655*z2)/2985984 + (7763*S2*z2)/9216 + 
     (35*T1ep*z2)/2304 + (358417*z3)/373248 - (35*S2*z3)/256 - 
     (7*z2*z3)/3456 - (518129*z4)/184320 + (89*z5)/11520)/ep, 
 II[2, 1, 1, 1, 3, 1, 1, 1, 0, 0, 1, 1, 2, 0, 0] -> 
  (1/360 - z3/120)/ep^3 + (73/1080 - D6/144 + (31*S2)/24 - (3341*z3)/8640 + 
     z4/120)/ep^2 + (253593763/268738560 + (5*B4)/48 + (113*D5)/1728 - 
     (2063*D6)/31104 - (5*D6ep)/2592 - (233*PR10ep0)/2592 - 
     (89*PR11dep0)/864 - (13*PR12ep0)/486 + (43*PR14ep0)/576 - 
     (13*PR15ep0)/2592 - (25*PR4dep1)/1152 + (2705*PR4dfin)/20736 - 
     (5*PR4ep1)/1152 + (1141*PR4fin)/20736 + (101*PR5ep0)/972 - 
     (5*PR7ep1)/288 + (113*PR9dep0)/864 + (23*PR9ep0)/5184 - 
     (84655*S2)/9216 + (477*S2^2)/64 - (1123*T1ep)/20736 + 
     (191*T1ep2)/10368 - (5*T1ep3)/192 - (5596693*z2)/746496 + 
     (191*S2*z2)/768 - (5*T1ep*z2)/192 - (591511*z3)/116640 + (15*S2*z3)/64 - 
     (79*z2*z3)/1296 - (901267*z4)/414720 - (3829*z5)/8640)/ep, 
 II[2, 1, 1, 1, 3, 2, 1, 1, 0, 0, 1, 1, 1, 0, 0] -> 
  (1/360 - z3/120)/ep^3 + (77/2160 - D6/144 - (91*S2)/96 + (21*z3)/160 + 
     z4/120)/ep^2 + (-107923151/9953280 - B4/16 + (119*D5)/864 + 
     (287*D6)/15552 - (31*D6ep)/2592 + (35*PR10ep0)/2592 + PR11dep0/864 + 
     PR12ep0/243 - (53*PR14ep0)/5184 + (13*PR15ep0)/2592 + (5*PR4dep1)/384 - 
     (2165*PR4dfin)/6912 + PR4ep1/384 - (35*PR4fin)/2304 - 
     (167*PR5ep0)/1944 + PR7ep1/96 - (79*PR9dep0)/432 + (49*PR9ep0)/5184 + 
     (136681*S2)/9216 - (9*S2^2)/64 + (4885*T1ep)/20736 - (113*T1ep2)/10368 + 
     T1ep3/64 + (807041*z2)/248832 - (113*S2*z2)/768 + (T1ep*z2)/64 + 
     (2235973*z3)/466560 - (9*S2*z3)/64 + (z2*z3)/81 + (457133*z4)/414720 + 
     (527*z5)/8640)/ep, II[1, 1, 1, 1, 2, 1, 1, 1, 2, 0, 1, 2, 1, 0, 0] -> 
  (-1/240 + z3/80)/ep^3 + (-11/180 + D6/96 + (3*S2)/32 + (59*z3)/960 - z4/80)/
    ep^2 + (364577/62208 - (3*D5)/64 + (113*D6)/3456 + (5*D6ep)/288 + 
     PR10ep0/18 + PR11dep0/12 + PR12ep0/54 - (7*PR14ep0)/192 - PR15ep0/144 + 
     (55*PR4dfin)/288 - (19*PR4fin)/480 - (5*PR5ep0)/432 + (5*PR9dep0)/192 - 
     PR9ep0/72 + (161*S2)/128 - (1377*S2^2)/128 - (5*T1ep)/192 - T1ep2/288 + 
     (1865*z2)/384 - (3*S2*z2)/64 + (749*z3)/1152 + (z2*z3)/36 + 
     (2263*z4)/2880 + (197*z5)/480)/ep, 
 II[2, 1, 2, 1, 2, 1, 1, 1, 1, 0, 0, 1, 2, 0, 0] -> 
  (1/720 - z3/240)/ep^3 + (23/1080 - D6/288 - S2/32 - (67*z3)/2880 + z4/240)/
    ep^2 + (-3131417/3359232 - (133*D5)/1728 - (179*D6)/3456 - 
     (35*D6ep)/864 - (11*PR10ep0)/324 + PR11dep0/144 - PR12ep0/72 + 
     PR14ep0/1728 + PR15ep0/27 - (65*PR4dfin)/432 - (17*PR4fin)/6480 - 
     (5*PR5ep0)/144 - (35*PR9dep0)/576 + (19*PR9ep0)/864 - (363*S2)/128 + 
     (459*S2^2)/128 - (25*T1ep)/192 - (167*T1ep2)/2592 + (96035*z2)/93312 - 
     (167*S2*z2)/192 + (26747*z3)/31104 - (19*z2*z3)/432 + (2297*z4)/17280 - 
     (397*z5)/1440)/ep, II[2, 1, 1, 1, 1, 1, 1, 2, 1, 0, 1, 1, 2, 0, 0] -> 
  (-1/240 + z3/80)/ep^3 + (-11/180 + D6/96 + (3*S2)/32 + (59*z3)/960 - z4/80)/
    ep^2 + (364577/62208 - (3*D5)/64 + (113*D6)/3456 + (5*D6ep)/288 + 
     PR10ep0/18 + PR11dep0/12 + PR12ep0/54 - (7*PR14ep0)/192 - PR15ep0/144 + 
     (55*PR4dfin)/288 - (19*PR4fin)/480 - (5*PR5ep0)/432 + (5*PR9dep0)/192 - 
     PR9ep0/72 + (161*S2)/128 - (1377*S2^2)/128 - (5*T1ep)/192 - T1ep2/288 + 
     (1865*z2)/384 - (3*S2*z2)/64 + (5377*z3)/5760 + (z2*z3)/36 + 
     (2263*z4)/2880 + (37*z5)/480)/ep, 
 II[2, 1, 1, 2, 2, 1, 1, 2, 0, 0, 1, 1, 1, 0, 0] -> 
  (1/360 - z3/120)/ep^3 + (83/2160 - D6/144 + S2/24 - (37*z3)/480 + z4/120)/
    ep^2 + (-28387685/3359232 + (97*D5)/864 - (719*D6)/15552 - (5*D6ep)/648 - 
     (49*PR10ep0)/1296 + (13*PR11dep0)/432 - (31*PR12ep0)/972 + 
     (79*PR14ep0)/2592 + PR15ep0/1296 - (475*PR4dfin)/2592 + 
     (353*PR4fin)/12960 - (25*PR5ep0)/1944 - (23*PR9dep0)/432 + 
     (19*PR9ep0)/2592 + (2795*S2)/576 + (117*S2^2)/32 + (307*T1ep)/2592 + 
     (7*T1ep2)/1296 - (103307*z2)/46656 + (7*S2*z2)/96 + (211493*z3)/233280 - 
     (19*z2*z3)/1296 - (4801*z4)/12960 + (34*z5)/135)/ep, 
 II[1, 1, 2, 2, 2, 1, 1, 2, 1, 0, 0, 1, 1, 0, 0] -> 
  (1/720 - z3/240)/ep^3 + (23/1080 - D6/288 - S2/32 - (67*z3)/2880 + z4/240)/
    ep^2 + (10750873/3359232 - (13*D5)/1728 - (11*D6)/384 - (5*D6ep)/288 + 
     (17*PR10ep0)/162 + (31*PR11dep0)/144 + PR12ep0/108 - (53*PR14ep0)/576 + 
     PR15ep0/72 + (5*PR4dfin)/216 - (203*PR4fin)/1620 - (55*PR5ep0)/432 - 
     (95*PR9dep0)/576 + PR9ep0/96 + (1837*S2)/128 - (2601*S2^2)/128 + 
     (95*T1ep)/1728 - (287*T1ep2)/2592 + (1550915*z2)/93312 - 
     (287*S2*z2)/192 + (897991*z3)/155520 - (z2*z3)/48 + (49997*z4)/17280 + 
     (2183*z5)/1440)/ep, II[1, 1, 2, 1, 2, 1, 2, 2, 1, 0, 0, 1, 1, 0, 0] -> 
  (1/720 - z3/240)/ep^3 + (23/1080 - D6/288 - S2/32 - (67*z3)/2880 + z4/240)/
    ep^2 + (-15720619/1119744 + (209*D5)/576 + (61*D6)/3456 + (65*D6ep)/864 - 
     PR10ep0/54 - (13*PR11dep0)/48 + (7*PR12ep0)/216 + (161*PR14ep0)/1728 - 
     (17*PR15ep0)/216 + (35*PR4dfin)/432 + (281*PR4fin)/2160 + 
     (25*PR5ep0)/144 + (145*PR9dep0)/576 - (31*PR9ep0)/864 + (2351*S2)/384 + 
     (1899*S2^2)/128 + (895*T1ep)/1728 + (251*T1ep2)/864 - 
     (575135*z2)/31104 + (251*S2*z2)/64 - (494057*z3)/155520 + 
     (31*z2*z3)/432 - (16201*z4)/5760 - (1867*z5)/1440)/ep, 
 II[1, 1, 2, 1, 3, 0, 1, 1, 1, 0, 2, 1, 1, 0, 0] -> 
  (1/360 - z3/120)/ep^3 + (17/270 - D6/144 + (31*S2)/24 - (3437*z3)/8640 + 
     z4/120)/ep^2 + (-166319579/23887872 + (5*B4)/144 + (269*D5)/576 - 
     (115*D6)/3456 + (5*D6ep)/144 + (5*PR10ep0)/144 + (17*PR14ep0)/576 - 
     PR15ep0/24 - (25*PR4dep1)/1536 + (1775*PR4dfin)/9216 - (5*PR4ep1)/1536 - 
     (467*PR4fin)/15360 + PR5ep0/36 - (5*PR7ep1)/384 + PR9dep0/64 - 
     PR9ep0/72 + (956107*S2)/36864 - (2025*S2^2)/128 + (48211*T1ep)/82944 + 
     (433*T1ep2)/4608 - (5*T1ep3)/256 + (1313089*z2)/331776 + 
     (1299*S2*z2)/1024 - (5*T1ep*z2)/256 + (207571*z3)/207360 + 
     (45*S2*z3)/256 - (13*z2*z3)/1152 + (97951*z4)/184320 - (247*z5)/11520)/
    ep, II[2, 1, 2, 1, 3, 0, 1, 1, 1, 0, 0, 1, 2, 0, 0] -> 
  (-1/2160 + z3/720)/ep^3 + (41/6480 + D6/864 + (133*S2)/288 - 
     (1351*z3)/12960 - z4/720)/ep^2 + (-1907298197/537477120 + (35*B4)/432 + 
     (139*D5)/864 + (17*D6)/5184 + (5*D6ep)/288 + (5*PR10ep0)/432 + 
     (19*PR14ep0)/1728 - (7*PR15ep0)/432 - (25*PR4dep1)/2304 + 
     (2525*PR4dfin)/41472 - (5*PR4ep1)/2304 - (3163*PR4fin)/207360 + 
     PR5ep0/144 - (5*PR7ep1)/576 + PR9dep0/576 - PR9ep0/108 + 
     (385243*S2)/55296 - (765*S2^2)/128 + (19691*T1ep)/124416 + 
     (73*T1ep2)/6912 - (5*T1ep3)/384 + (3138227*z2)/1492992 + 
     (73*S2*z2)/512 - (5*T1ep*z2)/384 + (1987189*z3)/933120 + 
     (15*S2*z3)/128 - (13*z2*z3)/1728 - (29339*z4)/92160 - (107*z5)/17280)/
    ep, II[2, 1, 1, 1, 4, 1, 0, 1, 0, 0, 1, 2, 1, 0, 0] -> 
  (-1/1080 + z3/360)/ep^3 + (-187/2430 + D6/432 - (1187*S2)/864 + 
     (61559*z3)/155520 - z4/360)/ep^2 + 
   (159201769999/12899450880 - (1615*B4)/5184 - (7229*D5)/10368 + 
     (77*D6)/2304 - (25*D6ep)/432 - (145*PR10ep0)/2592 - 
     (497*PR14ep0)/10368 + (13*PR15ep0)/216 + (2075*PR4dep1)/55296 - 
     (297175*PR4dfin)/995328 + (415*PR4ep1)/55296 + (346961*PR4fin)/4976640 - 
     (181*PR5ep0)/3888 + (415*PR7ep1)/13824 - (41*PR9dep0)/1152 + PR9ep0/36 - 
     (44705585*S2)/1327104 + (6225*S2^2)/256 - (2342777*T1ep)/2985984 - 
     (18611*T1ep2)/165888 + (415*T1ep3)/9216 - (281183449*z2)/35831808 - 
     (18611*S2*z2)/12288 + (415*T1ep*z2)/9216 - (140208143*z3)/22394880 - 
     (415*S2*z3)/1024 + (53*z2*z3)/1536 + (8208851*z4)/6635520 + 
     (4183*z5)/138240)/ep, II[1, 2, 1, 2, 1, 1, 1, 1, 1, 0, 1, 1, 2, 0, 0] -> 
  (-z3/2 - z5/4 + (147*z7)/160)/ep, 
 II[1, 1, 2, 0, 1, 1, 1, 1, 0, 1, 2, 2, 1, 1, 0] -> 
  ((2*z3)/5 - (3*z3^2)/10)/ep, II[2, 1, 1, 1, 3, 2, 1, 1, 0, 0, 1, 2, 0, 0, 
   0] -> (-1/1080 + z3/360)/ep^3 + (-1/80 + D6/432 + (13*S2)/24 - 
     (13391*z3)/155520 - z4/360)/ep^2 + 
   (43361721461/12899450880 + (211*B4)/5184 - (341*D5)/3456 + (43*D6)/2304 - 
     (13*D6ep)/432 - (83*PR10ep0)/2592 + (5*PR14ep0)/1152 + (7*PR15ep0)/216 - 
     (455*PR4dep1)/55296 + (30835*PR4dfin)/995328 - (91*PR4ep1)/55296 - 
     (16469*PR4fin)/4976640 + PR5ep0/324 - (91*PR7ep1)/13824 - 
     (91*PR9dep0)/10368 + PR9ep0/72 - (798131*S2)/147456 + (351*S2^2)/256 - 
     (6131*T1ep)/36864 - (33859*T1ep2)/497664 - (91*T1ep3)/9216 + 
     (27566845*z2)/35831808 - (33859*S2*z2)/36864 - (91*T1ep*z2)/9216 - 
     (22383877*z3)/22394880 + (91*S2*z3)/1024 - (73*z2*z3)/1536 - 
     (2438879*z4)/6635520 - (337*z5)/46080)/ep, 
 II[1, 1, 3, 2, 1, 1, 2, 1, 1, 0, 0, 1, 1, 0, 0] -> 
  ((7*z3)/180 - z5/18)/ep^2 + (300701695/107495424 + (5*B4)/36 - (7*D5)/72 - 
     (17*D6)/432 - (17*D6ep)/864 - (5*PR10ep0)/432 + (3*PR11dep0)/32 - 
     PR11ep0/72 - PR12ep0/36 - PR14ep0/576 + (17*PR15ep0)/864 - 
     (25*PR4dep1)/2304 + (3925*PR4dfin)/41472 - (5*PR4ep1)/2304 - 
     (3011*PR4fin)/207360 + (7*PR5ep0)/648 - (5*PR7ep1)/576 + PR9dep0/24 + 
     (17*PR9ep0)/1728 - (16799*S2)/2048 - (171*S2^2)/128 - 
     (2509*T1ep)/13824 - (287*T1ep2)/6912 - (5*T1ep3)/384 + 
     (2228947*z2)/1492992 - (287*S2*z2)/512 - (5*T1ep*z2)/384 + 
     (928547*z3)/933120 + (15*S2*z3)/128 - (79*z2*z3)/1728 - z3^2/360 - 
     (280457*z4)/276480 - (175*z5)/3456 + (5*z6)/144)/ep, 
 II[1, 1, 1, 1, 1, 1, 2, 1, 1, 0, 1, 2, 2, 0, 0] -> 
  ((-7*z3)/60 + z5/6)/ep^2 + (301555/373248 - D5/8 + D6/72 + D6ep/144 - 
     (5*PR10ep0)/72 + (3*PR11dep0)/16 + PR11ep0/24 + PR12ep0/72 + 
     PR14ep0/72 - PR15ep0/144 - (25*PR4dfin)/96 + (17*PR4fin)/1440 - 
     PR5ep0/18 - (17*PR9dep0)/96 - PR9ep0/288 - (207*S2)/32 + (81*S2^2)/16 - 
     (43*T1ep)/144 - (23*T1ep2)/144 + (667*z2)/1296 - (69*S2*z2)/32 - 
     (499*z3)/432 + (z2*z3)/144 + (7*z3^2)/120 - (47*z4)/640 + (169*z5)/144 - 
     (5*z6)/48)/ep, II[1, 1, 1, 1, 2, 2, 1, 1, 0, 0, 1, 2, 2, 0, 0] -> 
  ((7*z3)/180 - z5/18)/ep^2 + (59988745/2239488 - D5/6 + D6/54 + 
     (13*D6ep)/864 + (25*PR10ep0)/216 - (11*PR11dep0)/96 - PR11ep0/72 + 
     PR12ep0/54 - (49*PR14ep0)/864 - (13*PR15ep0)/864 + (1475*PR4dfin)/1728 - 
     (649*PR4fin)/8640 + PR5ep0/9 + (21*PR9dep0)/64 - (13*PR9ep0)/1728 - 
     (193*S2)/16 - (1143*S2^2)/64 - T1ep/216 + (47*T1ep2)/288 + 
     (69497*z2)/15552 + (141*S2*z2)/64 - (418009*z3)/77760 + (13*z2*z3)/864 - 
     z3^2/360 + (7057*z4)/11520 - (1111*z5)/864 + (5*z6)/144)/ep, 
 II[1, 2, 2, 1, 2, 1, 1, 1, 0, 0, 1, 2, 1, 0, 0] -> 
  1/(160*ep^4) + (5/96 - (3*S2)/16 - z3/40)/ep^3 + 
   (-439/5760 - D6/48 - S2/16 - T1ep/72 - (3*z2)/64 - (271*z3)/1440 + z4/40)/
    ep^2 + (-39714439/2799360 + (47*D5)/288 - (163*D6)/1728 + (13*D6ep)/432 + 
     (7*PR10ep0)/216 - PR12ep0/24 - (11*PR14ep0)/864 - (11*PR15ep0)/216 - 
     (5*PR4dfin)/27 - (7*PR4fin)/540 - (17*PR5ep0)/216 - (37*PR9dep0)/288 - 
     PR9ep0/216 + (64*S2)/3 - (729*S2^2)/64 + (23*T1ep)/96 - (5*T1ep2)/144 + 
     (37165*z2)/7776 - (9*S2*z2)/16 + (210053*z3)/38880 + (z2*z3)/108 + 
     (1361*z4)/1440 - (107*z5)/240)/ep, 
 II[2, 1, 2, 2, 2, 2, 1, 1, 0, 0, 1, 1, 0, 0, 0] -> 
  -1/(480*ep^4) + (-3/160 + S2/16 + z3/120)/ep^3 + 
   (151/17280 + D6/144 + S2/6 + T1ep/216 + z2/64 + (29*z3)/864 - z4/120)/
    ep^2 + (529319/1049760 + (23*D5)/288 + (11*D6)/1728 - D6ep/432 + 
     PR10ep0/108 + PR14ep0/288 + PR15ep0/108 + (85*PR4dfin)/1296 - 
     (59*PR4fin)/6480 + PR5ep0/162 + PR9dep0/96 - PR9ep0/432 + (851*S2)/288 - 
     (333*S2^2)/64 + (299*T1ep)/2592 + (5*T1ep2)/144 + (21719*z2)/23328 + 
     (S2*z2)/2 + (14081*z3)/46656 + (z2*z3)/216 + (109*z4)/864 - z5/240)/ep, 
 II[2, 1, 3, 1, 2, 0, 1, 2, 1, 0, 0, 1, 1, 0, 0] -> 
  -1/(480*ep^4) + (-11/720 + S2/16 + z3/240)/ep^3 + 
   (169/1152 + D6/288 - (151*S2)/96 + T1ep/216 + z2/64 + (6671*z3)/25920 - 
     z4/240)/ep^2 + (280503833/89579520 - (17*B4)/144 + (7*D5)/64 + 
     (145*D6)/10368 - (121*D6ep)/2592 + (5*PR10ep0)/648 + (7*PR14ep0)/864 + 
     (65*PR15ep0)/1296 + (85*PR4dep1)/3456 - (115*PR4dfin)/2304 + 
     (17*PR4ep1)/3456 - (1667*PR4fin)/103680 + PR5ep0/972 + (17*PR7ep1)/864 - 
     (31*PR9dep0)/864 + (7*PR9ep0)/324 + (707*S2)/3072 + (369*S2^2)/64 + 
     (7033*T1ep)/20736 + (1427*T1ep2)/10368 + (17*T1ep3)/576 - 
     (264959*z2)/248832 + (1451*S2*z2)/768 + (17*T1ep*z2)/576 - 
     (669739*z3)/466560 - (17*S2*z3)/64 + (41*z2*z3)/2592 + 
     (99943*z4)/138240 + (13*z5)/576)/ep, 
 II[1, 2, 1, 1, 2, 0, 1, 1, 1, 0, 2, 1, 2, 0, 0] -> 
  1/(160*ep^4) + (1/24 - (3*S2)/16 - z3/80)/ep^3 + 
   (-211/1152 - D6/96 + (5*S2)/32 - T1ep/72 - (3*z2)/64 - (233*z3)/2880 + 
     z4/80)/ep^2 + (-5558503/5598720 - (65*D5)/576 - (113*D6)/3456 + 
     (29*D6ep)/864 + (11*PR10ep0)/432 - (37*PR14ep0)/1728 - 
     (19*PR15ep0)/432 + (5*PR4dfin)/96 + (17*PR4fin)/4320 - (7*PR5ep0)/432 + 
     (13*PR9dep0)/576 - (5*PR9ep0)/432 + (805*S2)/384 - (837*S2^2)/128 - 
     (167*T1ep)/1728 - T1ep2/32 + (34577*z2)/31104 - (33*S2*z2)/64 + 
     (16711*z3)/51840 + (5*z2*z3)/216 + (337*z4)/1920 - (7*z5)/480)/ep, 
 II[2, 1, 2, 1, 2, 0, 1, 2, 1, 0, 0, 2, 1, 0, 0] -> 
  -1/(480*ep^4) + (-11/720 + S2/16 + z3/240)/ep^3 + 
   (-931/5760 + D6/288 + (359*S2)/96 + T1ep/216 + z2/64 - (16229*z3)/25920 - 
     z4/240)/ep^2 + (-1102487353/134369280 + (19*B4)/72 - (133*D5)/576 + 
     (425*D6)/10368 + (259*D6ep)/2592 - (31*PR10ep0)/1296 - (7*PR14ep0)/576 - 
     (125*PR15ep0)/1296 - (95*PR4dep1)/1728 + (325*PR4dfin)/10368 - 
     (19*PR4ep1)/1728 + (1469*PR4fin)/51840 - (91*PR5ep0)/3888 - 
     (19*PR7ep1)/432 + (23*PR9dep0)/1728 - (67*PR9ep0)/1296 + (441*S2)/512 - 
     (1701*S2^2)/128 - (2351*T1ep)/3456 - (1627*T1ep2)/5184 - 
     (19*T1ep3)/288 + (1427875*z2)/373248 - (1615*S2*z2)/384 - 
     (19*T1ep*z2)/288 + (2360813*z3)/466560 + (19*S2*z3)/32 - 
     (37*z2*z3)/1296 - (98761*z4)/69120 - (5*z5)/144)/ep, 
 II[2, 2, 1, 1, 3, 1, 0, 2, 0, 0, 1, 1, 1, 0, 0] -> 
  -1/(240*ep^4) + (-11/240 + S2/8 + z3/120)/ep^3 + 
   (7/135 + D6/144 + (17*S2)/96 + T1ep/108 + z2/32 + (29*z3)/270 - z4/120)/
    ep^2 + (1511177/524880 + (65*D5)/864 + (55*D6)/2592 - (101*D6ep)/1296 - 
     (47*PR10ep0)/648 + (97*PR14ep0)/2592 + (55*PR15ep0)/648 - 
     (155*PR4dfin)/1296 + (29*PR4fin)/6480 + PR5ep0/54 - (49*PR9dep0)/864 + 
     (23*PR9ep0)/648 - (4867*S2)/576 + (819*S2^2)/64 + (113*T1ep)/2592 - 
     T1ep2/144 - (111283*z2)/46656 - (S2*z2)/32 - (878293*z3)/466560 - 
     (23*z2*z3)/324 - (4523*z4)/8640 + (7*z5)/720)/ep, 
 II[1, 1, 1, 1, 1, 2, 1, 1, 2, 0, 2, 1, 1, 0, 0] -> 
  ((-7*z3)/60 + z5/6)/ep^2 + (301555/373248 - D5/8 + D6/72 + D6ep/144 - 
     (5*PR10ep0)/72 + (3*PR11dep0)/16 + PR11ep0/24 + PR12ep0/72 + 
     PR14ep0/72 - PR15ep0/144 - (25*PR4dfin)/96 + (17*PR4fin)/1440 - 
     PR5ep0/18 - (17*PR9dep0)/96 - PR9ep0/288 - (207*S2)/32 + (81*S2^2)/16 - 
     (43*T1ep)/144 - (23*T1ep2)/144 + (667*z2)/1296 - (69*S2*z2)/32 - 
     (283*z3)/432 + (z2*z3)/144 - (11*z3^2)/120 - (47*z4)/640 + 
     (115*z5)/144 - (5*z6)/48)/ep, 
 II[1, 1, 1, 1, 2, 2, 2, 1, 0, 0, 1, 2, 1, 0, 0] -> 
  ((7*z3)/180 - z5/18)/ep^2 + (-81788275/6718464 + D5/54 - D6/36 - 
     (37*D6ep)/864 - (55*PR10ep0)/648 + (17*PR11dep0)/288 - PR11ep0/72 - 
     PR12ep0/216 + (31*PR14ep0)/864 + (37*PR15ep0)/864 - (25*PR4dfin)/64 + 
     (1243*PR4fin)/25920 - (11*PR5ep0)/216 - (9*PR9dep0)/64 + 
     (37*PR9ep0)/1728 + (67*S2)/96 + (657*S2^2)/64 - (37*T1ep)/432 - 
     (227*T1ep2)/2592 - (140009*z2)/46656 - (227*S2*z2)/192 + 
     (131551*z3)/77760 - (37*z2*z3)/864 + (11*z3^2)/360 - (20579*z4)/34560 + 
     (311*z5)/864 + (5*z6)/144)/ep, 
 II[1, 1, 2, 2, 1, 1, 1, 1, 1, 0, 0, 2, 2, 0, 0] -> 
  ((7*z3)/180 - z5/18)/ep^2 + (-1603686815/53747712 - (5*B4)/18 + 
     (19*D5)/36 + D6/24 + D6ep/48 + (5*PR10ep0)/108 - (13*PR11dep0)/48 - 
     PR11ep0/72 + PR12ep0/54 + (11*PR14ep0)/864 - PR15ep0/48 + 
     (25*PR4dep1)/1152 - (11525*PR4dfin)/20736 + (5*PR4ep1)/1152 + 
     (5587*PR4fin)/103680 - (43*PR5ep0)/648 + (5*PR7ep1)/288 - PR9dep0/6 - 
     PR9ep0/96 + (41183*S2)/1024 + (297*S2^2)/64 + (1871*T1ep)/2304 + 
     (479*T1ep2)/3456 + (5*T1ep3)/192 - (3150419*z2)/746496 + 
     (479*S2*z2)/256 + (5*T1ep*z2)/192 + (2753501*z3)/466560 - 
     (15*S2*z3)/64 + (7*z2*z3)/96 + z3^2/72 + (304009*z4)/138240 - 
     (1073*z5)/1728 + (5*z6)/144)/ep, 
 II[1, 1, 2, 1, 1, 2, 2, 1, 1, 0, 0, 1, 2, 0, 0] -> 
  ((7*z3)/180 - z5/18)/ep^2 + (19166645/3359232 - D5/216 + D6/24 + D6ep/48 + 
     (25*PR10ep0)/648 - (19*PR11dep0)/144 - PR11ep0/72 + PR12ep0/54 - 
     PR14ep0/96 - PR15ep0/48 + (175*PR4dfin)/864 - (191*PR4fin)/12960 + 
     PR5ep0/24 + PR9dep0/9 - PR9ep0/96 - (401*S2)/192 - (153*S2^2)/64 + 
     (17*T1ep)/288 + (47*T1ep2)/648 - (4939*z2)/46656 + (47*S2*z2)/48 - 
     (92069*z3)/77760 + (z2*z3)/48 + z3^2/72 + (523*z4)/17280 - 
     (287*z5)/432 + (5*z6)/144)/ep, 
 II[1, 1, 1, 1, 3, 0, 2, 1, 1, 0, 1, 1, 2, 0, 0] -> 
  (1/360 - z3/120)/ep^3 + (73/2160 - D6/144 - (91*S2)/96 + (173*z3)/1440 + 
     z4/120)/ep^2 + (-182314985/71663616 - B4/48 + D5/24 + (13*D6)/1728 + 
     D6ep/144 + PR10ep0/72 + PR14ep0/288 - PR15ep0/72 + (5*PR4dep1)/512 + 
     (325*PR4dfin)/27648 + PR4ep1/512 + (1357*PR4fin)/138240 + PR5ep0/144 + 
     PR7ep1/128 + PR9dep0/96 + (54131*S2)/36864 - (27*S2^2)/64 + 
     (11915*T1ep)/82944 + (115*T1ep2)/1536 + (3*T1ep3)/256 - 
     (1678997*z2)/995328 + (1035*S2*z2)/1024 + (3*T1ep*z2)/256 + 
     (409601*z3)/622080 - (27*S2*z3)/256 + (3*z2*z3)/128 - 
     (30649*z4)/184320 - (31*z5)/11520)/ep, 
 II[1, 1, 2, 1, 4, 2, 0, 1, 0, 0, 1, 1, 1, 0, 0] -> 
  (-1/1080 + z3/360)/ep^3 + (-41/9720 + D6/432 - (197*S2)/864 + 
     (38077*z3)/466560 - z4/360)/ep^2 + 
   (1576681961/477757440 + (2503*B4)/15552 - (3847*D5)/31104 + 
     (943*D6)/62208 - (49*D6ep)/3888 - (131*PR10ep0)/7776 - 
     (91*PR14ep0)/31104 + (29*PR15ep0)/1944 - (1715*PR4dep1)/165888 + 
     (1175*PR4dfin)/331776 - (343*PR4ep1)/165888 - (107699*PR4fin)/4976640 - 
     PR5ep0/432 - (343*PR7ep1)/41472 - (41*PR9dep0)/10368 + (5*PR9ep0)/972 - 
     (11848621*S2)/1327104 + (521*S2^2)/256 - (701525*T1ep)/2985984 - 
     (36725*T1ep2)/497664 - (343*T1ep3)/27648 + (22682393*z2)/11943936 - 
     (36725*S2*z2)/36864 - (343*T1ep*z2)/27648 + (34258861*z3)/22394880 + 
     (343*S2*z3)/3072 - (4367*z2*z3)/124416 - (7774649*z4)/6635520 - 
     (581*z5)/138240)/ep, II[1, 1, 2, 1, 3, 0, 2, 1, 1, 0, 0, 1, 2, 0, 0] -> 
  (-1/2160 + z3/720)/ep^3 + (-1/162 + D6/864 - (41*S2)/144 + (197*z3)/2880 - 
     z4/720)/ep^2 + (-14987753/107495424 - (7*B4)/144 + (31*D5)/576 + 
     (191*D6)/10368 + (17*D6ep)/2592 + PR10ep0/48 - (13*PR14ep0)/5184 - 
     (7*PR15ep0)/1296 + (5*PR4dep1)/768 + (775*PR4dfin)/13824 + PR4ep1/768 + 
     (157*PR4fin)/207360 + (11*PR5ep0)/1296 + PR7ep1/192 + 
     (37*PR9dep0)/1728 - (5*PR9ep0)/1296 + (226115*S2)/55296 - 
     (291*S2^2)/128 + (16675*T1ep)/124416 + (1235*T1ep2)/20736 + T1ep3/128 - 
     (723557*z2)/1492992 + (1235*S2*z2)/1536 + (T1ep*z2)/128 - 
     (136681*z3)/311040 - (9*S2*z3)/128 + (121*z2*z3)/5184 + 
     (30461*z4)/92160 + (109*z5)/17280)/ep, 
 II[3, 1, 1, 1, 3, 1, 2, 1, 0, 0, 1, 1, 0, 0, 0] -> 
  -1/(1440*ep^5) - 11/(4320*ep^4) + (97/6480 - (13*S2)/96 - z2/576)/ep^3 + 
   (-523/4860 + (221*S2)/576 - (13*T1ep)/1296 - (89*z2)/1728 - 
     (2753*z3)/51840)/ep^2 + (-3074679113/537477120 + B4/96 + (305*D5)/3456 - 
     (59*D6)/2304 + D6ep/36 + (67*PR10ep0)/2592 - (7*PR14ep0)/1728 - 
     PR15ep0/36 - (5*PR4dep1)/2304 - (695*PR4dfin)/41472 - PR4ep1/2304 + 
     (1313*PR4fin)/207360 - (5*PR5ep0)/648 - PR7ep1/576 + PR9dep0/192 - 
     PR9ep0/72 + (526823*S2)/55296 - (717*S2^2)/128 + (15551*T1ep)/124416 + 
     (23*T1ep2)/2304 - T1ep3/384 + (414911*z2)/1492992 + (103*S2*z2)/1536 - 
     (T1ep*z2)/384 + (1022861*z3)/933120 + (3*S2*z3)/128 + (13*z2*z3)/576 + 
     (799*z4)/30720 - z5/640)/ep, II[1, 1, 3, 1, 1, 1, 1, 1, 2, 0, 0, 1, 2, 
   0, 0] -> (-1/360 + z3/120)/ep^3 + (-19/540 + z3/72 + z4/80)/ep^2 + 
   (749761/138240 - D5/24 - D6/144 - D6ep/288 + (3*PR11dep0)/32 - 
     PR12ep0/72 - PR14ep0/144 + PR15ep0/288 + (85*PR4dfin)/576 - 
     (7*PR4fin)/320 + PR9dep0/64 + (7*PR9ep0)/576 - (275*S2)/192 - 
     (405*S2^2)/64 - (11*T1ep)/288 - T1ep2/288 + (1127*z2)/432 - 
     (3*S2*z2)/64 - (3187*z3)/3240 - (S2*z3)/16 - (z2*z3)/288 + 
     (221*z4)/768 + z5/10)/ep, II[1, 1, 1, 1, 3, 2, 1, 1, 0, 0, 2, 1, 1, 0, 
   0] -> 1/(240*ep^4) + (1/30 - z3/40)/ep^3 + 
   (5/36 - D6/48 - (25*S2)/32 + z2/96 - (193*z3)/960 + z4/40)/ep^2 + 
   (-30669701/1866240 + (59*D5)/576 - (37*D6)/1152 + D6ep/216 - 
     (2*PR10ep0)/27 - PR11dep0/48 - PR12ep0/54 + (85*PR14ep0)/1728 - 
     (11*PR15ep0)/432 - (415*PR4dfin)/864 + (11*PR4fin)/288 - 
     (7*PR5ep0)/144 - (91*PR9dep0)/576 + (7*PR9ep0)/864 + (897*S2)/128 + 
     (1755*S2^2)/128 + (37*T1ep)/576 - (13*T1ep2)/288 - (33227*z2)/10368 - 
     (39*S2*z2)/64 + (4987*z3)/1215 - (7*z2*z3)/432 - (151*z4)/480 - 
     (41*z5)/120)/ep, II[1, 1, 1, 2, 5, 1, 0, 1, 0, 0, 1, 1, 1, 0, 0] -> 
  1/(1440*ep^5) + 127/(5760*ep^4) + (10073/77760 - (73*S2)/216 + z2/576)/
    ep^3 + (-72457/466560 - (233*S2)/1296 - (73*T1ep)/2916 - 
     (1193*z2)/20736 + (3011*z3)/933120)/ep^2 + 
   (34391163911/14511882240 + B4/288 - (10487*D5)/62208 - (4895*D6)/373248 + 
     (43*D6ep)/2916 + (79*PR10ep0)/5832 - (611*PR14ep0)/23328 - 
     (43*PR15ep0)/2916 - (5*PR4dep1)/6912 + (12865*PR4dfin)/1119744 - 
     PR4ep1/6912 - (19607*PR4fin)/5598720 - (107*PR5ep0)/5832 - PR7ep1/1728 + 
     (65*PR9dep0)/7776 - (43*PR9ep0)/5832 - (1505771*S2)/497664 - 
     (39*S2^2)/64 - (285755*T1ep)/1119744 - (15595*T1ep2)/186624 - 
     T1ep3/1152 + (50037871*z2)/40310784 - (5977*S2*z2)/4608 - 
     (T1ep*z2)/1152 - (19329481*z3)/25194240 + (S2*z3)/128 + 
     (607*z2*z3)/46656 + (1017727*z4)/7464960 - z5/1920)/ep, 
 II[1, 1, 3, 0, 1, 1, 2, 2, 2, 0, 0, 1, 1, 0, 0] -> 
  1/(240*ep^4) + (1/30 - z3/40)/ep^3 + 
   (59/360 - D6/48 - (25*S2)/32 + z2/96 - (193*z3)/960 + z4/40)/ep^2 + 
   (-806773/373248 - (37*D5)/576 - (67*D6)/3456 - D6ep/432 - 
     (17*PR10ep0)/432 + (37*PR14ep0)/1728 - PR15ep0/54 - (55*PR4dfin)/864 + 
     (31*PR4fin)/1440 + PR5ep0/108 - (13*PR9dep0)/576 + (5*PR9ep0)/432 - 
     (483*S2)/128 + (1053*S2^2)/128 - (43*T1ep)/576 - T1ep2/96 - 
     (27755*z2)/10368 - (9*S2*z2)/64 - (59297*z3)/77760 - (5*z2*z3)/216 - 
     (2647*z4)/5760 + z5/30)/ep, II[2, 1, 1, 1, 3, 1, 2, 1, 0, 0, 2, 1, 0, 0, 
   0] -> 1/(480*ep^5) + 1/(160*ep^4) + (1/480 - S2/16 + z2/192)/ep^3 + 
   (-143/960 + S2/4 - T1ep/216 - z2/192 + (289*z3)/8640)/ep^2 + 
   (721933/233280 - (3*D5)/64 + (5*D6)/3456 - D6ep/108 - PR10ep0/96 - 
     (5*PR14ep0)/1728 + PR15ep0/108 + (5*PR4dfin)/1728 - (17*PR4fin)/2880 - 
     PR5ep0/216 - (7*PR9dep0)/576 + PR9ep0/216 - (37*S2)/12 + (45*S2^2)/64 - 
     (43*T1ep)/576 - (29*T1ep2)/864 + (415*z2)/648 - (31*S2*z2)/64 - 
     (29789*z3)/38880 - (z2*z3)/108 + (1411*z4)/23040)/ep, 
 II[1, 1, 1, 1, 4, 1, 0, 2, 0, 0, 1, 1, 2, 0, 0] -> 
  -1/(960*ep^5) - 23/(1920*ep^4) + (-431/11520 + (7*S2)/32 - z2/384)/ep^3 + 
   (68923/207360 - (25*S2)/32 + (7*T1ep)/432 + (11*z2)/256 + z3/2160)/ep^2 + 
   (-3350440421/806215680 - B4/48 + (313*D5)/2592 + (245*D6)/31104 - 
     (7*D6ep)/972 - (2*PR10ep0)/243 + (355*PR14ep0)/15552 + (7*PR15ep0)/972 + 
     (5*PR4dep1)/1152 - (175*PR4dfin)/6912 + PR4ep1/1152 + 
     (4193*PR4fin)/311040 + (13*PR5ep0)/864 + PR7ep1/288 - 
     (13*PR9dep0)/5184 + (7*PR9ep0)/1944 + (90473*S2)/27648 + 
     (237*S2^2)/128 + (11701*T1ep)/62208 + (889*T1ep2)/10368 + T1ep3/192 - 
     (4939759*z2)/2239488 + (973*S2*z2)/768 + (T1ep*z2)/192 + 
     (303391*z3)/466560 - (3*S2*z3)/64 + (25*z2*z3)/7776 - (911*z4)/5760 + 
     z5/320)/ep, II[1, 1, 1, 1, 4, 2, 0, 1, 0, 0, 1, 1, 2, 0, 0] -> 
  -1/(480*ep^4) + (-89/2880 + z3/120)/ep^3 + 
   (-191/1152 + D6/144 + (439*S2)/288 - z2/192 - (151*z3)/2592 - z4/120)/
    ep^2 + (795628849/134369280 + (5*B4)/72 - (37*D5)/1296 + (31*D6)/15552 - 
     (67*D6ep)/3888 + (25*PR10ep0)/3888 - (323*PR14ep0)/15552 + 
     (47*PR15ep0)/1944 - (25*PR4dep1)/1728 + (2045*PR4dfin)/31104 - 
     (5*PR4ep1)/1728 - (2297*PR4fin)/51840 - (71*PR5ep0)/3888 - 
     (5*PR7ep1)/432 - (61*PR9dep0)/5184 + (5*PR9ep0)/972 - (12155*S2)/13824 - 
     (867*S2^2)/128 - (3929*T1ep)/31104 - (505*T1ep2)/5184 - (5*T1ep3)/288 + 
     (2117609*z2)/373248 - (505*S2*z2)/384 - (5*T1ep*z2)/288 + 
     (88019*z3)/139968 + (5*S2*z3)/32 - (175*z2*z3)/3888 + (14851*z4)/41472 - 
     z5/1440)/ep, II[3, 1, 1, 1, 4, 1, 0, 1, 0, 0, 1, 0, 2, 0, 0] -> 
  1/(2880*ep^5) + 73/(17280*ep^4) + (2887/311040 + (7*S2)/864 + z2/1152)/
    ep^3 + (47423/1866240 - S2/48 + (7*T1ep)/11664 + (275*z2)/20736 + 
     (1831*z3)/233280)/ep^2 + (-10870249/3779136 + (359*D5)/1728 + 
     PR10ep0/144 + (139*PR14ep0)/7776 + (925*PR4dfin)/46656 - 
     (331*PR4fin)/46656 + (361*PR5ep0)/23328 + (208793*S2)/31104 - 
     (89*S2^2)/64 + (119*T1ep)/432 + (1589*T1ep2)/23328 - 
     (33739*z2)/3359232 + (133*S2*z2)/144 + (2765519*z3)/4199040 + 
     (60143*z4)/1244160)/ep, II[2, 1, 1, 1, 6, 0, 0, 1, 0, 0, 1, 1, 1, 0, 
   0] -> -1/(4320*ep^5) - 973/(51840*ep^4) + 
   (-16693/139968 + (1223*S2)/3888 - z2/1728)/ep^3 + 
   (269191/1399680 + (14443*S2)/46656 + (1223*T1ep)/52488 + 
     (10811*z2)/186624 - (36691*z3)/1049760)/ep^2 + 
   (-799315/209952 + (115*D5)/432 + (59*PR14ep0)/1944 + (143*PR5ep0)/5832 + 
     (677951*S2)/116640 + (243835*T1ep)/629856 + (3001*T1ep2)/26244 - 
     (301547*z2)/279936 + (4409*S2*z2)/2592 + (15055753*z3)/12597120 - 
     (335233*z4)/5598720)/ep, II[2, 1, 1, 1, 5, 0, 0, 1, 0, 0, 1, 1, 2, 0, 
   0] -> 1/(1440*ep^5) + 73/(3456*ep^4) + 
   (14537/155520 - (157*S2)/432 + z2/576)/ep^3 + 
   (-50689/116640 + (67*S2)/192 - (157*T1ep)/5832 - (1417*z2)/20736 + 
     (7217*z3)/116640)/ep^2 + (218161/46656 - (113*D5)/432 - 
     (61*PR14ep0)/1944 - (139*PR5ep0)/5832 - (95459*S2)/15552 - 
     (101*T1ep)/288 - (353*T1ep2)/2916 + (211031*z2)/186624 - 
     (523*S2*z2)/288 - (141757*z3)/93312 + (28811*z4)/622080)/ep, 
 II[2, 1, 1, 1, 4, 2, 0, 1, 0, 0, 1, 0, 2, 0, 0] -> 
  -1/(960*ep^5) - 23/(1920*ep^4) + (-479/11520 + (7*S2)/32 - z2/384)/ep^3 + 
   (1319/4608 - (13*S2)/32 + (7*T1ep)/432 + (11*z2)/256 - (1931*z3)/77760)/
    ep^2 + (-159059551/268738560 - B4/432 + (101*D5)/5184 - PR10ep0/144 + 
     (7*PR14ep0)/864 + (5*PR4dep1)/10368 - (485*PR4dfin)/20736 + 
     PR4ep1/10368 + (1241*PR4fin)/311040 + (13*PR5ep0)/2592 + PR7ep1/2592 - 
     (18461*S2)/9216 + (19*S2^2)/8 + (155*T1ep)/20736 + (293*T1ep2)/10368 + 
     T1ep3/1728 - (620693*z2)/746496 + (377*S2*z2)/768 + (T1ep*z2)/1728 + 
     (122653*z3)/233280 - (S2*z3)/192 + (z2*z3)/864 - (1273*z4)/25920 + 
     z5/2880)/ep, II[1, 1, 3, 1, 2, 0, 2, 1, 2, 0, 0, 1, 1, 0, 0] -> 
  1/(480*ep^4) + (41/2880 - z3/120)/ep^3 + 
   (1109/17280 - S2/16 + z2/192 - (11*z3)/360 - z4/80)/ep^2 + 
   (-2049581/1866240 - (7*D5)/144 - D6/216 - (7*D6ep)/432 + (5*PR10ep0)/216 - 
     (19*PR14ep0)/864 + (7*PR15ep0)/432 + (5*PR4dfin)/864 - PR4fin/288 - 
     PR5ep0/54 - (5*PR9dep0)/288 - PR9ep0/432 + (395*S2)/192 - 
     (297*S2^2)/64 - (47*T1ep)/864 - T1ep2/36 + (14755*z2)/10368 - 
     (3*S2*z2)/8 + (16061*z3)/15552 + (S2*z3)/16 - (7*z2*z3)/432 + 
     (911*z4)/5760 + (7*z5)/480)/ep, 
 II[3, 1, 1, 1, 4, 2, 0, 1, 0, 0, 1, 0, 1, 0, 0] -> 
  1/(4320*ep^5) + 13/(12960*ep^4) + (-803/77760 + (109*S2)/864 + z2/1728)/
    ep^3 + (72859/466560 - (97*S2)/576 + (109*T1ep)/11664 + (77*z2)/1728 - 
     (2099*z3)/349920)/ep^2 + (-84531523/39813120 - (5*B4)/11664 + 
     (1181*D5)/5832 + (79*PR10ep0)/11664 + (47*PR14ep0)/2592 + 
     (25*PR4dep1)/124416 + (14465*PR4dfin)/746496 + (5*PR4ep1)/124416 - 
     (8491*PR4fin)/746496 + (113*PR5ep0)/7776 + (5*PR7ep1)/31104 + 
     (4963495*S2)/995328 - (121*S2^2)/192 + (66503*T1ep)/248832 + 
     (9701*T1ep2)/124416 + (5*T1ep3)/20736 + (2730197*z2)/8957952 + 
     (30847*S2*z2)/27648 + (5*T1ep*z2)/20736 + (18148793*z3)/16796160 - 
     (5*S2*z3)/2304 + (5*z2*z3)/10368 + (706723*z4)/4976640 + z5/6912)/ep, 
 II[2, 1, 3, 1, 2, 0, 1, 1, 2, 0, 0, 1, 1, 0, 0] -> 
  1/(960*ep^5) + 7/(1920*ep^4) + (11/1280 - S2/32 + z2/384)/ep^3 + 
   (-119/4608 - S2/16 - T1ep/432 - z2/768 - (193*z3)/8640)/ep^2 + 
   (-548659/497664 + (13*D5)/192 - (5*D6)/432 - D6ep/108 - PR10ep0/144 + 
     (11*PR14ep0)/864 + PR15ep0/108 + (5*PR4dfin)/1728 - PR4fin/960 + 
     PR5ep0/108 + PR9dep0/288 + PR9ep0/216 + (583*S2)/256 + (117*S2^2)/128 + 
     (91*T1ep)/864 + T1ep2/36 - (16327*z2)/41472 + (23*S2*z2)/64 - 
     (14513*z3)/155520 - (z2*z3)/108 - (221*z4)/5120)/ep, 
 II[3, 1, 2, 1, 3, 1, 1, 0, 0, 0, 2, 1, 0, 0, 0] -> 
  -1/(2880*ep^5) - 5/(3456*ep^4) + (-541/103680 + S2/96 - z2/1152)/ep^3 + 
   (-6821/124416 + (233*S2)/288 + T1ep/1296 - z2/6912 - (797*z3)/5184)/ep^2 + 
   (5966470597/1612431360 + (19*B4)/288 - (589*D5)/5184 - 
     (107*PR10ep0)/3888 - (95*PR4dep1)/6912 + (1105*PR4dfin)/41472 - 
     (19*PR4ep1)/6912 - (4357*PR4fin)/622080 - (19*PR7ep1)/1728 - 
     (361817*S2)/55296 + (155*S2^2)/128 - (33449*T1ep)/124416 - 
     (6283*T1ep2)/62208 - (19*T1ep3)/1152 + (6591761*z2)/4478976 - 
     (6259*S2*z2)/4608 - (19*T1ep*z2)/1152 - (7457*z3)/20736 + 
     (19*S2*z3)/128 - (19*z2*z3)/576 - (52709*z4)/165888 - (19*z5)/1920)/ep, 
 II[2, 1, 2, 1, 3, 1, 2, 0, 0, 0, 2, 1, 0, 0, 0] -> 
  1/(960*ep^5) + 7/(1920*ep^4) + (49/3840 - S2/32 + z2/384)/ep^3 + 
   (-17/7680 - S2/16 - T1ep/432 - z2/768 - (53*z3)/1728)/ep^2 + 
   (-6360563/22394880 - D5/576 + PR10ep0/432 - (35*PR4dfin)/1728 - 
     (5*PR4fin)/1728 - (89*S2)/256 + (207*S2^2)/128 + (7*T1ep)/432 + 
     T1ep2/432 + (1627*z2)/124416 + (S2*z2)/64 + (5509*z3)/31104 + 
     (479*z4)/9216)/ep, II[3, 2, 1, 1, 3, 2, 0, 1, 0, 0, 1, 0, 1, 0, 0] -> 
  -1/(1440*ep^5) - 11/(4320*ep^4) + (7/648 - (13*S2)/96 - z2/576)/ep^3 + 
   (-13993/77760 + (197*S2)/576 - (13*T1ep)/1296 - (89*z2)/1728 + 
     (361*z3)/12960)/ep^2 + (14682349/10077696 - (211*D5)/1296 - 
     (11*PR10ep0)/3888 - (5*PR14ep0)/288 - (65*PR4dfin)/5184 + 
     (185*PR4fin)/15552 - (11*PR5ep0)/864 - (1367*S2)/432 - (5*S2^2)/16 - 
     (1621*T1ep)/7776 - (527*T1ep2)/7776 - (84733*z2)/279936 - 
     (283*S2*z2)/288 - (243139*z3)/233280 - (33151*z4)/207360)/ep, 
 II[1, 1, 3, 1, 1, 1, 2, 1, 2, 0, 0, 1, 1, 0, 0] -> 
  (-1/360 + z3/120)/ep^3 + (-19/540 + z3/72 + z4/80)/ep^2 + 
   (749761/138240 - D5/24 - D6/144 - D6ep/288 + (3*PR11dep0)/32 - 
     PR12ep0/72 - PR14ep0/144 + PR15ep0/288 + (85*PR4dfin)/576 - 
     (7*PR4fin)/320 + PR9dep0/64 + (7*PR9ep0)/576 - (275*S2)/192 - 
     (405*S2^2)/64 - (11*T1ep)/288 - T1ep2/288 + (1127*z2)/432 - 
     (3*S2*z2)/64 - (3187*z3)/3240 - (S2*z3)/16 - (z2*z3)/288 + 
     (221*z4)/768 + z5/10)/ep, II[3, 1, 1, 1, 4, 1, 0, 1, 0, 0, 2, 0, 1, 0, 
   0] -> 1/(2880*ep^5) + 73/(17280*ep^4) + 
   (2887/311040 + (7*S2)/864 + z2/1152)/ep^3 + 
   (47423/1866240 - S2/48 + (7*T1ep)/11664 + (275*z2)/20736 + 
     (1831*z3)/233280)/ep^2 + (-10870249/3779136 + (359*D5)/1728 + 
     PR10ep0/144 + (139*PR14ep0)/7776 + (925*PR4dfin)/46656 - 
     (331*PR4fin)/46656 + (361*PR5ep0)/23328 + (208793*S2)/31104 - 
     (89*S2^2)/64 + (119*T1ep)/432 + (1589*T1ep2)/23328 - 
     (33739*z2)/3359232 + (133*S2*z2)/144 + (2765519*z3)/4199040 + 
     (60143*z4)/1244160)/ep, II[1, 1, 3, 2, 1, 1, 1, 1, 2, 0, 0, 1, 1, 0, 
   0] -> 1/(120*ep^3) + (19/180 + z3/20 - z5/6)/ep^2 + 
   (-19755491/3732480 + D5/16 - D6/144 - D6ep/288 + PR10ep0/72 - 
     (9*PR11dep0)/32 - PR11ep0/24 - PR12ep0/72 + PR14ep0/72 + PR15ep0/288 + 
     (5*PR4dfin)/192 + (163*PR4fin)/2880 + PR5ep0/12 + (29*PR9dep0)/192 + 
     PR9ep0/576 - (121*S2)/64 + (405*S2^2)/32 + (43*T1ep)/288 + 
     (35*T1ep2)/288 - (22951*z2)/2592 + (105*S2*z2)/64 - (4331*z3)/2160 - 
     (z2*z3)/288 - z3^2/120 - (1649*z4)/1280 - (221*z5)/288 + (5*z6)/48)/ep, 
 II[1, 1, 2, 0, 3, 0, 1, 1, 0, 1, 1, 1, 2, 1, 0] -> 
  (-1/360 + z3/120)/ep^3 + (-19/540 + z3/72 + z4/80)/ep^2 + 
   (8707559/2799360 - (11*D5)/144 - PR0ep0/72 - (5*PR10ep0)/216 - 
     PR11dep0/48 - (5*PR4dfin)/144 - (19*PR4fin)/2160 - PR5ep0/72 - 
     PR9dep0/32 + PR9ep0/96 - (97*S2)/24 + (27*S2^2)/32 - T1ep/8 - 
     (5*T1ep2)/108 + (254*z2)/243 - (5*S2*z2)/8 - (2131*z3)/4320 - 
     (S2*z3)/16 + (85*z4)/576 - (157*z5)/480)/ep, 
 II[2, 1, 1, 1, 5, 1, 0, 1, 0, 0, 2, 0, 1, 0, 0] -> 
  -1/(8640*ep^5) + 7/(2592*ep^4) + (3367/466560 - (169*S2)/2592 - z2/3456)/
    ep^3 + (-48191/349920 + (773*S2)/2592 - (169*T1ep)/34992 - 
     (233*z2)/15552 - (4429*z3)/174960)/ep^2 + 
   (31335204517/87071293440 + (19*B4)/1728 - (95*D5)/5184 + PR10ep0/432 - 
     (11*PR14ep0)/2592 - (95*PR4dep1)/41472 + (131315*PR4dfin)/6718464 - 
     (19*PR4ep1)/41472 - (173653*PR4fin)/33592320 - (29*PR5ep0)/7776 - 
     (19*PR7ep1)/10368 + (4670039*S2)/2985984 - 2*S2^2 - 
     (48187*T1ep)/2239488 - (23201*T1ep2)/1119744 - (19*T1ep3)/6912 + 
     (219407933*z2)/241864704 - (8635*S2*z2)/27648 - (19*T1ep*z2)/6912 - 
     (1490533*z3)/30233088 + (19*S2*z3)/768 - (19*z2*z3)/3456 + 
     (1260029*z4)/44789760 - (19*z5)/11520)/ep, 
 II[3, 1, 1, 1, 3, 1, 1, 1, 0, 0, 2, 1, 0, 0, 0] -> 
  -1/(1440*ep^5) - 11/(4320*ep^4) + (97/6480 - (13*S2)/96 - z2/576)/ep^3 + 
   (-523/4860 + (221*S2)/576 - (13*T1ep)/1296 - (89*z2)/1728 - 
     (2753*z3)/51840)/ep^2 + (-3074679113/537477120 + B4/96 + (305*D5)/3456 - 
     (59*D6)/2304 + D6ep/36 + (67*PR10ep0)/2592 - (7*PR14ep0)/1728 - 
     PR15ep0/36 - (5*PR4dep1)/2304 - (695*PR4dfin)/41472 - PR4ep1/2304 + 
     (1313*PR4fin)/207360 - (5*PR5ep0)/648 - PR7ep1/576 + PR9dep0/192 - 
     PR9ep0/72 + (526823*S2)/55296 - (717*S2^2)/128 + (15551*T1ep)/124416 + 
     (23*T1ep2)/2304 - T1ep3/384 + (414911*z2)/1492992 + (103*S2*z2)/1536 - 
     (T1ep*z2)/384 + (1022861*z3)/933120 + (3*S2*z3)/128 + (13*z2*z3)/576 + 
     (799*z4)/30720 - z5/640)/ep, II[2, 1, 1, 1, 4, 1, 0, 1, 0, 0, 1, 1, 2, 
   0, 0] -> -1/(960*ep^5) - 23/(1920*ep^4) + 
   (-431/11520 + (7*S2)/32 - z2/384)/ep^3 + 
   (68923/207360 - (25*S2)/32 + (7*T1ep)/432 + (11*z2)/256 + z3/2160)/ep^2 + 
   (-3350440421/806215680 - B4/48 + (313*D5)/2592 + (245*D6)/31104 - 
     (7*D6ep)/972 - (2*PR10ep0)/243 + (355*PR14ep0)/15552 + (7*PR15ep0)/972 + 
     (5*PR4dep1)/1152 - (175*PR4dfin)/6912 + PR4ep1/1152 + 
     (4193*PR4fin)/311040 + (13*PR5ep0)/864 + PR7ep1/288 - 
     (13*PR9dep0)/5184 + (7*PR9ep0)/1944 + (90473*S2)/27648 + 
     (237*S2^2)/128 + (11701*T1ep)/62208 + (889*T1ep2)/10368 + T1ep3/192 - 
     (4939759*z2)/2239488 + (973*S2*z2)/768 + (T1ep*z2)/192 + 
     (303391*z3)/466560 - (3*S2*z3)/64 + (25*z2*z3)/7776 - (911*z4)/5760 + 
     z5/320)/ep, II[2, 1, 1, 1, 3, 1, 1, 1, 0, 0, 2, 1, 1, 0, 0] -> 
  1/(480*ep^5) + 1/(160*ep^4) + (-1/96 - S2/16 + z2/192)/ep^3 + 
   (-247/960 + (19*S2)/32 - T1ep/216 - z2/192 + (19*z3)/135)/ep^2 + 
   (27447169/1866240 - (41*D5)/288 + (155*D6)/5184 + D6ep/54 + 
     (7*PR10ep0)/144 - (7*PR11dep0)/144 + (5*PR12ep0)/648 - (5*PR14ep0)/144 - 
     PR15ep0/54 + (665*PR4dfin)/1728 - (61*PR4fin)/2880 + (71*PR5ep0)/1296 + 
     (5*PR9dep0)/32 - PR9ep0/108 - (3931*S2)/384 - (351*S2^2)/64 - 
     (119*T1ep)/864 + T1ep2/32 + (8087*z2)/10368 + (25*S2*z2)/64 - 
     (62479*z3)/15552 + (z2*z3)/54 + (3007*z4)/69120 + z5/9)/ep, 
 II[1, 1, 3, 0, 1, 1, 1, 3, 2, 0, 0, 1, 1, 0, 0] -> 
  -1/(720*ep^4) + (-13/1080 + z3/120)/ep^3 + 
   (-203/3240 + D6/144 + (5*S2)/12 - z2/288 + (229*z3)/17280 - z4/120)/ep^2 + 
   (-269361953/268738560 + B4/48 - (263*D5)/3456 + (5*D6)/2304 - 
     (5*D6ep)/432 - (41*PR10ep0)/1296 + (11*PR14ep0)/1728 + PR15ep0/54 - 
     (5*PR4dep1)/1152 - (2255*PR4dfin)/20736 - PR4ep1/1152 + 
     (1721*PR4fin)/103680 - PR5ep0/108 - PR7ep1/288 - (11*PR9dep0)/576 + 
     PR9ep0/432 - (43163*S2)/9216 + (555*S2^2)/128 - (3575*T1ep)/20736 - 
     (653*T1ep2)/10368 - T1ep3/192 - (904801*z2)/746496 - (653*S2*z2)/768 - 
     (T1ep*z2)/192 + (34691*z3)/466560 + (3*S2*z3)/64 - (13*z2*z3)/864 - 
     (52837*z4)/138240 - (41*z5)/2880)/ep, 
 II[1, 1, 3, 1, 1, 1, 1, 2, 2, 0, 0, 1, 1, 0, 0] -> 
  1/(240*ep^4) + (29/720 - z3/30)/ep^3 + 
   (481/2160 - D6/48 - (25*S2)/32 + z2/96 - (143*z3)/576 + z4/80)/ep^2 + 
   (-7916059/933120 + (23*D5)/576 - (115*D6)/3456 + D6ep/216 - 
     (11*PR10ep0)/432 - PR11dep0/8 - PR12ep0/72 + (43*PR14ep0)/1728 - 
     (11*PR15ep0)/432 - (5*PR4dfin)/27 + PR4fin/36 - PR5ep0/216 - 
     (31*PR9dep0)/576 - PR9ep0/432 + (925*S2)/384 + (1107*S2^2)/128 + 
     (31*T1ep)/576 + T1ep2/288 - (31193*z2)/10368 + (3*S2*z2)/64 + 
     (93799*z3)/77760 + (S2*z3)/16 - (7*z2*z3)/432 - (107*z4)/288 - 
     (107*z5)/480)/ep, II[3, 1, 1, 1, 2, 1, 2, 1, 0, 0, 1, 2, 0, 0, 0] -> 
  -1/(720*ep^4) + (-13/1080 + z3/120)/ep^3 + 
   (-379/6480 + D6/144 - (5*S2)/8 - z2/288 + (709*z3)/2880 - z4/120)/ep^2 + 
   (412334243/268738560 - B4/16 - (53*D5)/1728 + (299*D6)/10368 - 
     (13*D6ep)/1296 + (7*PR10ep0)/648 - PR14ep0/162 + (11*PR15ep0)/648 + 
     (5*PR4dep1)/384 + (205*PR4dfin)/20736 + PR4ep1/384 + 
     (1333*PR4fin)/103680 + (5*PR5ep0)/648 + PR7ep1/96 + PR9dep0/54 + 
     PR9ep0/648 - (14623*S2)/9216 + (111*S2^2)/64 + (889*T1ep)/20736 + 
     (571*T1ep2)/10368 + T1ep3/64 - (1699445*z2)/746496 + (571*S2*z2)/768 + 
     (T1ep*z2)/64 - (576901*z3)/466560 - (9*S2*z3)/64 + (73*z2*z3)/2592 + 
     (9623*z4)/138240 + z5/192)/ep, 
 II[3, 1, 1, 1, 2, 1, 2, 1, 0, 0, 2, 1, 0, 0, 0] -> 
  1/(480*ep^5) + 1/(160*ep^4) + (1/480 - S2/16 + z2/192)/ep^3 + 
   (-143/960 + S2/4 - T1ep/216 - z2/192 + (289*z3)/8640)/ep^2 + 
   (721933/233280 - (3*D5)/64 + (5*D6)/3456 - D6ep/108 - PR10ep0/96 - 
     (5*PR14ep0)/1728 + PR15ep0/108 + (5*PR4dfin)/1728 - (17*PR4fin)/2880 - 
     PR5ep0/216 - (7*PR9dep0)/576 + PR9ep0/216 - (37*S2)/12 + (45*S2^2)/64 - 
     (43*T1ep)/576 - (29*T1ep2)/864 + (415*z2)/648 - (31*S2*z2)/64 - 
     (29789*z3)/38880 - (z2*z3)/108 + (1411*z4)/23040)/ep, 
 II[2, 2, 2, 1, 4, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0] -> 
  -1/(960*ep^5) - 23/(1920*ep^4) + (-479/11520 + (7*S2)/32 - z2/384)/ep^3 + 
   (1319/4608 - (13*S2)/32 + (7*T1ep)/432 + (11*z2)/256 - (1931*z3)/77760)/
    ep^2 + (-159059551/268738560 - B4/432 + (101*D5)/5184 - PR10ep0/144 + 
     (7*PR14ep0)/864 + (5*PR4dep1)/10368 - (485*PR4dfin)/20736 + 
     PR4ep1/10368 + (1241*PR4fin)/311040 + (13*PR5ep0)/2592 + PR7ep1/2592 - 
     (18461*S2)/9216 + (19*S2^2)/8 + (155*T1ep)/20736 + (293*T1ep2)/10368 + 
     T1ep3/1728 - (620693*z2)/746496 + (377*S2*z2)/768 + (T1ep*z2)/1728 + 
     (122653*z3)/233280 - (S2*z3)/192 + (z2*z3)/864 - (1273*z4)/25920 + 
     z5/2880)/ep, II[3, 1, 0, 1, 2, 1, 2, 2, 0, 0, 2, 1, 0, 0, 0] -> 
  -1/(1440*ep^5) - 11/(4320*ep^4) + (-283/12960 + S2/48 - z2/576)/ep^3 + 
   (-1997/38880 + (73*S2)/288 + T1ep/648 + z2/1728 + (61*z3)/864)/ep^2 + 
   (-132053933/268738560 - B4/144 + (65*D5)/864 + (23*PR10ep0)/2592 + 
     (5*PR4dep1)/3456 - (215*PR4dfin)/20736 + PR4ep1/3456 - 
     (479*PR4fin)/103680 + PR7ep1/864 + (51211*S2)/27648 - (147*S2^2)/128 + 
     (6667*T1ep)/62208 + (251*T1ep2)/10368 + T1ep3/576 + (189395*z2)/746496 + 
     (259*S2*z2)/768 + (T1ep*z2)/576 + (44965*z3)/93312 - (S2*z3)/64 + 
     (z2*z3)/288 + (1151*z4)/9216 + z5/960)/ep, 
 II[3, 1, 2, 1, 3, 1, 1, 0, 0, 0, 2, 1, 0, 0, 0] -> 
  -1/(2880*ep^5) - 5/(3456*ep^4) + (-541/103680 + S2/96 - z2/1152)/ep^3 + 
   (-6821/124416 + (233*S2)/288 + T1ep/1296 - z2/6912 - (797*z3)/5184)/ep^2 + 
   (5966470597/1612431360 + (19*B4)/288 - (589*D5)/5184 - 
     (107*PR10ep0)/3888 - (95*PR4dep1)/6912 + (1105*PR4dfin)/41472 - 
     (19*PR4ep1)/6912 - (4357*PR4fin)/622080 - (19*PR7ep1)/1728 - 
     (361817*S2)/55296 + (155*S2^2)/128 - (33449*T1ep)/124416 - 
     (6283*T1ep2)/62208 - (19*T1ep3)/1152 + (6591761*z2)/4478976 - 
     (6259*S2*z2)/4608 - (19*T1ep*z2)/1152 - (7457*z3)/20736 + 
     (19*S2*z3)/128 - (19*z2*z3)/576 - (52709*z4)/165888 - (19*z5)/1920)/ep, 
 II[1, 1, 3, 2, 2, 0, 1, 1, 2, 0, 0, 1, 1, 0, 0] -> 
  1/(960*ep^5) + 7/(1920*ep^4) + (11/1280 - S2/32 + z2/384)/ep^3 + 
   (-119/4608 - S2/16 - T1ep/432 - z2/768 - (193*z3)/8640)/ep^2 + 
   (-548659/497664 + (13*D5)/192 - (5*D6)/432 - D6ep/108 - PR10ep0/144 + 
     (11*PR14ep0)/864 + PR15ep0/108 + (5*PR4dfin)/1728 - PR4fin/960 + 
     PR5ep0/108 + PR9dep0/288 + PR9ep0/216 + (583*S2)/256 + (117*S2^2)/128 + 
     (91*T1ep)/864 + T1ep2/36 - (16327*z2)/41472 + (23*S2*z2)/64 - 
     (14513*z3)/155520 - (z2*z3)/108 - (221*z4)/5120)/ep, 
 II[3, 1, 2, 1, 2, 1, 2, 0, 0, 0, 1, 2, 0, 0, 0] -> 
  -1/(2880*ep^5) - 5/(3456*ep^4) + (-469/103680 + S2/96 - z2/1152)/ep^3 + 
   (65327/622080 - (221*S2)/144 + T1ep/1296 - z2/6912 + (137*z3)/576)/ep^2 + 
   (-360408415/161243136 - (17*B4)/144 + (691*D5)/5184 + (79*PR10ep0)/1944 + 
     (85*PR4dep1)/3456 - (295*PR4dfin)/20736 + (17*PR4ep1)/3456 + 
     (491*PR4fin)/311040 + (17*PR7ep1)/864 + (167375*S2)/27648 - 
     (161*S2^2)/128 + (24707*T1ep)/62208 + (5153*T1ep2)/31104 + 
     (17*T1ep3)/576 - (3965665*z2)/2239488 + (5165*S2*z2)/2304 + 
     (17*T1ep*z2)/576 - (1277*z3)/23328 - (17*S2*z3)/64 + (17*z2*z3)/288 + 
     (14731*z4)/20736 + (17*z5)/960)/ep, 
 II[3, 1, 1, 1, 3, 2, 0, 1, 0, 0, 2, 0, 1, 0, 0] -> 
  -1/(1440*ep^5) - 11/(4320*ep^4) + (7/648 - (13*S2)/96 - z2/576)/ep^3 + 
   (-13993/77760 + (197*S2)/576 - (13*T1ep)/1296 - (89*z2)/1728 + 
     (361*z3)/12960)/ep^2 + (14682349/10077696 - (211*D5)/1296 - 
     (11*PR10ep0)/3888 - (5*PR14ep0)/288 - (65*PR4dfin)/5184 + 
     (185*PR4fin)/15552 - (11*PR5ep0)/864 - (1367*S2)/432 - (5*S2^2)/16 - 
     (1621*T1ep)/7776 - (527*T1ep2)/7776 - (84733*z2)/279936 - 
     (283*S2*z2)/288 - (243139*z3)/233280 - (33151*z4)/207360)/ep, 
 II[1, 1, 1, 1, 3, 1, 2, 1, 0, 0, 2, 1, 1, 0, 0] -> 
  1/(240*ep^4) + (1/30 - z3/40)/ep^3 + 
   (5/36 - D6/48 - (25*S2)/32 + z2/96 - (193*z3)/960 + z4/40)/ep^2 + 
   (-30669701/1866240 + (59*D5)/576 - (37*D6)/1152 + D6ep/216 - 
     (2*PR10ep0)/27 - PR11dep0/48 - PR12ep0/54 + (85*PR14ep0)/1728 - 
     (11*PR15ep0)/432 - (415*PR4dfin)/864 + (11*PR4fin)/288 - 
     (7*PR5ep0)/144 - (91*PR9dep0)/576 + (7*PR9ep0)/864 + (897*S2)/128 + 
     (1755*S2^2)/128 + (37*T1ep)/576 - (13*T1ep2)/288 - (33227*z2)/10368 - 
     (39*S2*z2)/64 + (4987*z3)/1215 - (7*z2*z3)/432 - (151*z4)/480 - 
     (41*z5)/120)/ep, II[1, 1, 1, 1, 4, 2, 0, 1, 0, 0, 1, 1, 2, 0, 0] -> 
  -1/(480*ep^4) + (-89/2880 + z3/120)/ep^3 + 
   (-191/1152 + D6/144 + (439*S2)/288 - z2/192 - (151*z3)/2592 - z4/120)/
    ep^2 + (795628849/134369280 + (5*B4)/72 - (37*D5)/1296 + (31*D6)/15552 - 
     (67*D6ep)/3888 + (25*PR10ep0)/3888 - (323*PR14ep0)/15552 + 
     (47*PR15ep0)/1944 - (25*PR4dep1)/1728 + (2045*PR4dfin)/31104 - 
     (5*PR4ep1)/1728 - (2297*PR4fin)/51840 - (71*PR5ep0)/3888 - 
     (5*PR7ep1)/432 - (61*PR9dep0)/5184 + (5*PR9ep0)/972 - (12155*S2)/13824 - 
     (867*S2^2)/128 - (3929*T1ep)/31104 - (505*T1ep2)/5184 - (5*T1ep3)/288 + 
     (2117609*z2)/373248 - (505*S2*z2)/384 - (5*T1ep*z2)/288 + 
     (88019*z3)/139968 + (5*S2*z3)/32 - (175*z2*z3)/3888 + (14851*z4)/41472 - 
     z5/1440)/ep, II[3, 1, 1, 1, 2, 1, 2, 1, 0, 0, 1, 2, 0, 0, 0] -> 
  -1/(720*ep^4) + (-13/1080 + z3/120)/ep^3 + 
   (-379/6480 + D6/144 - (5*S2)/8 - z2/288 + (709*z3)/2880 - z4/120)/ep^2 + 
   (412334243/268738560 - B4/16 - (53*D5)/1728 + (299*D6)/10368 - 
     (13*D6ep)/1296 + (7*PR10ep0)/648 - PR14ep0/162 + (11*PR15ep0)/648 + 
     (5*PR4dep1)/384 + (205*PR4dfin)/20736 + PR4ep1/384 + 
     (1333*PR4fin)/103680 + (5*PR5ep0)/648 + PR7ep1/96 + PR9dep0/54 + 
     PR9ep0/648 - (14623*S2)/9216 + (111*S2^2)/64 + (889*T1ep)/20736 + 
     (571*T1ep2)/10368 + T1ep3/64 - (1699445*z2)/746496 + (571*S2*z2)/768 + 
     (T1ep*z2)/64 - (576901*z3)/466560 - (9*S2*z3)/64 + (73*z2*z3)/2592 + 
     (9623*z4)/138240 + z5/192)/ep, 
 II[1, 1, 1, 2, 5, 1, 0, 1, 0, 0, 1, 1, 1, 0, 0] -> 
  1/(1440*ep^5) + 127/(5760*ep^4) + (10073/77760 - (73*S2)/216 + z2/576)/
    ep^3 + (-72457/466560 - (233*S2)/1296 - (73*T1ep)/2916 - 
     (1193*z2)/20736 + (3011*z3)/933120)/ep^2 + 
   (34391163911/14511882240 + B4/288 - (10487*D5)/62208 - (4895*D6)/373248 + 
     (43*D6ep)/2916 + (79*PR10ep0)/5832 - (611*PR14ep0)/23328 - 
     (43*PR15ep0)/2916 - (5*PR4dep1)/6912 + (12865*PR4dfin)/1119744 - 
     PR4ep1/6912 - (19607*PR4fin)/5598720 - (107*PR5ep0)/5832 - PR7ep1/1728 + 
     (65*PR9dep0)/7776 - (43*PR9ep0)/5832 - (1505771*S2)/497664 - 
     (39*S2^2)/64 - (285755*T1ep)/1119744 - (15595*T1ep2)/186624 - 
     T1ep3/1152 + (50037871*z2)/40310784 - (5977*S2*z2)/4608 - 
     (T1ep*z2)/1152 - (19329481*z3)/25194240 + (S2*z3)/128 + 
     (607*z2*z3)/46656 + (1017727*z4)/7464960 - z5/1920)/ep, 
 II[2, 1, 1, 1, 6, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0] -> 
  -1/(4320*ep^5) - 973/(51840*ep^4) + 
   (-16693/139968 + (1223*S2)/3888 - z2/1728)/ep^3 + 
   (269191/1399680 + (14443*S2)/46656 + (1223*T1ep)/52488 + 
     (10811*z2)/186624 - (36691*z3)/1049760)/ep^2 + 
   (-799315/209952 + (115*D5)/432 + (59*PR14ep0)/1944 + (143*PR5ep0)/5832 + 
     (677951*S2)/116640 + (243835*T1ep)/629856 + (3001*T1ep2)/26244 - 
     (301547*z2)/279936 + (4409*S2*z2)/2592 + (15055753*z3)/12597120 - 
     (335233*z4)/5598720)/ep, II[2, 2, 1, 1, 5, 1, 0, 1, 0, 0, 1, 0, 1, 0, 
   0] -> -1/(8640*ep^5) + 7/(2592*ep^4) + 
   (3367/466560 - (169*S2)/2592 - z2/3456)/ep^3 + 
   (-48191/349920 + (773*S2)/2592 - (169*T1ep)/34992 - (233*z2)/15552 - 
     (4429*z3)/174960)/ep^2 + (31335204517/87071293440 + (19*B4)/1728 - 
     (95*D5)/5184 + PR10ep0/432 - (11*PR14ep0)/2592 - (95*PR4dep1)/41472 + 
     (131315*PR4dfin)/6718464 - (19*PR4ep1)/41472 - 
     (173653*PR4fin)/33592320 - (29*PR5ep0)/7776 - (19*PR7ep1)/10368 + 
     (4670039*S2)/2985984 - 2*S2^2 - (48187*T1ep)/2239488 - 
     (23201*T1ep2)/1119744 - (19*T1ep3)/6912 + (219407933*z2)/241864704 - 
     (8635*S2*z2)/27648 - (19*T1ep*z2)/6912 - (1490533*z3)/30233088 + 
     (19*S2*z3)/768 - (19*z2*z3)/3456 + (1260029*z4)/44789760 - 
     (19*z5)/11520)/ep, II[1, 1, 2, 1, 3, 1, 1, 1, 0, 0, 2, 1, 1, 0, 0] -> 
  1/(960*ep^5) + 7/(1920*ep^4) + (1/3840 - S2/32 + z2/384)/ep^3 + 
   (-47/512 + (9*S2)/32 - T1ep/432 - z2/768 + (23*z3)/864)/ep^2 + 
   (9383239/829440 - (23*D5)/144 + (41*D6)/3456 + D6ep/432 + 
     (7*PR10ep0)/864 + PR11dep0/24 - PR12ep0/216 - (31*PR14ep0)/1728 - 
     PR15ep0/432 + (395*PR4dfin)/1728 - PR4fin/320 + PR5ep0/27 + 
     (43*PR9dep0)/576 - PR9ep0/864 - (8521*S2)/768 - (135*S2^2)/128 - 
     (349*T1ep)/1728 - (7*T1ep2)/432 - (283*z2)/512 - (15*S2*z2)/64 - 
     (654383*z3)/155520 + (z2*z3)/432 - (261*z4)/1024 + (5*z5)/16)/ep, 
 II[2, 1, 2, 0, 3, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0] -> 
  1/(480*ep^4) + (41/2880 - z3/120)/ep^3 + 
   (677/17280 - S2/16 + z2/192 - (11*z3)/360 - z4/80)/ep^2 + 
   (-37565957/1399680 + (23*D5)/72 + PR10ep0/216 + PR11dep0/12 - 
     (5*PR4dfin)/8 - PR4fin/216 - (11*PR5ep0)/72 - (31*PR9dep0)/96 - 
     PR9ep0/96 + (89*S2)/3 - (351*S2^2)/64 + (133*T1ep)/432 - 
     (47*T1ep2)/432 + (175531*z2)/31104 - (47*S2*z2)/32 + (70991*z3)/6480 + 
     (S2*z3)/16 + (6541*z4)/5760 + (67*z5)/480)/ep, 
 II[3, 1, 0, 1, 3, 1, 2, 2, 0, 0, 1, 1, 0, 0, 0] -> 
  1/(4320*ep^5) + 13/(12960*ep^4) + (-37/2160 + (19*S2)/144 + z2/1728)/ep^3 + 
   (4517/46656 + (685*S2)/864 + (19*T1ep)/1944 + (241*z2)/5184 - 
     (1787*z3)/11664)/ep^2 + (9111579617/3224862720 + (503*B4)/7776 - 
     (259*D5)/7776 - (107*PR10ep0)/7776 - (545*PR4dep1)/41472 + 
     (8855*PR4dfin)/248832 - (109*PR4ep1)/41472 - (20689*PR4fin)/1244160 - 
     (109*PR7ep1)/10368 - (1314815*S2)/331776 - (39*S2^2)/128 - 
     (106487*T1ep)/746496 - (863*T1ep2)/13824 - (109*T1ep3)/6912 + 
     (20874025*z2)/8957952 - (7159*S2*z2)/9216 - (109*T1ep*z2)/6912 + 
     (779827*z3)/1119744 + (109*S2*z3)/768 - (109*z2*z3)/3456 - 
     (12677*z4)/110592 - (109*z5)/11520)/ep, 
 II[3, 1, 1, 1, 3, 1, 2, 1, 0, 0, 1, 1, 0, 0, 0] -> 
  -1/(1440*ep^5) - 11/(4320*ep^4) + (97/6480 - (13*S2)/96 - z2/576)/ep^3 + 
   (-523/4860 + (221*S2)/576 - (13*T1ep)/1296 - (89*z2)/1728 - 
     (2753*z3)/51840)/ep^2 + (-3074679113/537477120 + B4/96 + (305*D5)/3456 - 
     (59*D6)/2304 + D6ep/36 + (67*PR10ep0)/2592 - (7*PR14ep0)/1728 - 
     PR15ep0/36 - (5*PR4dep1)/2304 - (695*PR4dfin)/41472 - PR4ep1/2304 + 
     (1313*PR4fin)/207360 - (5*PR5ep0)/648 - PR7ep1/576 + PR9dep0/192 - 
     PR9ep0/72 + (526823*S2)/55296 - (717*S2^2)/128 + (15551*T1ep)/124416 + 
     (23*T1ep2)/2304 - T1ep3/384 + (414911*z2)/1492992 + (103*S2*z2)/1536 - 
     (T1ep*z2)/384 + (1022861*z3)/933120 + (3*S2*z3)/128 + (13*z2*z3)/576 + 
     (799*z4)/30720 - z5/640)/ep, II[1, 1, 3, 1, 2, 1, 1, 1, 2, 0, 0, 1, 1, 
   0, 0] -> 1/(960*ep^5) + 7/(1920*ep^4) + (-1/256 - S2/32 + z2/384)/ep^3 + 
   (-647/4608 + (9*S2)/32 - T1ep/432 - z2/768 + (367*z3)/4320)/ep^2 + 
   (4432465/497664 - (25*D5)/288 + (109*D6)/3456 + (7*D6ep)/432 + 
     (11*PR10ep0)/432 - PR11dep0/16 + PR12ep0/72 - (25*PR14ep0)/1728 - 
     (7*PR15ep0)/432 + (425*PR4dfin)/1728 - PR4fin/192 + (5*PR5ep0)/108 + 
     (67*PR9dep0)/576 - (7*PR9ep0)/864 - (5617*S2)/768 - (27*S2^2)/16 - 
     (139*T1ep)/1728 + (31*T1ep2)/864 - (3587*z2)/4608 + (15*S2*z2)/32 - 
     (465101*z3)/155520 + (7*z2*z3)/432 - (8333*z4)/46080 + z5/8)/ep, 
 II[2, 1, 2, 1, 3, 1, 1, 1, 0, 0, 2, 1, 0, 0, 0] -> 
  -1/(2880*ep^5) - 5/(3456*ep^4) + (-109/103680 + S2/96 - z2/1152)/ep^3 + 
   (-409/622080 - (5*S2)/36 + T1ep/1296 - z2/6912 + z3/6480)/ep^2 + 
   (150843547/22394880 - (271*D5)/864 + (41*D6)/10368 - (11*D6ep)/648 - 
     (49*PR10ep0)/1296 - (17*PR14ep0)/1296 + (11*PR15ep0)/648 - 
     (175*PR4dfin)/1728 + (47*PR4fin)/8640 - (23*PR5ep0)/1296 - 
     (7*PR9dep0)/432 + (11*PR9ep0)/1296 - (118093*S2)/6912 + 
     (1329*S2^2)/128 - (1747*T1ep)/3888 - T1ep2/9 - (80593*z2)/124416 - 
     (287*S2*z2)/192 - (72857*z3)/51840 - (11*z2*z3)/648 - (17203*z4)/138240)/
    ep, II[1, 1, 1, 1, 4, 1, 0, 1, 0, 0, 2, 1, 2, 0, 0] -> 
  -1/(480*ep^5) - 37/(1440*ep^4) + (-185/1728 + (19*S2)/48 - z2/192)/ep^3 + 
   (7141/17280 - (83*S2)/288 + (19*T1ep)/648 + (13*z2)/192 - (2083*z3)/25920)/
    ep^2 + (-225527813/50388480 + (307*D5)/1728 + (13*D6)/10368 - 
     (5*D6ep)/324 - (19*PR10ep0)/1296 + (161*PR14ep0)/5184 + 
     (5*PR15ep0)/324 - (25*PR4dfin)/972 + (49*PR4fin)/9720 + (7*PR5ep0)/432 - 
     (17*PR9dep0)/1728 + (5*PR9ep0)/648 + (5605*S2)/1152 + (27*S2^2)/128 + 
     (4165*T1ep)/15552 + (253*T1ep2)/2592 - (176203*z2)/139968 + 
     (97*S2*z2)/64 + (960977*z3)/699840 - (5*z2*z3)/324 - (29291*z4)/207360)/
    ep, II[2, 2, 1, 1, 4, 1, 0, 1, 0, 0, 1, 0, 2, 0, 0] -> 
  1/(2880*ep^5) - 23/(5760*ep^4) + (-1213/103680 + (41*S2)/288 + z2/1152)/
    ep^3 + (144719/622080 - (173*S2)/432 + (41*T1ep)/3888 + (259*z2)/6912 - 
     (163*z3)/77760)/ep^2 + (23280229/60466176 + (5*D5)/576 - PR10ep0/144 + 
     (13*PR14ep0)/2592 - (565*PR4dfin)/46656 + (79*PR4fin)/46656 + 
     (37*PR5ep0)/7776 - (14149*S2)/5184 + (9*S2^2)/4 - (373*T1ep)/11664 + 
     (91*T1ep2)/7776 - (1929233*z2)/3359232 + (11*S2*z2)/48 + 
     (647593*z3)/4199040 - (44257*z4)/1244160)/ep, 
 II[3, 1, 1, 1, 4, 1, 0, 1, 0, 0, 1, 0, 2, 0, 0] -> 
  1/(2880*ep^5) + 73/(17280*ep^4) + (2887/311040 + (7*S2)/864 + z2/1152)/
    ep^3 + (47423/1866240 - S2/48 + (7*T1ep)/11664 + (275*z2)/20736 + 
     (1831*z3)/233280)/ep^2 + (-10870249/3779136 + (359*D5)/1728 + 
     PR10ep0/144 + (139*PR14ep0)/7776 + (925*PR4dfin)/46656 - 
     (331*PR4fin)/46656 + (361*PR5ep0)/23328 + (208793*S2)/31104 - 
     (89*S2^2)/64 + (119*T1ep)/432 + (1589*T1ep2)/23328 - 
     (33739*z2)/3359232 + (133*S2*z2)/144 + (2765519*z3)/4199040 + 
     (60143*z4)/1244160)/ep, II[1, 1, 2, 1, 4, 1, 0, 1, 0, 0, 1, 1, 2, 0, 
   0] -> -1/(960*ep^5) - 23/(1920*ep^4) + (-431/11520 + (7*S2)/32 - z2/384)/
    ep^3 + (68923/207360 - (25*S2)/32 + (7*T1ep)/432 + (11*z2)/256 + z3/2160)/
    ep^2 + (-3350440421/806215680 - B4/48 + (313*D5)/2592 + (245*D6)/31104 - 
     (7*D6ep)/972 - (2*PR10ep0)/243 + (355*PR14ep0)/15552 + (7*PR15ep0)/972 + 
     (5*PR4dep1)/1152 - (175*PR4dfin)/6912 + PR4ep1/1152 + 
     (4193*PR4fin)/311040 + (13*PR5ep0)/864 + PR7ep1/288 - 
     (13*PR9dep0)/5184 + (7*PR9ep0)/1944 + (90473*S2)/27648 + 
     (237*S2^2)/128 + (11701*T1ep)/62208 + (889*T1ep2)/10368 + T1ep3/192 - 
     (4939759*z2)/2239488 + (973*S2*z2)/768 + (T1ep*z2)/192 + 
     (303391*z3)/466560 - (3*S2*z3)/64 + (25*z2*z3)/7776 - (911*z4)/5760 + 
     z5/320)/ep, II[2, 1, 1, 1, 4, 1, 0, 2, 0, 0, 1, 0, 2, 0, 0] -> 
  1/(2880*ep^5) + 73/(17280*ep^4) + (17771/311040 - (163*S2)/864 + z2/1152)/
    ep^3 + (-134381/1866240 - (275*S2)/288 - (163*T1ep)/11664 - 
     (1085*z2)/20736 + (22931*z3)/233280)/ep^2 + 
   (379831291/89579520 - (17*B4)/432 - (2195*D5)/5184 - PR10ep0/144 - 
     (301*PR14ep0)/7776 + (85*PR4dep1)/10368 - (125*PR4dfin)/2304 + 
     (17*PR4ep1)/10368 + (7897*PR4fin)/311040 - (739*PR5ep0)/23328 + 
     (17*PR7ep1)/2592 - (3142783*S2)/248832 + (63*S2^2)/16 - 
     (34175*T1ep)/62208 - (10835*T1ep2)/93312 + (17*T1ep3)/1728 - 
     (1128325*z2)/746496 - (3829*S2*z2)/2304 + (17*T1ep*z2)/1728 - 
     (1373161*z3)/699840 - (17*S2*z3)/192 + (17*z2*z3)/864 - 
     (18793*z4)/311040 + (17*z5)/2880)/ep, 
 II[2, 1, 1, 1, 5, 0, 0, 1, 0, 0, 1, 1, 2, 0, 0] -> 
  1/(1440*ep^5) + 73/(3456*ep^4) + (14537/155520 - (157*S2)/432 + z2/576)/
    ep^3 + (-50689/116640 + (67*S2)/192 - (157*T1ep)/5832 - (1417*z2)/20736 + 
     (7217*z3)/116640)/ep^2 + (218161/46656 - (113*D5)/432 - 
     (61*PR14ep0)/1944 - (139*PR5ep0)/5832 - (95459*S2)/15552 - 
     (101*T1ep)/288 - (353*T1ep2)/2916 + (211031*z2)/186624 - 
     (523*S2*z2)/288 - (141757*z3)/93312 + (28811*z4)/622080)/ep, 
 II[1, 1, 3, 1, 1, 2, 1, 1, 2, 0, 0, 1, 1, 0, 0] -> 
  1/(960*ep^5) + 7/(1920*ep^4) + (-1/256 - S2/32 + z2/384)/ep^3 + 
   (-3331/23040 + (9*S2)/32 - T1ep/432 - z2/768 + (367*z3)/4320)/ep^2 + 
   (30333617/7464960 - (5*D5)/144 + (13*D6)/3456 - D6ep/864 + 
     (7*PR10ep0)/864 + PR11dep0/32 - (13*PR14ep0)/1728 + PR15ep0/864 + 
     (35*PR4dfin)/432 - (13*PR4fin)/1440 + (5*PR5ep0)/432 + (7*PR9dep0)/144 + 
     PR9ep0/1728 - (2233*S2)/768 - (135*S2^2)/128 - (73*T1ep)/1728 + 
     (7*T1ep2)/864 + (18125*z2)/41472 + (3*S2*z2)/32 - (111269*z3)/155520 - 
     (z2*z3)/864 + (3187*z4)/46080 + (5*z5)/96)/ep, 
 II[2, 1, 1, 1, 3, 1, 1, 1, 0, 0, 2, 2, 0, 0, 0] -> 
  -1/(2880*ep^5) - 5/(3456*ep^4) + (-109/103680 + S2/96 - z2/1152)/ep^3 + 
   (43223/622080 + (365*S2)/288 + T1ep/1296 - z2/6912 - (9371*z3)/25920)/
    ep^2 + (-1108634497/268738560 + (5*B4)/48 + (415*D5)/1728 - (7*D6)/324 + 
     (7*D6ep)/324 + (23*PR10ep0)/1296 + (31*PR14ep0)/2592 - (7*PR15ep0)/324 - 
     (25*PR4dep1)/1152 + (835*PR4dfin)/6912 - (5*PR4ep1)/1152 - 
     (3623*PR4fin)/103680 + PR5ep0/648 - (5*PR7ep1)/288 - (7*PR9dep0)/864 - 
     (7*PR9ep0)/648 + (354215*S2)/27648 - (1503*S2^2)/128 + 
     (13883*T1ep)/62208 - (157*T1ep2)/10368 - (5*T1ep3)/192 + 
     (3927517*z2)/746496 - (51*S2*z2)/256 - (5*T1ep*z2)/192 + 
     (82439*z3)/31104 + (15*S2*z3)/64 - (79*z2*z3)/2592 + (2533*z4)/34560 - 
     z5/64)/ep, II[3, 1, 1, 1, 2, 1, 2, 2, 0, 0, 1, 1, 0, 0, 0] -> 
  -1/(1440*ep^5) - 11/(4320*ep^4) + (-229/12960 + S2/48 - z2/576)/ep^3 + 
   (-227/9720 + (55*S2)/288 + T1ep/648 + z2/1728 + (953*z3)/25920)/ep^2 + 
   (30164849/11197440 - (61*D5)/1728 + (101*D6)/10368 - (13*D6ep)/324 - 
     (73*PR10ep0)/2592 + (7*PR14ep0)/1296 + (13*PR15ep0)/324 - 
     (155*PR4dfin)/5184 - (37*PR4fin)/8640 - PR5ep0/324 - (13*PR9dep0)/432 + 
     (13*PR9ep0)/648 - (7847*S2)/1728 + (387*S2^2)/128 - (343*T1ep)/7776 - 
     (37*T1ep2)/1296 + (3179*z2)/15552 - (3*S2*z2)/8 - (47441*z3)/58320 - 
     (13*z2*z3)/324 - (2341*z4)/23040)/ep, 
 II[1, 1, 3, 0, 1, 1, 1, 2, 2, 0, 0, 2, 1, 0, 0] -> 
  -1/(2880*ep^5) - 5/(3456*ep^4) + (-37/103680 + S2/96 - z2/1152)/ep^3 + 
   (26447/622080 - (35*S2)/36 + T1ep/1296 - z2/6912 + (1919*z3)/12960)/ep^2 + 
   (-40290413/53747712 - B4/16 + (37*D5)/432 + (251*D6)/10368 + D6ep/162 + 
     (11*PR10ep0)/324 - PR14ep0/648 - PR15ep0/162 + (5*PR4dep1)/384 + 
     (2065*PR4dfin)/20736 + PR4ep1/384 + (241*PR4fin)/103680 + 
     (11*PR5ep0)/648 + PR7ep1/96 + (7*PR9dep0)/216 - PR9ep0/324 + 
     (158759*S2)/27648 - (417*S2^2)/128 + (15179*T1ep)/62208 + 
     (401*T1ep2)/3456 + T1ep3/64 - (921731*z2)/746496 + (1207*S2*z2)/768 + 
     (T1ep*z2)/64 - (93773*z3)/233280 - (9*S2*z3)/64 + (97*z2*z3)/2592 + 
     (1039*z4)/3840 + (3*z5)/320)/ep, 
 II[1, 1, 3, 1, 3, 0, 1, 1, 2, 0, 0, 1, 1, 0, 0] -> 
  -1/(1440*ep^5) - 1/(288*ep^4) + (17/2880 - (13*S2)/96 - z2/576)/ep^3 + 
   (-943/5760 + S2/192 - (13*T1ep)/1296 - (31*z2)/576 + (361*z3)/12960)/
    ep^2 + (-6067883/6718464 - D5/16 + D6/108 + D6ep/54 + PR10ep0/72 - 
     (23*PR14ep0)/1728 - PR15ep0/54 - (25*PR4dfin)/5184 + (31*PR4fin)/5184 - 
     (7*PR5ep0)/864 + (5*PR9dep0)/576 - PR9ep0/108 + (71*S2)/64 - 
     (99*S2^2)/128 - (463*T1ep)/5184 - (37*T1ep2)/1296 - (2621*z2)/23328 - 
     (29*S2*z2)/64 - (13817*z3)/466560 + (z2*z3)/54 - (457*z4)/69120)/ep, 
 II[3, 1, 1, 1, 4, 2, 0, 1, 0, 0, 1, 0, 1, 0, 0] -> 
  1/(4320*ep^5) + 13/(12960*ep^4) + (-803/77760 + (109*S2)/864 + z2/1728)/
    ep^3 + (72859/466560 - (97*S2)/576 + (109*T1ep)/11664 + (77*z2)/1728 - 
     (2099*z3)/349920)/ep^2 + (-84531523/39813120 - (5*B4)/11664 + 
     (1181*D5)/5832 + (79*PR10ep0)/11664 + (47*PR14ep0)/2592 + 
     (25*PR4dep1)/124416 + (14465*PR4dfin)/746496 + (5*PR4ep1)/124416 - 
     (8491*PR4fin)/746496 + (113*PR5ep0)/7776 + (5*PR7ep1)/31104 + 
     (4963495*S2)/995328 - (121*S2^2)/192 + (66503*T1ep)/248832 + 
     (9701*T1ep2)/124416 + (5*T1ep3)/20736 + (2730197*z2)/8957952 + 
     (30847*S2*z2)/27648 + (5*T1ep*z2)/20736 + (18148793*z3)/16796160 - 
     (5*S2*z3)/2304 + (5*z2*z3)/10368 + (706723*z4)/4976640 + z5/6912)/ep, 
 II[3, 1, 3, 1, 2, 1, 2, 0, 0, 0, 1, 1, 0, 0, 0] -> 
  1/(8640*ep^5) + 37/(51840*ep^4) + (2713/311040 - S2/18 + z2/3456)/ep^3 + 
   (-128171/1866240 + (23*S2)/108 - T1ep/243 - (347*z2)/20736 + (7*z3)/15552)/
    ep^2 + (-129223577/67184640 + (71*D5)/5184 + (5*PR10ep0)/1944 + 
     (155*PR4dfin)/15552 + (43*PR4fin)/5184 + (74449*S2)/20736 - 
     (295*S2^2)/128 + (227*T1ep)/5832 + T1ep2/972 - (134383*z2)/373248 - 
     (S2*z2)/72 - (11815*z3)/279936 - (10649*z4)/82944)/ep, 
 II[2, 1, 1, 0, 0, 1, 1, 1, 1, 2, 2, 1, 1, 1, 0] -> 
  (-z3/10 + z3^2/10 + (11*z5)/12 - (147*z7)/160)/ep, 
 II[1, 1, 2, 1, 4, 0, 1, 1, 1, 0, 0, 2, 1, 0, 0] -> 
  1/(2880*ep^5) + 3/(640*ep^4) + (20177/311040 - (157*S2)/864 + z2/1152)/
    ep^3 + (114731/1866240 - (6809*S2)/5184 - (157*T1ep)/11664 - 
     (1013*z2)/20736 + (41437*z3)/466560)/ep^2 + 
   (-55162148183/29023764480 - (17*B4)/1296 - (5623*D5)/31104 + 
     (1721*D6)/186624 + (245*D6ep)/5832 + (715*PR10ep0)/23328 - 
     (2531*PR14ep0)/93312 - (245*PR15ep0)/5832 + (85*PR4dep1)/13824 - 
     (106705*PR4dfin)/2239488 + (17*PR4ep1)/13824 + 
     (169991*PR4fin)/11197440 - (29*PR5ep0)/1458 + (17*PR7ep1)/3456 + 
     (671*PR9dep0)/31104 - (245*PR9ep0)/11664 - (4135309*S2)/995328 + 
     (195*S2^2)/256 - (531325*T1ep)/2239488 - (9869*T1ep2)/373248 + 
     (17*T1ep3)/2304 - (90703063*z2)/80621568 - (4127*S2*z2)/9216 + 
     (17*T1ep*z2)/2304 + (39616009*z3)/50388480 - (17*S2*z3)/256 + 
     (5297*z2*z3)/93312 + (519161*z4)/14929920 + (17*z5)/3840)/ep, 
 II[1, 1, 3, 0, 2, 1, 1, 3, 1, 0, 0, 1, 1, 0, 0] -> 
  (-1/1080 + z3/360)/ep^3 + (-23/2160 + D6/432 - (191*S2)/192 + 
     (77843*z3)/311040 - z4/360)/ep^2 + 
   (245242463/25798901760 + (1457*B4)/10368 - (1253*D5)/20736 + 
     (113*D6)/4608 - D6ep/432 - PR10ep0/576 + (17*PR14ep0)/6912 + 
     PR15ep0/216 - (85*PR4dep1)/110592 + (4825*PR4dfin)/1990656 - 
     (17*PR4ep1)/110592 - (54143*PR4fin)/9953280 + PR5ep0/108 - 
     (17*PR7ep1)/27648 + (121*PR9dep0)/6912 - (1621273*S2)/294912 + 
     (1077*S2^2)/512 - (54305*T1ep)/663552 + (2365*T1ep2)/331776 - 
     (17*T1ep3)/18432 - (39884297*z2)/71663616 + (2365*S2*z2)/24576 - 
     (17*T1ep*z2)/18432 + (86345297*z3)/44789760 + (17*S2*z3)/2048 - 
     (17*z2*z3)/9216 - (19158173*z4)/13271040 - (1177*z5)/276480)/ep, 
 II[3, 1, 3, 1, 3, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0] -> 
  1/(5760*ep^5) + 13/(17280*ep^4) + (-31/7680 + (3*S2)/64 + z2/2304)/ep^3 + 
   (9631/77760 - (745*S2)/576 + T1ep/288 + (121*z2)/6912 + (19949*z3)/93312)/
    ep^2 + (-469478021/716636160 - (265*B4)/7776 + (41*D5)/486 + 
     (113*PR10ep0)/3888 + (1325*PR4dep1)/82944 - (6715*PR4dfin)/497664 + 
     (265*PR4ep1)/82944 - (4055*PR4fin)/497664 + (265*PR7ep1)/20736 - 
     (36047*S2)/221184 - (27*S2^2)/64 + (129401*T1ep)/497664 + 
     (28843*T1ep2)/248832 + (265*T1ep3)/13824 - (3875887*z2)/5971968 + 
     (29275*S2*z2)/18432 + (265*T1ep*z2)/13824 + (862211*z3)/746496 - 
     (265*S2*z3)/1536 + (265*z2*z3)/6912 + (4157*z4)/24576 + (53*z5)/4608)/
    ep, II[2, 1, 1, 1, 5, 1, 0, 2, 0, 0, 1, 0, 1, 0, 0] -> 
  -1/(8640*ep^5) - 379/(103680*ep^4) + 
   (-72931/1119744 + (1571*S2)/7776 - z2/3456)/ep^3 + 
   (-117473/11197440 + (112411*S2)/93312 + (1571*T1ep)/104976 + 
     (21725*z2)/373248 - (666007*z3)/8398080)/ep^2 + 
   (-626957538229/154793410560 + (21871*B4)/186624 + (21385*D5)/46656 + 
     PR10ep0/432 + (1051*PR14ep0)/23328 - (27755*PR4dep1)/1990656 + 
     (671245*PR4dfin)/11943936 - (5551*PR4ep1)/1990656 - 
     (2251051*PR4fin)/59719680 + (1307*PR5ep0)/34992 - (5551*PR7ep1)/497664 + 
     (603998689*S2)/47775744 - (207*S2^2)/64 + (183315739*T1ep)/322486272 + 
     (5769787*T1ep2)/53747712 - (5551*T1ep3)/331776 + 
     (1032727363*z2)/429981696 + (2057321*S2*z2)/1327104 - 
     (5551*T1ep*z2)/331776 + (2362571111*z3)/806215680 + (5551*S2*z3)/36864 - 
     (5551*z2*z3)/165888 - (335528041*z4)/716636160 - (5551*z5)/552960)/ep, 
 II[1, 1, 3, 1, 1, 2, 1, 1, 1, 0, 0, 2, 1, 0, 0] -> 
  -1/(120*ep^3) + (-53/360 + (13*S2)/96 + (43*z3)/360)/ep^2 + 
   (240474857/16796160 - (115*D5)/288 + (23*D6)/1296 - (2*D6ep)/81 - 
     (55*PR10ep0)/1296 + PR11dep0/16 - (47*PR14ep0)/2592 + (2*PR15ep0)/81 + 
     (5*PR4dfin)/288 - (127*PR4fin)/12960 - PR5ep0/324 + (43*PR9dep0)/864 + 
     PR9ep0/81 - (13747*S2)/576 + (135*S2^2)/16 - (499*T1ep)/864 - 
     (143*T1ep2)/1296 + (9607*z2)/46656 - (143*S2*z2)/96 - (86083*z3)/31104 - 
     (2*z2*z3)/81 - (97*z4)/1440 - (5*z5)/72)/ep, 
 II[1, 1, 3, 1, 1, 1, 1, 2, 1, 0, 0, 2, 1, 0, 0] -> 
  (1/360 - z3/120)/ep^3 + (83/2160 - D6/144 - (91*S2)/96 + (21*z3)/160 + 
     z4/120)/ep^2 + (-4507196617/268738560 - B4/16 + (55*D5)/216 - 
     (19*D6)/5184 - (59*D6ep)/5184 - PR10ep0/216 + PR11dep0/576 - 
     PR12ep0/216 + (55*PR14ep0)/2592 + (23*PR15ep0)/5184 + (5*PR4dep1)/384 - 
     (5485*PR4dfin)/20736 + PR4ep1/384 + (3619*PR4fin)/103680 - PR5ep0/27 + 
     PR7ep1/96 - (437*PR9dep0)/3456 + (95*PR9ep0)/10368 + (168457*S2)/9216 + 
     (27*S2^2)/16 + (8125*T1ep)/20736 + (227*T1ep2)/3456 + T1ep3/64 - 
     (1903781*z2)/746496 + (227*S2*z2)/256 + (T1ep*z2)/64 + 
     (97453*z3)/29160 - (9*S2*z3)/64 + (67*z2*z3)/5184 + (1289*z4)/15360 + 
     (131*z5)/720)/ep, II[2, 1, 3, 1, 3, 2, 1, 0, 0, 0, 1, 1, 0, 0, 0] -> 
  1/(5760*ep^5) + 13/(17280*ep^4) + (97/69120 + S2/48 + z2/2304)/ep^3 + 
   (-22711/155520 + (557*S2)/192 + T1ep/648 + (61*z2)/6912 - 
     (45971*z3)/93312)/ep^2 + (16162243823/3224862720 + (275*B4)/3888 - 
     (491*D5)/1944 - (17*PR10ep0)/243 - (1375*PR4dep1)/41472 + 
     (3875*PR4dfin)/82944 - (275*PR4ep1)/41472 + (373*PR4fin)/27648 - 
     (275*PR7ep1)/10368 - (626923*S2)/110592 + (3*S2^2)/4 - (625*T1ep)/1024 - 
     (31241*T1ep2)/124416 - (275*T1ep3)/6912 + (15917755*z2)/8957952 - 
     (31145*S2*z2)/9216 - (275*T1ep*z2)/6912 - (3185759*z3)/1119744 + 
     (275*S2*z3)/768 - (275*z2*z3)/3456 - (97423*z4)/331776 - (55*z5)/2304)/
    ep, II[2, 1, 1, 0, 3, 0, 1, 1, 0, 1, 1, 1, 1, 2, 0] -> 
  ((7*z3)/180 - z5/18)/ep^2 + (-49957637/3359232 + (5*D5)/24 - PR0ep0/81 + 
     (5*PR10ep0)/324 - (25*PR11dep0)/216 - PR11ep0/72 - (695*PR4dfin)/2592 + 
     PR4fin/2592 - (19*PR5ep0)/324 - (25*PR9dep0)/216 + (805*S2)/48 - 
     (81*S2^2)/64 + (55*T1ep)/216 - (5*T1ep2)/648 + (44681*z2)/23328 - 
     (5*S2*z2)/48 + (347087*z3)/58320 - z3^2/360 + (4159*z4)/8640 - 
     (97*z5)/144 + (5*z6)/144)/ep, 
 II[2, 1, 2, 1, 1, 2, 1, 1, 1, 0, 0, 2, 1, 0, 0] -> 
  (1/360 - z3/120)/ep^3 + (89/2160 - D6/144 + S2/24 - (37*z3)/480 + z4/120)/
    ep^2 + (-98666593/33592320 + (103*D5)/864 - (181*D6)/5184 + 
     (29*D6ep)/2592 + (5*PR10ep0)/108 + (23*PR11dep0)/288 - PR12ep0/216 - 
     PR14ep0/81 - (47*PR15ep0)/2592 + (85*PR4dfin)/576 - (103*PR4fin)/25920 + 
     (5*PR5ep0)/324 + (53*PR9dep0)/1728 - (11*PR9ep0)/5184 + (5411*S2)/576 - 
     (63*S2^2)/8 + (199*T1ep)/864 + (55*T1ep2)/864 + (17737*z2)/23328 + 
     (55*S2*z2)/64 + (6899*z3)/12960 + (11*z2*z3)/2592 + (4699*z4)/34560 + 
     (89*z5)/160)/ep, II[1, 1, 2, 0, 0, 2, 1, 2, 1, 1, 1, 1, 1, 1, 0] -> 
  ((-3*z3)/10 - z5/2 + (147*z7)/160)/ep, 
 II[1, 1, 1, 0, 2, 1, 1, 1, 0, 2, 2, 1, 1, 1, 0] -> 
  ((-7*z3)/60 + z5/6)/ep^2 + (2282279/139968 - (5*D5)/18 + PR0ep0/72 - 
     (5*PR10ep0)/108 + (5*PR11dep0)/24 + PR11ep0/24 + (5*PR4dfin)/36 - 
     PR4fin/108 + PR5ep0/72 - (155*S2)/8 + (27*S2^2)/16 - (5*T1ep)/12 - 
     (5*T1ep2)/54 + (403*z2)/972 - (5*S2*z2)/4 - (313*z3)/54 + z3^2/120 - 
     (73*z4)/360 + (37*z5)/36 - (5*z6)/48)/ep, 
 II[1, 1, 2, 0, 2, 1, 1, 3, 1, 0, 0, 2, 1, 0, 0] -> 
  1/(360*ep^3) + (5/108 + (427*S2)/288 - (55903*z3)/155520)/ep^2 + 
   (-105004213/322486272 + (25*B4)/648 + (41*D5)/3456 - (53*D6)/768 + 
     D6ep/36 + (31*PR10ep0)/2592 - (67*PR14ep0)/3456 - PR15ep0/36 - 
     (125*PR4dep1)/6912 - (5335*PR4dfin)/124416 - (25*PR4ep1)/6912 - 
     (14191*PR4fin)/622080 - (5*PR5ep0)/162 - (25*PR7ep1)/1728 - 
     (353*PR9dep0)/10368 - PR9ep0/72 + (96983*S2)/18432 - (1095*S2^2)/256 - 
     (19567*T1ep)/124416 - (7525*T1ep2)/62208 - (25*T1ep3)/1152 + 
     (20172887*z2)/4478976 - (7525*S2*z2)/4608 - (25*T1ep*z2)/1152 + 
     (142651*z3)/174960 + (25*S2*z3)/128 - (z2*z3)/64 + (574931*z4)/829440 - 
     (5*z5)/384)/ep, II[1, 1, 2, 1, 1, 2, 1, 2, 1, 0, 1, 1, 1, 0, 0] -> 
  (-1/120 + z3/40)/ep^3 + (-97/720 + D6/48 + (3*S2)/16 + (53*z3)/480 - z4/40)/
    ep^2 + (285469/155520 - (13*D5)/96 + (37*D6)/576 - D6ep/48 - 
     (5*PR10ep0)/72 + PR11dep0/4 + PR12ep0/36 + PR14ep0/96 + PR15ep0/24 - 
     (35*PR4dfin)/144 - PR4fin/240 - (5*PR5ep0)/72 - (5*PR9dep0)/32 - 
     (409*S2)/64 + (81*S2^2)/64 - (95*T1ep)/288 - (23*T1ep2)/144 + 
     (493*z2)/192 - (69*S2*z2)/32 + (5257*z3)/6480 + (169*z4)/960 + 
     (7*z5)/15)/ep, II[1, 2, 2, 1, 0, 1, 1, 1, 1, 2, 1, 1, 1, 0, 0] -> 
  ((4*z3)/15 + z3^2/10 + z5/2 - (147*z7)/160)/ep, 
 II[1, 2, 1, 0, 2, 0, 2, 2, 0, 1, 1, 1, 1, 1, 0] -> 
  ((7*z3)/180 - z5/18)/ep^2 + (-1143533/19683 + (55*D5)/81 - PR0ep0/216 + 
     (5*PR10ep0)/972 + (5*PR11dep0)/24 - PR11ep0/72 - (65*PR4dfin)/54 + 
     (11*PR4fin)/486 - (61*PR5ep0)/216 - (35*PR9dep0)/54 + (4565*S2)/72 - 
     (129*S2^2)/16 + (25*T1ep)/36 - (50*T1ep2)/243 + (17849*z2)/2187 - 
     (25*S2*z2)/9 + (319043*z3)/14580 - z3^2/360 + (11213*z4)/6480 - 
     (19*z5)/54 + (5*z6)/144)/ep, II[2, 1, 2, 0, 0, 1, 1, 1, 2, 1, 1, 1, 1, 
   1, 0] -> (z3/3 - z5/3)/ep, II[1, 1, 3, 1, 3, 0, 1, 1, 1, 0, 0, 2, 1, 0, 
   0] -> 1/(720*ep^4) + (29/12960 + (13*S2)/288)/ep^3 + 
   (163/3888 + (203*S2)/1728 + (13*T1ep)/3888 + z2/54 - (13*z3)/3888)/ep^2 + 
   (590141563/302330880 - (49*D5)/324 - (5*D6)/3888 + (11*D6ep)/3888 - 
     (89*PR10ep0)/3888 - (23*PR14ep0)/15552 - (11*PR15ep0)/3888 - 
     (245*PR4dfin)/2916 + (901*PR4fin)/58320 - (31*PR5ep0)/7776 - 
     (19*PR9dep0)/5184 - (11*PR9ep0)/7776 - (86881*S2)/10368 + 
     (855*S2^2)/128 - (10193*T1ep)/46656 - (385*T1ep2)/7776 - 
     (173171*z2)/104976 - (31*S2*z2)/48 - (3133273*z3)/4199040 + 
     (11*z2*z3)/3888 - (7301*z4)/31104)/ep, 
 II[3, 1, 1, 1, 4, 1, 0, 2, 0, 0, 1, 0, 1, 0, 0] -> 
  -1/(2160*ep^4) + (-12281/699840 + (13*S2)/486)/ep^3 + 
   (-137219/1399680 + (29273*S2)/23328 + (13*T1ep)/6561 + (181*z2)/23328 - 
     (17383*z3)/104976)/ep^2 + (-11580229889/9674588160 + (275*B4)/11664 + 
     (1045*D5)/5832 + (5*PR10ep0)/324 + (5*PR14ep0)/1458 - 
     (1375*PR4dep1)/124416 + (101945*PR4dfin)/746496 - (275*PR4ep1)/124416 - 
     (18259*PR4fin)/746496 + (25*PR5ep0)/8748 - (275*PR7ep1)/31104 + 
     (37548989*S2)/2985984 - (177*S2^2)/16 + (4188047*T1ep)/20155392 + 
     (18671*T1ep2)/3359232 - (275*T1ep3)/20736 + (103522295*z2)/26873856 + 
     (7333*S2*z2)/82944 - (275*T1ep*z2)/20736 + (35686987*z3)/50388480 + 
     (275*S2*z3)/2304 - (275*z2*z3)/10368 + (3698207*z4)/8957952 - 
     (55*z5)/6912)/ep, II[2, 1, 3, 1, 3, 1, 1, 0, 0, 0, 1, 2, 0, 0, 0] -> 
  -1/(4320*ep^4) + (-115/15552 + (31*S2)/864)/ep^3 + 
   (1309/93312 - (47*S2)/864 + (31*T1ep)/11664 + (59*z2)/5184 + (49*z3)/1944)/
    ep^2 + (35250412223/29023764480 - (5*B4)/3888 - (215*D5)/3888 - 
     (5*PR10ep0)/486 + (25*PR4dep1)/41472 - (85415*PR4dfin)/2239488 + 
     (5*PR4ep1)/41472 + (11597*PR4fin)/2239488 + (5*PR7ep1)/10368 - 
     (4445195*S2)/995328 + (219*S2^2)/64 - (69473*T1ep)/746496 - 
     (5923*T1ep2)/373248 + (5*T1ep3)/6912 - (66303497*z2)/80621568 - 
     (201*S2*z2)/1024 + (5*T1ep*z2)/6912 - (2867195*z3)/10077696 - 
     (5*S2*z3)/768 + (5*z2*z3)/3456 - (283513*z4)/2985984 + z5/2304)/ep, 
 II[3, 1, 1, 1, 2, 1, 1, 2, 0, 0, 1, 2, 0, 0, 0] -> 
  (-1/1080 + z3/360)/ep^3 + (-65/1296 + D6/432 + (157*S2)/36 - 
     (136841*z3)/155520 - z4/360)/ep^2 + 
   (25051061053/1612431360 - (83*B4)/1296 - (3451*D5)/10368 - (371*D6)/6912 - 
     D6ep/144 - PR10ep0/72 - (611*PR14ep0)/10368 + PR15ep0/108 - 
     (85*PR4dep1)/2304 + (12035*PR4dfin)/124416 - (17*PR4ep1)/2304 - 
     (41221*PR4fin)/622080 - (131*PR5ep0)/1944 - (17*PR7ep1)/576 - 
     (133*PR9dep0)/3456 + PR9ep0/432 - (250217*S2)/55296 - (2583*S2^2)/256 - 
     (84197*T1ep)/124416 - (7061*T1ep2)/20736 - (17*T1ep3)/384 + 
     (54481373*z2)/4478976 - (7061*S2*z2)/1536 - (17*T1ep*z2)/384 - 
     (954209*z3)/279936 + (51*S2*z3)/128 - (161*z2*z3)/1728 + 
     (2386457*z4)/829440 - (161*z5)/5760)/ep, 
 II[2, 1, 3, 1, 3, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0] -> 
  -1/(1920*ep^5) - 11/(5760*ep^4) + (97/13824 - S2/16 - z2/768)/ep^3 + 
   (-5491/103680 + S2/32 - T1ep/216 - (59*z2)/2304 - (71*z3)/8640)/ep^2 + 
   (-7122779/67184640 - (347*D5)/3456 - (89*D6)/20736 + D6ep/162 + 
     (7*PR10ep0)/1296 - (31*PR14ep0)/2592 - PR15ep0/162 + (5*PR4dfin)/576 + 
     (197*PR4fin)/25920 - PR5ep0/108 + (7*PR9dep0)/864 - PR9ep0/324 - 
     (377*S2)/288 - (99*S2^2)/64 - (301*T1ep)/2592 - (13*T1ep2)/432 + 
     (12335*z2)/746496 - (7*S2*z2)/16 - (7669*z3)/155520 + (z2*z3)/162 - 
     (379*z4)/10240)/ep, II[2, 1, 3, 2, 1, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0] -> 
  (-1/180 - z3/18 + z5/18)/ep^2 + (-536082341/67184640 - D5/216 + 
     (5*D6)/648 - (49*D6ep)/5184 - (7*PR10ep0)/108 + (83*PR11dep0)/576 + 
     PR11ep0/72 - PR12ep0/216 + (91*PR14ep0)/5184 + (49*PR15ep0)/5184 - 
     (3835*PR4dfin)/10368 + (1009*PR4fin)/51840 - (49*PR5ep0)/648 - 
     (733*PR9dep0)/3456 + (49*PR9ep0)/10368 + (529*S2)/192 + (549*S2^2)/128 - 
     (355*T1ep)/2592 - (247*T1ep2)/1728 + (57757*z2)/93312 - 
     (247*S2*z2)/128 + (791339*z3)/466560 - (49*z2*z3)/5184 + z3^2/360 - 
     (25*z4)/1536 + (1649*z5)/1728 - (5*z6)/144)/ep, 
 II[1, 1, 1, 0, 1, 1, 2, 2, 0, 1, 1, 2, 1, 1, 0] -> 
  (-z3/2 - z5/4 + (147*z7)/160)/ep, 
 II[2, 1, 2, 1, 3, 0, 1, 1, 1, 0, 0, 2, 1, 0, 0] -> 
  -1/(1920*ep^5) - 11/(5760*ep^4) + (-643/69120 + S2/64 - z2/768)/ep^3 + 
   (3083/103680 + (5*S2)/192 + T1ep/864 + z2/2304 - (121*z3)/8640)/ep^2 + 
   (-26661289/22394880 + (793*D5)/3456 - (209*D6)/20736 - (11*D6ep)/648 - 
     PR10ep0/2592 + (251*PR14ep0)/10368 + (11*PR15ep0)/648 + 
     (175*PR4dfin)/5184 - (131*PR4fin)/8640 + (61*PR5ep0)/2592 + 
     (13*PR9dep0)/3456 + (11*PR9ep0)/1296 + (1237*S2)/192 + (9*S2^2)/256 + 
     (3397*T1ep)/10368 + (143*T1ep2)/1728 + (31081*z2)/248832 + (9*S2*z2)/8 - 
     (113819*z3)/933120 - (11*z2*z3)/648 + (16367*z4)/276480)/ep, 
 II[2, 1, 2, 2, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0] -> 
  (1/60 + z3/6 - z5/6)/ep^2 + (518291/14580 - D5/8 + D6ep/72 + 
     (7*PR10ep0)/36 - PR11dep0/4 - PR11ep0/24 + PR12ep0/72 - PR14ep0/18 - 
     PR15ep0/72 + (5*PR4dfin)/3 - PR4fin/45 + (23*PR5ep0)/72 + 
     (37*PR9dep0)/48 - PR9ep0/144 - (153*S2)/8 - (81*S2^2)/4 + (5*T1ep)/18 + 
     (17*T1ep2)/36 - (1837*z2)/324 + (51*S2*z2)/8 - (7361*z3)/540 + 
     (z2*z3)/72 - z3^2/120 - (115*z4)/96 - (17*z5)/18 + (5*z6)/48)/ep, 
 II[3, 1, 1, 1, 2, 2, 1, 2, 0, 0, 1, 1, 0, 0, 0] -> 
  1/(360*ep^3) + (85/1296 - (523*S2)/288 + (52847*z3)/155520)/ep^2 + 
   (2266241447/3224862720 - (55*B4)/1296 + (1013*D5)/10368 + (293*D6)/6912 - 
     D6ep/54 + (101*PR10ep0)/2592 + PR14ep0/1152 + PR15ep0/54 + 
     (275*PR4dep1)/13824 + (43105*PR4dfin)/248832 + (55*PR4ep1)/13824 - 
     (3767*PR4fin)/1244160 + (5*PR5ep0)/162 + (55*PR7ep1)/3456 + 
     (497*PR9dep0)/10368 + PR9ep0/108 + (293693*S2)/110592 - 
     (1125*S2^2)/256 + (85181*T1ep)/248832 + (21575*T1ep2)/124416 + 
     (55*T1ep3)/2304 - (15538961*z2)/8957952 + (21575*S2*z2)/9216 + 
     (55*T1ep*z2)/2304 - (1468093*z3)/5598720 - (55*S2*z3)/256 + 
     (101*z2*z3)/3456 - (285413*z4)/1658880 + (11*z5)/768)/ep, 
 II[1, 1, 1, 2, 2, 1, 1, 1, 1, 0, 2, 1, 1, 0, 0] -> 
  (-1/10 + (7*z3)/5 + (5*z5)/4 - (441*z7)/160)/ep, 
 II[1, 1, 1, 1, 3, 0, 1, 1, 1, 0, 1, 2, 2, 0, 0] -> 
  1/(640*ep^5) + 3/(640*ep^4) + (-13/2560 - (3*S2)/64 + z2/256)/ep^3 + 
   (-65/384 + (7*S2)/16 - T1ep/288 - z2/256 + (479*z3)/5760)/ep^2 + 
   (90323903/22394880 - (17*D5)/576 + (49*D6)/3456 + D6ep/108 + PR10ep0/54 - 
     (31*PR14ep0)/1728 - PR15ep0/108 + (35*PR4dfin)/576 - (119*PR4fin)/8640 - 
     PR5ep0/432 + (7*PR9dep0)/576 - PR9ep0/216 - (1135*S2)/768 - 
     (351*S2^2)/128 - (89*T1ep)/1728 - T1ep2/48 + (375769*z2)/248832 - 
     (39*S2*z2)/128 - (12083*z3)/25920 + (z2*z3)/108 + (7387*z4)/30720)/ep, 
 II[2, 1, 2, 2, 2, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0] -> 
  (-1/180 - z3/18 + z5/18)/ep^2 + (-173987003/16796160 - D5/216 - (5*D6)/81 - 
     D6ep/16 - (61*PR10ep0)/324 - PR11dep0/48 + PR11ep0/72 - 
     (23*PR12ep0)/648 + (43*PR14ep0)/432 + PR15ep0/16 - (455*PR4dfin)/864 + 
     (1471*PR4fin)/12960 + (11*PR5ep0)/648 - (13*PR9dep0)/96 + PR9ep0/32 - 
     (509*S2)/48 + (891*S2^2)/32 - (5*T1ep)/24 - (119*T1ep2)/1296 - 
     (300737*z2)/23328 - (119*S2*z2)/96 - (186677*z3)/38880 - (z2*z3)/16 + 
     z3^2/360 - (875*z4)/384 + (479*z5)/432 - (5*z6)/144)/ep, 
 II[1, 1, 1, 1, 2, 1, 1, 1, 1, 0, 2, 1, 2, 0, 0] -> 1/(10*ep), 
 II[1, 1, 1, 1, 1, 2, 1, 1, 1, 0, 2, 2, 1, 0, 0] -> 
  (-1/60 + z3/20)/ep^2 + (-47150959/933120 + D5/2 + D6ep/72 - 
     (7*PR10ep0)/72 - PR11dep0/8 + PR12ep0/72 + (5*PR14ep0)/72 - PR15ep0/72 - 
     (25*PR4dfin)/16 + (7*PR4fin)/144 - (2*PR5ep0)/9 - (23*PR9dep0)/48 - 
     PR9ep0/144 + (567*S2)/16 + (405*S2^2)/16 + (29*T1ep)/72 - 
     (11*T1ep2)/72 - (665*z2)/648 - (33*S2*z2)/16 + (39377*z3)/2160 + 
     (z2*z3)/72 + (677*z4)/960 - (25*z5)/24)/ep, 
 II[2, 1, 2, 2, 1, 2, 1, 1, 1, 0, 0, 1, 1, 0, 0] -> 
  (1/180 - z3/60)/ep^2 + (311768027/33592320 - D5/216 - (5*D6)/648 + 
     (23*D6ep)/2592 + (13*PR10ep0)/324 + (7*PR11dep0)/288 - PR12ep0/36 - 
     (35*PR14ep0)/2592 - (23*PR15ep0)/2592 + (1925*PR4dfin)/5184 - 
     (131*PR4fin)/5184 + (7*PR5ep0)/162 + (191*PR9dep0)/1728 - 
     (23*PR9ep0)/5184 - (77*S2)/48 - (675*S2^2)/64 + (43*T1ep)/648 + 
     (187*T1ep2)/2592 + (91655*z2)/46656 + (187*S2*z2)/192 - 
     (612739*z3)/233280 + (23*z2*z3)/2592 + (6751*z4)/34560 - (25*z5)/288)/
    ep, II[1, 1, 1, 1, 1, 1, 1, 2, 2, 0, 1, 2, 1, 0, 0] -> 
  (-1/60 + z3/20)/ep^2 + (-47150959/933120 + D5/2 + D6ep/72 - 
     (7*PR10ep0)/72 - PR11dep0/8 + PR12ep0/72 + (5*PR14ep0)/72 - PR15ep0/72 - 
     (25*PR4dfin)/16 + (7*PR4fin)/144 - (2*PR5ep0)/9 - (23*PR9dep0)/48 - 
     PR9ep0/144 + (567*S2)/16 + (405*S2^2)/16 + (29*T1ep)/72 - 
     (11*T1ep2)/72 - (665*z2)/648 - (33*S2*z2)/16 + (40349*z3)/2160 + 
     (z2*z3)/72 + (677*z4)/960 - (2*z5)/3 - (147*z7)/160)/ep, 
 II[1, 1, 3, 1, 2, 1, 1, 1, 1, 0, 0, 1, 2, 0, 0] -> 
  (1/180 - z3/60)/ep^2 + (5300059/7464960 - (7*D5)/72 + (5*D6)/648 - 
     (49*D6ep)/5184 - (53*PR10ep0)/1296 - (7*PR11dep0)/192 - PR12ep0/216 + 
     (55*PR14ep0)/5184 + (49*PR15ep0)/5184 - (1075*PR4dfin)/10368 + 
     (29*PR4fin)/1152 + PR5ep0/1296 - (133*PR9dep0)/3456 + 
     (49*PR9ep0)/10368 - (441*S2)/64 + (945*S2^2)/128 - (463*T1ep)/2592 - 
     (301*T1ep2)/5184 - (28195*z2)/10368 - (301*S2*z2)/384 - 
     (796753*z3)/466560 - (49*z2*z3)/5184 - (36373*z4)/69120 - (25*z5)/576)/
    ep, II[1, 1, 1, 1, 2, 1, 2, 2, 0, 0, 1, 2, 1, 0, 0] -> 
  (1/180 - z3/60)/ep^2 + (299651063/16796160 - (7*D5)/27 - (25*D6)/648 - 
     (17*D6ep)/432 + (11*PR10ep0)/648 + (11*PR11dep0)/144 - PR12ep0/81 - 
     (5*PR14ep0)/144 + (17*PR15ep0)/432 + (125*PR4dfin)/288 - 
     (83*PR4fin)/2592 + (23*PR5ep0)/648 + (31*PR9dep0)/288 + 
     (17*PR9ep0)/864 - (341*S2)/24 - (135*S2^2)/16 - (59*T1ep)/216 - 
     (19*T1ep2)/1296 + (69755*z2)/23328 - (19*S2*z2)/96 - (192719*z3)/38880 - 
     (17*z2*z3)/432 + (2713*z4)/17280 + (25*z5)/144)/ep, 
 II[1, 1, 2, 1, 1, 1, 2, 2, 1, 0, 0, 2, 1, 0, 0] -> 
  (1/180 - z3/60)/ep^2 + (45387545/6718464 - (11*D5)/216 + (5*D6)/216 + 
     (11*D6ep)/864 + (11*PR10ep0)/648 + (17*PR11dep0)/288 + PR12ep0/54 - 
     (5*PR14ep0)/864 - (11*PR15ep0)/864 + (425*PR4dfin)/1728 + 
     (35*PR4fin)/5184 + (11*PR5ep0)/216 + (47*PR9dep0)/576 - 
     (11*PR9ep0)/1728 - (449*S2)/96 - (135*S2^2)/64 - (13*T1ep)/432 + 
     (97*T1ep2)/2592 - (82325*z2)/46656 + (97*S2*z2)/192 - (98471*z3)/25920 + 
     (11*z2*z3)/864 - (14399*z4)/34560 + (25*z5)/32)/ep, 
 II[2, 1, 2, 0, 1, 2, 1, 2, 1, 0, 0, 2, 1, 0, 0] -> 
  (-1/1080 + z3/360)/ep^3 + (-1/80 + D6/432 - (83*S2)/36 + (41167*z3)/77760 - 
     z4/360)/ep^2 + (-354594889/322486272 - (35*B4)/648 + (601*D5)/5184 + 
     (71*D6)/1152 - (5*D6ep)/432 + (25*PR10ep0)/1296 + (35*PR14ep0)/1728 + 
     PR15ep0/72 + (175*PR4dep1)/6912 + (9845*PR4dfin)/124416 + 
     (35*PR4ep1)/6912 + (15101*PR4fin)/622080 + (35*PR5ep0)/648 + 
     (35*PR7ep1)/1728 + (409*PR9dep0)/5184 + PR9ep0/216 - (4365*S2)/2048 + 
     (639*S2^2)/128 + (42241*T1ep)/124416 + (13459*T1ep2)/62208 + 
     (35*T1ep3)/1152 - (28305157*z2)/4478976 + (13459*S2*z2)/4608 + 
     (35*T1ep*z2)/1152 - (1525589*z3)/2799360 - (35*S2*z3)/128 + 
     (89*z2*z3)/1728 - (617833*z4)/829440 + (251*z5)/17280)/ep, 
 II[1, 1, 1, 0, 0, 1, 2, 1, 1, 1, 1, 1, 2, 2, 0] -> 
  (-z3/10 + z3^2/10 + (11*z5)/12 - (147*z7)/160)/ep, 
 II[2, 1, 3, 1, 2, 2, 1, 0, 0, 0, 1, 2, 0, 0, 0] -> 
  1/(5760*ep^5) + 13/(17280*ep^4) + (473/69120 - S2/192 + z2/2304)/ep^3 + 
   (31783/77760 - (1619*S2)/288 - T1ep/2592 + z2/6912 + (81209*z3)/93312)/
    ep^2 + (-11767194517/1612431360 - (265*B4)/1944 + (899*D5)/1944 + 
     (533*PR10ep0)/3888 + (1325*PR4dep1)/20736 - (635*PR4dfin)/13824 + 
     (265*PR4ep1)/20736 - (1541*PR4fin)/41472 + (265*PR7ep1)/5184 + 
     (18475*S2)/2048 - 3*S2^2 + (148601*T1ep)/124416 + (30547*T1ep2)/62208 + 
     (265*T1ep3)/3456 - (10111571*z2)/4478976 + (30535*S2*z2)/4608 + 
     (265*T1ep*z2)/3456 + (2839699*z3)/559872 - (265*S2*z3)/384 + 
     (265*z2*z3)/1728 + (15547*z4)/20736 + (53*z5)/1152)/ep, 
 II[1, 1, 1, 0, 0, 1, 2, 1, 1, 2, 1, 1, 2, 1, 0] -> 
  ((4*z3)/15 + z3^2/10 + z5/2 - (147*z7)/160)/ep, 
 II[2, 2, 2, 1, 0, 1, 1, 1, 1, 1, 1, 1, 1, 0, 0] -> 
  (-z3/15 - z5 + (7*z7)/6)/ep, II[2, 1, 4, 1, 2, 2, 1, 0, 0, 0, 1, 1, 0, 0, 
   0] -> -1/(17280*ep^5) + 31/(51840*ep^4) + 
   (5003/373248 - (323*S2)/5184 - z2/6912)/ep^3 + 
   (-83933/1399680 - (127*S2)/648 - (323*T1ep)/69984 - (1199*z2)/62208 + 
     (8399*z3)/279936)/ep^2 + (-144790455151/43535646720 - (119*B4)/3888 + 
     D5/972 + PR10ep0/432 + (85*PR4dep1)/20736 + (71575*PR4dfin)/3359232 + 
     (17*PR4ep1)/20736 + (366319*PR4fin)/16796160 + (17*PR7ep1)/5184 + 
     (7561195*S2)/1492992 - (25*S2^2)/8 + (34153*T1ep)/1119744 + 
     (7811*T1ep2)/559872 + (17*T1ep3)/3456 - (180240497*z2)/120932352 + 
     (2173*S2*z2)/13824 + (17*T1ep*z2)/3456 - (7442855*z3)/15116544 - 
     (17*S2*z3)/384 + (17*z2*z3)/1728 - (125977*z4)/1119744 + (17*z5)/5760)/
    ep, II[2, 1, 2, 1, 1, 2, 1, 2, 1, 0, 0, 1, 1, 0, 0] -> 
  -1/(120*ep^3) + (-29/240 + (7*S2)/24 + (41*z3)/1440 + z5/18)/ep^2 + 
   (-60041449/4199040 + (23*D5)/288 + (155*D6)/5184 + (19*D6ep)/648 - 
     (47*PR10ep0)/1296 + PR11dep0/36 + PR11ep0/72 + (5*PR12ep0)/324 + 
     (23*PR14ep0)/2592 - (19*PR15ep0)/648 - (175*PR4dfin)/324 + 
     (19*PR4fin)/1620 - (17*PR5ep0)/162 - (199*PR9dep0)/864 - 
     (19*PR9ep0)/1296 + (5381*S2)/576 + (153*S2^2)/32 - (107*T1ep)/2592 - 
     (89*T1ep2)/648 + (80401*z2)/46656 - (89*S2*z2)/48 + 
     (1462259*z3)/233280 + (19*z2*z3)/648 - z3^2/72 + (299*z4)/640 - 
     (11*z5)/216 - (5*z6)/144)/ep, 
 II[2, 1, 1, 1, 1, 2, 1, 2, 1, 0, 1, 1, 1, 0, 0] -> 
  1/(40*ep^3) + (31/80 - (9*S2)/16 - (23*z3)/96 - z5/6)/ep^2 + 
   (-25988369/1866240 + (23*D5)/96 - (125*D6)/1728 - D6ep/48 - PR10ep0/36 - 
     (23*PR11dep0)/48 - PR11ep0/24 - (5*PR12ep0)/216 + (17*PR14ep0)/288 + 
     PR15ep0/48 - (5*PR4dfin)/32 + (127*PR4fin)/1440 + (5*PR5ep0)/54 + 
     PR9dep0/16 + PR9ep0/96 + (303*S2)/64 + (1377*S2^2)/64 + (13*T1ep)/32 + 
     (11*T1ep2)/72 - (65803*z2)/5184 + (33*S2*z2)/16 - (39193*z3)/12960 - 
     (z2*z3)/48 + (11*z3^2)/120 - (2135*z4)/1152 - (157*z5)/144 + (5*z6)/48)/
    ep, II[2, 1, 1, 0, 2, 0, 1, 2, 0, 2, 1, 1, 1, 1, 0] -> 
  ((7*z3)/180 - z5/18)/ep^2 + (58087301/2519424 - (20*D5)/81 - PR0ep0/81 + 
     (5*PR10ep0)/243 - (5*PR11dep0)/54 - PR11ep0/72 + (395*PR4dfin)/648 + 
     (17*PR4fin)/1944 + (107*PR5ep0)/648 + (10*PR9dep0)/27 - (1855*S2)/72 + 
     6*S2^2 - (5*T1ep)/27 + (40*T1ep2)/243 - (117983*z2)/17496 + 
     (20*S2*z2)/9 - (15503*z3)/1620 + z3^2/72 - (7687*z4)/6480 - (10*z5)/27 + 
     (5*z6)/144)/ep, II[1, 2, 1, 0, 1, 1, 1, 1, 0, 2, 1, 1, 1, 2, 0] -> 
  ((-7*z3)/60 + z5/6)/ep^2 + (2282279/139968 - (5*D5)/18 + PR0ep0/72 - 
     (5*PR10ep0)/108 + (5*PR11dep0)/24 + PR11ep0/24 + (5*PR4dfin)/36 - 
     PR4fin/108 + PR5ep0/72 - (155*S2)/8 + (27*S2^2)/16 - (5*T1ep)/12 - 
     (5*T1ep2)/54 + (403*z2)/972 - (5*S2*z2)/4 - (143*z3)/27 - 
     (17*z3^2)/120 - (73*z4)/360 + (47*z5)/72 - (5*z6)/48)/ep, 
 II[1, 2, 1, 0, 2, 0, 2, 1, 0, 1, 1, 1, 2, 1, 0] -> 
  ((7*z3)/180 - z5/18)/ep^2 + (64304221/2519424 - (85*D5)/324 + PR0ep0/324 + 
     (35*PR10ep0)/1944 - (5*PR11dep0)/24 - PR11ep0/72 + (35*PR4dfin)/54 - 
     PR4fin/243 + (17*PR5ep0)/108 + (10*PR9dep0)/27 - (955*S2)/36 + 
     (21*S2^2)/16 - (5*T1ep)/24 + (155*T1ep2)/972 - (44549*z2)/8748 + 
     (155*S2*z2)/72 - (297409*z3)/29160 + z3^2/72 - (12499*z4)/12960 - 
     (67*z5)/216 + (5*z6)/144)/ep, 
 II[1, 1, 1, 0, 2, 0, 2, 1, 0, 2, 1, 1, 1, 2, 0] -> 
  ((7*z3)/180 - z5/18)/ep^2 + (-39014621/1679616 + (65*D5)/216 + 
     (7*PR0ep0)/648 + (5*PR10ep0)/324 - PR11ep0/72 - (65*PR4dfin)/144 + 
     (7*PR4fin)/1296 - (7*PR5ep0)/72 - (5*PR9dep0)/24 + (605*S2)/24 - 
     (9*S2^2)/16 + (25*T1ep)/72 - (25*T1ep2)/648 + (31973*z2)/11664 - 
     (25*S2*z2)/48 + (86017*z3)/9720 + (17*z3^2)/360 + (5909*z4)/8640 - 
     (49*z5)/216 + (5*z6)/144)/ep, 
 II[1, 1, 1, 1, 1, 2, 1, 1, 2, 0, 1, 2, 1, 0, 0] -> 
  (1/60 + z3/6 - z5/6)/ep^2 + (518291/14580 - D5/8 + D6ep/72 + 
     (7*PR10ep0)/36 - PR11dep0/4 - PR11ep0/24 + PR12ep0/72 - PR14ep0/18 - 
     PR15ep0/72 + (5*PR4dfin)/3 - PR4fin/45 + (23*PR5ep0)/72 + 
     (37*PR9dep0)/48 - PR9ep0/144 - (153*S2)/8 - (81*S2^2)/4 + (5*T1ep)/18 + 
     (17*T1ep2)/36 - (1837*z2)/324 + (51*S2*z2)/8 - (7739*z3)/540 + 
     (z2*z3)/72 + (11*z3^2)/120 - (115*z4)/96 - (5*z5)/18 + (5*z6)/48)/ep, 
 II[2, 1, 2, 1, 1, 2, 2, 1, 1, 0, 0, 1, 1, 0, 0] -> 
  (-1/180 - z3/18 + z5/18)/ep^2 + (-651220057/33592320 + (11*D5)/54 - 
     (5*D6)/648 + (23*D6ep)/2592 - (37*PR10ep0)/648 + (19*PR11dep0)/288 + 
     PR11ep0/72 - PR12ep0/36 + (73*PR14ep0)/2592 - (23*PR15ep0)/2592 - 
     (3655*PR4dfin)/5184 - (43*PR4fin)/25920 - (89*PR5ep0)/648 - 
     (529*PR9dep0)/1728 - (23*PR9ep0)/5184 + (199*S2)/12 + (297*S2^2)/64 + 
     (35*T1ep)/324 - (353*T1ep2)/2592 + (163871*z2)/46656 - (353*S2*z2)/192 + 
     (1913201*z3)/233280 + (23*z2*z3)/2592 - z3^2/72 + (5735*z4)/6912 - 
     (311*z5)/864 - (5*z6)/144)/ep, 
 II[1, 1, 2, 1, 1, 2, 2, 2, 1, 0, 0, 1, 1, 0, 0] -> 
  (-1/180 - z3/18 + z5/18)/ep^2 + (34059503/2239488 - D5/6 + (5*D6)/216 + 
     (11*D6ep)/864 + PR10ep0/36 + PR11dep0/32 + PR11ep0/72 + PR12ep0/54 - 
     (29*PR14ep0)/864 - (11*PR15ep0)/864 + (365*PR4dfin)/1728 - 
     (551*PR4fin)/8640 - PR5ep0/72 + (7*PR9dep0)/576 - (11*PR9ep0)/1728 - 
     (251*S2)/32 - (603*S2^2)/64 - (85*T1ep)/432 - (41*T1ep2)/864 + 
     (101557*z2)/15552 - (41*S2*z2)/64 - (78781*z3)/77760 + (11*z2*z3)/864 - 
     z3^2/72 + (2275*z4)/2304 - (665*z5)/864 - (5*z6)/144)/ep, 
 II[2, 1, 1, 1, 2, 2, 2, 1, 0, 0, 1, 1, 1, 0, 0] -> 
  (-1/180 - z3/18 + z5/18)/ep^2 + (-112618153/16796160 + D5/54 - (5*D6)/324 - 
     (7*D6ep)/432 + (19*PR10ep0)/324 + (47*PR11dep0)/144 + PR11ep0/72 + 
     (7*PR12ep0)/648 - (37*PR14ep0)/432 + (7*PR15ep0)/432 - (15*PR4dfin)/32 - 
     (1699*PR4fin)/12960 - (77*PR5ep0)/324 - (119*PR9dep0)/288 + 
     (7*PR9ep0)/864 + (127*S2)/6 - (549*S2^2)/32 - (5*T1ep)/108 - 
     (349*T1ep2)/1296 + (469583*z2)/23328 - (349*S2*z2)/96 + 
     (84839*z3)/7776 - (7*z2*z3)/432 - (11*z3^2)/360 + (12275*z4)/3456 + 
     (683*z5)/432 - (5*z6)/144)/ep, 
 II[1, 1, 4, 1, 2, 0, 1, 1, 1, 0, 0, 2, 1, 0, 0] -> 
  1/(4320*ep^5) + 7/(2160*ep^4) + (4517/77760 - (71*S2)/432 + z2/1728)/ep^3 + 
   (57941/466560 - (4777*S2)/2592 - (71*T1ep)/5832 - (121*z2)/2592 + 
     (18427*z3)/116640)/ep^2 + (-14146057261/3627970560 - (17*B4)/216 + 
     (55*D5)/972 - (71*D6)/5832 - (287*D6ep)/11664 - PR10ep0/11664 + 
     (247*PR14ep0)/23328 + (287*PR15ep0)/11664 + (85*PR4dep1)/5184 - 
     (5885*PR4dfin)/279936 + (17*PR4ep1)/5184 + (7103*PR4fin)/279936 + 
     (7*PR5ep0)/729 + (17*PR7ep1)/1296 - (43*PR9dep0)/7776 + 
     (287*PR9ep0)/23328 + (441853*S2)/124416 + (27*S2^2)/8 + 
     (42985*T1ep)/279936 + (3995*T1ep2)/46656 + (17*T1ep3)/864 - 
     (37861325*z2)/10077696 + (1237*S2*z2)/1152 + (17*T1ep*z2)/864 - 
     (2619661*z3)/1574640 - (17*S2*z3)/96 + (43*z2*z3)/2916 - 
     (11567*z4)/116640 + (17*z5)/1440)/ep, 
 II[4, 1, 1, 1, 3, 1, 0, 2, 0, 0, 1, 0, 1, 0, 0] -> 
  -1/(12960*ep^5) - 1/(972*ep^4) + (-24977/699840 + (751*S2)/7776 - z2/5184)/
    ep^3 + (-196939/1399680 + (127633*S2)/46656 + (751*T1ep)/104976 + 
     (691*z2)/23328 - (402031*z3)/1049760)/ep^2 + 
   (34461196991/4837294080 - (163*B4)/1458 - (947*D5)/11664 + 
     (13*PR10ep0)/1296 - (725*PR14ep0)/23328 - (815*PR4dep1)/62208 + 
     (47185*PR4dfin)/373248 - (163*PR4ep1)/62208 - (49063*PR4fin)/1866240 - 
     (1799*PR5ep0)/69984 - (163*PR7ep1)/15552 + (5281597*S2)/1492992 - 
     (627*S2^2)/64 - (1585457*T1ep)/10077696 - (185705*T1ep2)/1679616 - 
     (163*T1ep3)/10368 + (77551543*z2)/13436928 - (59899*S2*z2)/41472 - 
     (163*T1ep*z2)/10368 - (9248045*z3)/5038848 + (163*S2*z3)/1152 - 
     (163*z2*z3)/5184 + (45973943*z4)/22394880 - (163*z5)/17280)/ep, 
 II[2, 1, 2, 1, 4, 1, 1, 0, 0, 0, 1, 2, 0, 0, 0] -> 
  -1/(25920*ep^5) - 91/(155520*ep^4) + 
   (9469/933120 - (79*S2)/2592 - z2/10368)/ep^3 + 
   (8779/373248 - (113*S2)/216 - (79*T1ep)/34992 - (241*z2)/20736 + 
     (1483*z3)/34992)/ep^2 + (186547744189/348285173760 + (265*B4)/5184 - 
     (131*D5)/1728 - (11*PR10ep0)/1944 + (25*PR4dep1)/165888 - 
     (923605*PR4dfin)/26873856 + (5*PR4ep1)/165888 - 
     (21881*PR4fin)/26873856 + (5*PR7ep1)/41472 - (47809345*S2)/11943936 + 
     (455*S2^2)/128 - (265121*T1ep)/2985984 - (58505*T1ep2)/4478976 + 
     (5*T1ep3)/27648 - (481124251*z2)/967458816 - (21187*S2*z2)/110592 + 
     (5*T1ep*z2)/27648 + (28113119*z3)/120932352 - (5*S2*z3)/3072 + 
     (5*z2*z3)/13824 - (19606907*z4)/35831808 + z5/9216)/ep, 
 II[2, 1, 1, 2, 2, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0] -> 
  1/(80*ep^3) + (23/120 - (9*S2)/32 - (7*z3)/192 - z5/6)/ep^2 + 
   (-26391971/1866240 + (43*D5)/192 - (205*D6)/3456 - D6ep/24 - 
     (7*PR10ep0)/144 - (7*PR11dep0)/24 - PR11ep0/24 - (5*PR12ep0)/216 + 
     (37*PR14ep0)/576 + PR15ep0/24 - (5*PR4dfin)/24 + (7*PR4fin)/90 + 
     (31*PR5ep0)/432 + (5*PR9dep0)/64 + PR9ep0/48 + (495*S2)/128 + 
     (2511*S2^2)/128 + (65*T1ep)/192 + (41*T1ep2)/288 - (115655*z2)/10368 + 
     (123*S2*z2)/64 - (45367*z3)/51840 - (z2*z3)/24 - z3^2/120 - 
     (473*z4)/288 - (10*z5)/9 + (5*z6)/48)/ep, 
 II[2, 1, 2, 2, 2, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0] -> 
  -1/(240*ep^3) + (-1/15 + (3*S2)/32 + (7*z3)/576 + z5/18)/ep^2 + 
   (51600887/8398080 - (209*D5)/1728 - (145*D6)/3456 - (19*D6ep)/432 - 
     (139*PR10ep0)/1296 - PR11dep0/144 + PR11ep0/72 - (5*PR12ep0)/216 + 
     (103*PR14ep0)/1728 + (19*PR15ep0)/432 + (85*PR4dfin)/864 + 
     (1039*PR4fin)/12960 + (43*PR5ep0)/432 + (55*PR9dep0)/576 + 
     (19*PR9ep0)/864 - (6991*S2)/384 + (1863*S2^2)/128 - (395*T1ep)/1728 + 
     (47*T1ep2)/2592 - (1032335*z2)/93312 + (47*S2*z2)/192 - 
     (1413073*z3)/155520 - (19*z2*z3)/432 + z3^2/360 - (7363*z4)/3456 + 
     (551*z5)/432 - (5*z6)/144)/ep, 
 II[1, 1, 1, 0, 2, 1, 1, 2, 0, 1, 1, 2, 1, 1, 0] -> 
  1/(40*ep^2) + (7/15 - (9*S2)/16 - (83*z3)/480 - z5/3)/ep, 
 II[1, 1, 1, 1, 3, 1, 1, 2, 0, 0, 1, 2, 1, 0, 0] -> 
  -1/(120*ep^3) + (-17/120 + (13*S2)/96 + (23*z3)/360 + z5/18)/ep^2 + 
   (211059509/11197440 - (10*D5)/27 + (239*D6)/3888 + (115*D6ep)/2592 + 
     (205*PR10ep0)/2592 + (79*PR11dep0)/864 + PR11ep0/72 + (25*PR12ep0)/972 - 
     (143*PR14ep0)/1728 - (115*PR15ep0)/2592 + (185*PR4dfin)/576 - 
     (577*PR4fin)/8640 - (73*PR5ep0)/3888 + (7*PR9dep0)/108 - 
     (115*PR9ep0)/5184 - (16139*S2)/1152 - (81*S2^2)/8 - (2317*T1ep)/5184 - 
     (235*T1ep2)/2592 + (235447*z2)/31104 - (235*S2*z2)/192 - 
     (199957*z3)/233280 + (115*z2*z3)/2592 + z3^2/360 + (64693*z4)/51840 + 
     (127*z5)/288 - (5*z6)/144)/ep, 
 II[3, 1, 2, 1, 3, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0] -> 
  1/(360*ep^3) + (11/324 - (97*S2)/192 + (27397*z3)/311040)/ep^2 + 
   (-21288020077/6449725440 - (35*B4)/2592 + (2543*D5)/20736 + (29*D6)/4608 + 
     D6ep/108 + (191*PR10ep0)/5184 - (19*PR14ep0)/6912 - PR15ep0/108 + 
     (175*PR4dep1)/27648 + (40405*PR4dfin)/497664 + (35*PR4ep1)/27648 - 
     (11939*PR4fin)/2488320 + (5*PR5ep0)/1296 + (35*PR7ep1)/6912 + 
     (133*PR9dep0)/6912 - PR9ep0/216 + (1858625*S2)/221184 - 
     (3711*S2^2)/512 + (42491*T1ep)/165888 + (7361*T1ep2)/82944 + 
     (35*T1ep3)/4608 + (9193627*z2)/17915904 + (7361*S2*z2)/6144 + 
     (35*T1ep*z2)/4608 + (14580011*z3)/11197440 - (35*S2*z3)/512 + 
     (169*z2*z3)/6912 + (488887*z4)/3317760 + (7*z5)/1536)/ep, 
 II[2, 1, 1, 1, 3, 1, 1, 2, 0, 0, 1, 2, 0, 0, 0] -> 
  1/(360*ep^3) + (85/1296 - (523*S2)/288 + (52847*z3)/155520)/ep^2 + 
   (2266241447/3224862720 - (55*B4)/1296 + (1013*D5)/10368 + (293*D6)/6912 - 
     D6ep/54 + (101*PR10ep0)/2592 + PR14ep0/1152 + PR15ep0/54 + 
     (275*PR4dep1)/13824 + (43105*PR4dfin)/248832 + (55*PR4ep1)/13824 - 
     (3767*PR4fin)/1244160 + (5*PR5ep0)/162 + (55*PR7ep1)/3456 + 
     (497*PR9dep0)/10368 + PR9ep0/108 + (293693*S2)/110592 - 
     (1125*S2^2)/256 + (85181*T1ep)/248832 + (21575*T1ep2)/124416 + 
     (55*T1ep3)/2304 - (15538961*z2)/8957952 + (21575*S2*z2)/9216 + 
     (55*T1ep*z2)/2304 - (1468093*z3)/5598720 - (55*S2*z3)/256 + 
     (101*z2*z3)/3456 - (285413*z4)/1658880 + (11*z5)/768)/ep, 
 II[1, 1, 1, 1, 3, 0, 1, 2, 1, 0, 1, 1, 2, 0, 0] -> 
  -1/(120*ep^3) + (-47/360 + (13*S2)/96 + (31*z3)/360)/ep^2 + 
   (17188921/1119744 - (59*D5)/96 + D6/96 - D6ep/36 - PR10ep0/18 - 
     PR14ep0/24 + PR15ep0/36 - (115*PR4dfin)/864 + (17*PR4fin)/4320 - 
     (5*PR5ep0)/144 - PR9dep0/48 + PR9ep0/72 - (9415*S2)/288 + 
     (513*S2^2)/32 - (583*T1ep)/648 - (11*T1ep2)/48 - (263*z2)/972 - 
     (99*S2*z2)/32 - (480181*z3)/155520 - (z2*z3)/36 - (661*z4)/5760)/ep, 
 II[1, 1, 1, 1, 4, 1, 0, 2, 0, 0, 1, 2, 1, 0, 0] -> 
  1/(360*ep^3) + (83/972 + (367*S2)/288 - (157217*z3)/466560)/ep^2 + 
   (-32462559611/1612431360 + (65*B4)/1944 + (28277*D5)/31104 - 
     (1721*D6)/62208 + (11*D6ep)/243 + (469*PR10ep0)/7776 + 
     (1997*PR14ep0)/31104 - (11*PR15ep0)/243 - (325*PR4dep1)/20736 + 
     (29195*PR4dfin)/124416 - (65*PR4ep1)/20736 - (8381*PR4fin)/622080 + 
     (35*PR5ep0)/648 - (65*PR7ep1)/5184 + (247*PR9dep0)/10368 - 
     (11*PR9ep0)/486 + (8037725*S2)/165888 - (6583*S2^2)/256 + 
     (146587*T1ep)/124416 + (15257*T1ep2)/62208 - (65*T1ep3)/3456 + 
     (10123733*z2)/4478976 + (15257*S2*z2)/4608 - (65*T1ep*z2)/3456 + 
     (1595089*z3)/466560 + (65*S2*z3)/384 + (119*z2*z3)/15552 + 
     (218953*z4)/829440 - (13*z5)/1152)/ep, 
 II[2, 1, 2, 2, 3, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0] -> 
  1/(720*ep^3) + (13/2160 - (7*S2)/144 - (49*z3)/8640)/ep^2 + 
   (98161391/16796160 - (151*D5)/576 + (7*D6)/10368 - (7*D6ep)/648 - 
     (11*PR10ep0)/432 - (79*PR14ep0)/5184 + (7*PR15ep0)/648 - 
     (115*PR4dfin)/1296 + (7*PR4fin)/6480 - (25*PR5ep0)/1296 - 
     (29*PR9dep0)/1728 + (7*PR9ep0)/1296 - (49025*S2)/3456 + 
     (1023*S2^2)/128 - (5783*T1ep)/15552 - (251*T1ep2)/2592 - 
     (4447*z2)/93312 - (251*S2*z2)/192 - (62263*z3)/58320 - (7*z2*z3)/648 - 
     (11*z4)/1440)/ep, II[1, 1, 2, 1, 1, 1, 1, 1, 2, 0, 1, 2, 1, 0, 0] -> 
  1/(80*ep^3) + (23/120 - (9*S2)/32 - (7*z3)/192 - z5/6)/ep^2 + 
   (-26391971/1866240 + (43*D5)/192 - (205*D6)/3456 - D6ep/24 - 
     (7*PR10ep0)/144 - (7*PR11dep0)/24 - PR11ep0/24 - (5*PR12ep0)/216 + 
     (37*PR14ep0)/576 + PR15ep0/24 - (5*PR4dfin)/24 + (7*PR4fin)/90 + 
     (31*PR5ep0)/432 + (5*PR9dep0)/64 + PR9ep0/48 + (495*S2)/128 + 
     (2511*S2^2)/128 + (65*T1ep)/192 + (41*T1ep2)/288 - (115655*z2)/10368 + 
     (123*S2*z2)/64 - (66967*z3)/51840 - (z2*z3)/24 + (11*z3^2)/120 - 
     (473*z4)/288 - (7*z5)/9 + (5*z6)/48)/ep, 
 II[2, 1, 2, 1, 1, 1, 2, 2, 1, 0, 0, 1, 1, 0, 0] -> 
  -1/(240*ep^3) + (-1/15 + (3*S2)/32 + (7*z3)/576 + z5/18)/ep^2 + 
   (47579587/8398080 - (289*D5)/1728 - (65*D6)/3456 - D6ep/48 + 
     PR10ep0/1296 + (19*PR11dep0)/144 + PR11ep0/72 - (19*PR14ep0)/576 + 
     PR15ep0/48 - (5*PR4dfin)/288 - (541*PR4fin)/12960 - PR5ep0/16 - 
     (5*PR9dep0)/64 + PR9ep0/96 - (1391*S2)/384 - (837*S2^2)/128 - 
     (145*T1ep)/576 - (293*T1ep2)/2592 + (594065*z2)/93312 - 
     (293*S2*z2)/192 + (233327*z3)/155520 - (z2*z3)/48 - z3^2/72 + 
     (3247*z4)/3456 + (77*z5)/432 - (5*z6)/144)/ep, 
 II[2, 1, 1, 1, 2, 1, 2, 2, 0, 0, 1, 1, 1, 0, 0] -> 
  -1/(120*ep^3) + (-29/240 + (7*S2)/24 + (41*z3)/1440 + z5/18)/ep^2 + 
   (-70184689/16796160 - (101*D5)/864 - (215*D6)/15552 - (7*D6ep)/1296 - 
     (7*PR10ep0)/81 + (67*PR11dep0)/432 + PR11ep0/72 - (35*PR12ep0)/1944 + 
     (73*PR14ep0)/2592 + (7*PR15ep0)/1296 - (925*PR4dfin)/2592 + 
     (527*PR4fin)/12960 - (79*PR5ep0)/1944 - (47*PR9dep0)/432 + 
     (7*PR9ep0)/2592 - (5149*S2)/576 + (801*S2^2)/64 - (767*T1ep)/2592 - 
     (79*T1ep2)/648 - (147239*z2)/46656 - (79*S2*z2)/48 + (76259*z3)/233280 - 
     (7*z2*z3)/1296 - (11*z3^2)/360 - (28231*z4)/51840 + (229*z5)/432 - 
     (5*z6)/144)/ep, II[1, 1, 1, 2, 2, 1, 2, 1, 1, 0, 1, 1, 1, 0, 0] -> 
  (-1/240 + z3/80)/ep^3 + (-5/72 + D6/96 + (3*S2)/32 + (59*z3)/960 - z4/80)/
    ep^2 + (274021/311040 - (13*D5)/192 + (43*D6)/1152 - D6ep/96 - 
     (5*PR10ep0)/144 + PR11dep0/8 + PR12ep0/72 + PR14ep0/192 + PR15ep0/48 - 
     (35*PR4dfin)/288 - PR4fin/480 - (5*PR5ep0)/144 - (5*PR9dep0)/64 - 
     (403*S2)/128 + (81*S2^2)/128 - (95*T1ep)/576 - (23*T1ep2)/288 + 
     (493*z2)/384 - (69*S2*z2)/64 + (22729*z3)/51840 + (157*z4)/1920 + 
     (39*z5)/160)/ep, II[1, 1, 2, 0, 1, 1, 1, 2, 0, 1, 1, 2, 1, 1, 0] -> 
  (-1/120 + z3/40)/ep^2 + (-1/6 + D6/48 + (3*S2)/16 + (23*z3)/96 - z3^2/10 - 
     z4/40)/ep, II[2, 1, 2, 1, 2, 2, 1, 2, 0, 0, 1, 1, 0, 0, 0] -> 
  (-1/1080 + z3/360)/ep^3 + (-29/2160 + D6/432 - (119*S2)/48 + 
     (44017*z3)/77760 - z4/360)/ep^2 + 
   (-3408477913/322486272 + (19*B4)/162 + (115*D5)/576 + (283*D6)/3456 - 
     (5*D6ep)/432 - PR10ep0/1296 + (203*PR14ep0)/5184 + PR15ep0/72 + 
     (95*PR4dep1)/6912 + (4805*PR4dfin)/124416 + (19*PR4ep1)/6912 + 
     (22349*PR4fin)/622080 + (41*PR5ep0)/972 + (19*PR7ep1)/1728 + 
     (83*PR9dep0)/5184 + PR9ep0/216 + (94747*S2)/18432 - (99*S2^2)/128 + 
     (5081*T1ep)/13824 + (10739*T1ep2)/62208 + (19*T1ep3)/1152 - 
     (25774645*z2)/4478976 + (10739*S2*z2)/4608 + (19*T1ep*z2)/1152 + 
     (8977291*z3)/2799360 - (19*S2*z3)/128 + (41*z2*z3)/1728 - 
     (1962553*z4)/829440 + (49*z5)/5760)/ep, 
 II[2, 1, 2, 1, 2, 1, 1, 1, 0, 0, 1, 2, 1, 0, 0] -> 
  (1/360 - z3/120)/ep^3 + (89/2160 - D6/144 + S2/24 - (37*z3)/480 + z4/120)/
    ep^2 + (-71066371/4199040 + (91*D5)/288 - (7*D6)/1728 + (47*D6ep)/1296 + 
     (55*PR10ep0)/1296 - PR11dep0/9 + PR12ep0/324 - (7*PR14ep0)/2592 - 
     (7*PR15ep0)/162 - (85*PR4dfin)/324 - (23*PR4fin)/1620 - (5*PR5ep0)/72 - 
     (121*PR9dep0)/864 - (19*PR9ep0)/1296 + (14171*S2)/576 - (63*S2^2)/8 + 
     (1087*T1ep)/2592 + (5*T1ep2)/324 + (179899*z2)/46656 + (5*S2*z2)/24 + 
     (1657373*z3)/233280 + (19*z2*z3)/648 + (15137*z4)/17280 - (109*z5)/240)/
    ep, II[1, 2, 1, 1, 1, 1, 1, 1, 1, 0, 2, 2, 1, 0, 0] -> 
  (-1/240 + z3/80)/ep^3 + (-5/72 + D6/96 + (3*S2)/32 + (59*z3)/960 - z4/80)/
    ep^2 + (274021/311040 - (13*D5)/192 + (43*D6)/1152 - D6ep/96 - 
     (5*PR10ep0)/144 + PR11dep0/8 + PR12ep0/72 + PR14ep0/192 + PR15ep0/48 - 
     (35*PR4dfin)/288 - PR4fin/480 - (5*PR5ep0)/144 - (5*PR9dep0)/64 - 
     (403*S2)/128 + (81*S2^2)/128 - (95*T1ep)/576 - (23*T1ep2)/288 + 
     (493*z2)/384 - (69*S2*z2)/64 + (2645*z3)/10368 + (157*z4)/1920 + 
     (217*z5)/480)/ep, II[2, 1, 2, 2, 1, 1, 1, 1, 1, 0, 0, 1, 2, 0, 0] -> 
  (1/720 - z3/240)/ep^3 + (13/540 - D6/288 - S2/32 - (67*z3)/2880 + z4/240)/
    ep^2 + (99960613/3732480 - (107*D5)/576 + (29*D6)/3456 + D6ep/48 + 
     (5*PR10ep0)/48 - (3*PR11dep0)/32 + PR12ep0/54 - (31*PR14ep0)/576 - 
     (7*PR15ep0)/288 + (155*PR4dfin)/192 - (203*PR4fin)/2880 + 
     (5*PR5ep0)/48 + (85*PR9dep0)/288 - (5*PR9ep0)/576 - (5065*S2)/384 - 
     (2097*S2^2)/128 - (85*T1ep)/1728 + (59*T1ep2)/432 + (43673*z2)/10368 + 
     (59*S2*z2)/32 - (60289*z3)/10368 + (5*z2*z3)/288 + (6493*z4)/11520 - 
     (257*z5)/240)/ep, II[1, 1, 1, 1, 3, 0, 1, 1, 2, 0, 2, 1, 1, 0, 0] -> 
  (1/360 - z3/120)/ep^3 + (73/2160 - D6/144 - (91*S2)/96 + (173*z3)/1440 + 
     z4/120)/ep^2 + (-182314985/71663616 - B4/48 + D5/24 + (13*D6)/1728 + 
     D6ep/144 + PR10ep0/72 + PR14ep0/288 - PR15ep0/72 + (5*PR4dep1)/512 + 
     (325*PR4dfin)/27648 + PR4ep1/512 + (1357*PR4fin)/138240 + PR5ep0/144 + 
     PR7ep1/128 + PR9dep0/96 + (54131*S2)/36864 - (27*S2^2)/64 + 
     (11915*T1ep)/82944 + (115*T1ep2)/1536 + (3*T1ep3)/256 - 
     (1678997*z2)/995328 + (1035*S2*z2)/1024 + (3*T1ep*z2)/256 + 
     (409601*z3)/622080 - (27*S2*z3)/256 + (3*z2*z3)/128 - 
     (30649*z4)/184320 - (31*z5)/11520)/ep, 
 II[1, 1, 2, 2, 3, 0, 2, 1, 1, 0, 0, 1, 1, 0, 0] -> 
  (-1/2160 + z3/720)/ep^3 + (-1/162 + D6/864 - (41*S2)/144 + (197*z3)/2880 - 
     z4/720)/ep^2 + (-14987753/107495424 - (7*B4)/144 + (31*D5)/576 + 
     (191*D6)/10368 + (17*D6ep)/2592 + PR10ep0/48 - (13*PR14ep0)/5184 - 
     (7*PR15ep0)/1296 + (5*PR4dep1)/768 + (775*PR4dfin)/13824 + PR4ep1/768 + 
     (157*PR4fin)/207360 + (11*PR5ep0)/1296 + PR7ep1/192 + 
     (37*PR9dep0)/1728 - (5*PR9ep0)/1296 + (226115*S2)/55296 - 
     (291*S2^2)/128 + (16675*T1ep)/124416 + (1235*T1ep2)/20736 + T1ep3/128 - 
     (723557*z2)/1492992 + (1235*S2*z2)/1536 + (T1ep*z2)/128 - 
     (136681*z3)/311040 - (9*S2*z3)/128 + (121*z2*z3)/5184 + 
     (30461*z4)/92160 + (109*z5)/17280)/ep, 
 II[3, 1, 2, 1, 2, 1, 1, 1, 0, 0, 1, 2, 0, 0, 0] -> 
  (-1/1080 + z3/360)/ep^3 + (-5/432 + D6/432 + (59*S2)/32 - 
     (57091*z3)/155520 - z4/360)/ep^2 + 
   (1826901439/322486272 - (43*B4)/1296 - (1201*D5)/10368 - (481*D6)/6912 + 
     (7*D6ep)/432 - PR10ep0/2592 - (301*PR14ep0)/10368 - PR15ep0/72 - 
     (35*PR4dep1)/2304 - (9515*PR4dfin)/124416 - (7*PR4ep1)/2304 - 
     (17891*PR4fin)/622080 - (19*PR5ep0)/486 - (7*PR7ep1)/576 - 
     (229*PR9dep0)/10368 - PR9ep0/108 - (48389*S2)/18432 + (57*S2^2)/256 - 
     (13649*T1ep)/41472 - (9713*T1ep2)/62208 - (7*T1ep3)/384 + 
     (21383803*z2)/4478976 - (9713*S2*z2)/4608 - (7*T1ep*z2)/384 - 
     (652729*z3)/699840 + (21*S2*z3)/128 - (31*z2*z3)/1728 + 
     (1185607*z4)/829440 - (71*z5)/5760)/ep, 
 II[1, 1, 2, 1, 3, 2, 1, 1, 0, 0, 1, 1, 1, 0, 0] -> 
  (1/360 - z3/120)/ep^3 + (83/2160 - D6/144 - (91*S2)/96 + (21*z3)/160 + 
     z4/120)/ep^2 + (-4323935117/268738560 - B4/16 + (95*D5)/432 - 
     (49*D6)/5184 - D6ep/81 - PR10ep0/81 - PR11dep0/144 - PR12ep0/81 + 
     (115*PR14ep0)/5184 + (7*PR15ep0)/1296 + (5*PR4dep1)/384 - 
     (6235*PR4dfin)/20736 + PR4ep1/384 + (3629*PR4fin)/103680 - 
     (53*PR5ep0)/1296 + PR7ep1/96 - (221*PR9dep0)/1728 + (25*PR9ep0)/2592 + 
     (142537*S2)/9216 + (441*S2^2)/128 + (2335*T1ep)/6912 + 
     (551*T1ep2)/10368 + T1ep3/64 - (2001421*z2)/746496 + (551*S2*z2)/768 + 
     (T1ep*z2)/64 + (1554199*z3)/466560 - (9*S2*z3)/64 + (31*z2*z3)/2592 + 
     (13351*z4)/138240 + (113*z5)/960)/ep, 
 II[2, 1, 1, 1, 3, 2, 1, 1, 0, 0, 1, 2, 0, 0, 0] -> 
  (-1/1080 + z3/360)/ep^3 + (-1/80 + D6/432 + (13*S2)/24 - 
     (13391*z3)/155520 - z4/360)/ep^2 + 
   (43361721461/12899450880 + (211*B4)/5184 - (341*D5)/3456 + (43*D6)/2304 - 
     (13*D6ep)/432 - (83*PR10ep0)/2592 + (5*PR14ep0)/1152 + (7*PR15ep0)/216 - 
     (455*PR4dep1)/55296 + (30835*PR4dfin)/995328 - (91*PR4ep1)/55296 - 
     (16469*PR4fin)/4976640 + PR5ep0/324 - (91*PR7ep1)/13824 - 
     (91*PR9dep0)/10368 + PR9ep0/72 - (798131*S2)/147456 + (351*S2^2)/256 - 
     (6131*T1ep)/36864 - (33859*T1ep2)/497664 - (91*T1ep3)/9216 + 
     (27566845*z2)/35831808 - (33859*S2*z2)/36864 - (91*T1ep*z2)/9216 - 
     (22383877*z3)/22394880 + (91*S2*z3)/1024 - (73*z2*z3)/1536 - 
     (2438879*z4)/6635520 - (337*z5)/46080)/ep, 
 II[1, 1, 2, 1, 4, 2, 0, 1, 0, 0, 1, 1, 1, 0, 0] -> 
  (-1/1080 + z3/360)/ep^3 + (-41/9720 + D6/432 - (197*S2)/864 + 
     (38077*z3)/466560 - z4/360)/ep^2 + 
   (1576681961/477757440 + (2503*B4)/15552 - (3847*D5)/31104 + 
     (943*D6)/62208 - (49*D6ep)/3888 - (131*PR10ep0)/7776 - 
     (91*PR14ep0)/31104 + (29*PR15ep0)/1944 - (1715*PR4dep1)/165888 + 
     (1175*PR4dfin)/331776 - (343*PR4ep1)/165888 - (107699*PR4fin)/4976640 - 
     PR5ep0/432 - (343*PR7ep1)/41472 - (41*PR9dep0)/10368 + (5*PR9ep0)/972 - 
     (11848621*S2)/1327104 + (521*S2^2)/256 - (701525*T1ep)/2985984 - 
     (36725*T1ep2)/497664 - (343*T1ep3)/27648 + (22682393*z2)/11943936 - 
     (36725*S2*z2)/36864 - (343*T1ep*z2)/27648 + (34258861*z3)/22394880 + 
     (343*S2*z3)/3072 - (4367*z2*z3)/124416 - (7774649*z4)/6635520 - 
     (581*z5)/138240)/ep, II[1, 1, 1, 2, 1, 1, 2, 2, 1, 0, 1, 1, 1, 0, 0] -> 
  (-1/240 + z3/80)/ep^3 + (-5/72 + D6/96 + (3*S2)/32 + (59*z3)/960 - z4/80)/
    ep^2 + (274021/311040 - (13*D5)/192 + (43*D6)/1152 - D6ep/96 - 
     (5*PR10ep0)/144 + PR11dep0/8 + PR12ep0/72 + PR14ep0/192 + PR15ep0/48 - 
     (35*PR4dfin)/288 - PR4fin/480 - (5*PR5ep0)/144 - (5*PR9dep0)/64 - 
     (403*S2)/128 + (81*S2^2)/128 - (95*T1ep)/576 - (23*T1ep2)/288 + 
     (493*z2)/384 - (69*S2*z2)/64 + (27913*z3)/51840 + (157*z4)/1920 + 
     (19*z5)/160)/ep, II[2, 1, 2, 1, 1, 1, 2, 1, 1, 0, 0, 1, 2, 0, 0] -> 
  (1/720 - z3/240)/ep^3 + (13/540 - D6/288 - S2/32 - (67*z3)/2880 + z4/240)/
    ep^2 + (-348043883/33592320 + (239*D5)/1728 + (29*D6)/3456 + D6ep/48 - 
     (5*PR10ep0)/1296 - (7*PR11dep0)/288 + PR12ep0/54 + PR14ep0/64 - 
     (7*PR15ep0)/288 - (15*PR4dfin)/64 + (613*PR4fin)/25920 - 
     (5*PR5ep0)/432 - (5*PR9dep0)/96 - (5*PR9ep0)/576 + (1045*S2)/128 + 
     (783*S2^2)/128 + (275*T1ep)/1728 + (17*T1ep2)/1296 - (236503*z2)/93312 + 
     (17*S2*z2)/96 + (326921*z3)/155520 + (5*z2*z3)/288 - (7121*z4)/34560 + 
     (269*z5)/720)/ep, II[1, 1, 1, 2, 2, 1, 2, 2, 0, 0, 1, 1, 1, 0, 0] -> 
  (1/360 - z3/120)/ep^3 + (19/432 - D6/144 + (9*S2)/16 - (101*z3)/540 + 
     z4/120)/ep^2 + (6488768447/134369280 + B4/24 - (23*D5)/48 - 
     (77*D6)/648 + (19*D6ep)/432 + (23*PR10ep0)/216 - PR11dep0/9 - 
     (7*PR12ep0)/162 - (53*PR14ep0)/864 - (11*PR15ep0)/216 - 
     (5*PR4dep1)/576 + (12265*PR4dfin)/10368 - PR4ep1/576 - 
     (3983*PR4fin)/51840 + (23*PR5ep0)/108 - PR7ep1/144 + (169*PR9dep0)/288 - 
     PR9ep0/54 - (21419*S2)/512 - (567*S2^2)/64 - (1613*T1ep)/3456 + 
     (305*T1ep2)/1728 - T1ep3/96 + (232399*z2)/373248 + (305*S2*z2)/128 - 
     (T1ep*z2)/96 - (652751*z3)/46656 + (3*S2*z3)/32 + (7*z2*z3)/432 - 
     (9397*z4)/69120 - (583*z5)/1440)/ep, 
 II[1, 1, 2, 2, 1, 1, 2, 2, 1, 0, 0, 1, 1, 0, 0] -> 
  (1/720 - z3/240)/ep^3 + (13/540 - D6/288 - S2/32 - (67*z3)/2880 + z4/240)/
    ep^2 + (-409127033/33592320 - D5/1728 - (131*D6)/3456 - D6ep/27 - 
     (125*PR10ep0)/1296 + (23*PR11dep0)/288 - PR12ep0/216 + 
     (67*PR14ep0)/1728 + (29*PR15ep0)/864 - (755*PR4dfin)/1728 + 
     (1363*PR4fin)/25920 - (25*PR5ep0)/432 - (25*PR9dep0)/144 + 
     (35*PR9ep0)/1728 - (55*S2)/128 + (1503*S2^2)/128 - (25*T1ep)/192 - 
     (37*T1ep2)/324 - (303943*z2)/93312 - (37*S2*z2)/24 + 
     (209473*z3)/155520 - (35*z2*z3)/864 - (22271*z4)/34560 + (41*z5)/80)/ep, 
 II[2, 1, 1, 1, 2, 0, 1, 2, 1, 0, 1, 1, 2, 0, 0] -> 
  (1/360 - z3/120)/ep^3 + (17/432 - D6/144 + S2/24 - (127*z3)/1440 + z4/120)/
    ep^2 + (-3493969/2799360 + (49*D5)/288 - (35*D6)/1728 + (5*D6ep)/144 + 
     (5*PR10ep0)/72 - (5*PR14ep0)/288 - PR15ep0/24 + (5*PR4dfin)/27 - 
     (19*PR4fin)/540 + (11*PR9dep0)/288 - PR9ep0/72 + (7315*S2)/576 - 
     (891*S2^2)/64 + (809*T1ep)/2592 + (37*T1ep2)/432 + (65237*z2)/15552 + 
     (37*S2*z2)/32 + (147053*z3)/77760 + (z2*z3)/36 + (123*z4)/160 - 
     (7*z5)/720)/ep, II[2, 1, 1, 1, 3, 1, 0, 2, 0, 0, 1, 2, 1, 0, 0] -> 
  (-1/1080 + z3/360)/ep^3 + (11/1620 + D6/432 - (257*S2)/144 + 
     (62459*z3)/155520 - z4/360)/ep^2 + 
   (3085970317/1074954240 - (55*B4)/1296 - (2243*D5)/10368 + (107*D6)/2304 - 
     (25*D6ep)/432 - (175*PR10ep0)/2592 + (25*PR14ep0)/1152 + 
     (13*PR15ep0)/216 + (275*PR4dep1)/13824 - (14645*PR4dfin)/82944 + 
     (55*PR4ep1)/13824 + (20419*PR4fin)/414720 + (25*PR5ep0)/1296 + 
     (55*PR7ep1)/3456 - (23*PR9dep0)/1152 + PR9ep0/36 - (2133955*S2)/110592 + 
     (5103*S2^2)/256 - (50563*T1ep)/248832 + (781*T1ep2)/41472 + 
     (55*T1ep3)/2304 - (23686363*z2)/2985984 + (781*S2*z2)/3072 + 
     (55*T1ep*z2)/2304 - (1058767*z3)/373248 - (55*S2*z3)/256 - (z2*z3)/128 - 
     (674647*z4)/552960 + (607*z5)/34560)/ep, 
 II[1, 1, 2, 2, 2, 0, 1, 2, 1, 0, 0, 1, 2, 0, 0] -> 
  (-1/2160 + z3/720)/ep^3 + (-23/3240 + D6/864 + (13*S2)/288 - z3/960 - 
     z4/720)/ep^2 + (13931/209952 + (131*D5)/1728 + (79*D6)/10368 + 
     (5*D6ep)/288 + (5*PR10ep0)/144 - (5*PR14ep0)/576 - (7*PR15ep0)/432 + 
     (295*PR4dfin)/2592 - (209*PR4fin)/12960 + (5*PR5ep0)/1296 + 
     (49*PR9dep0)/1728 - PR9ep0/108 + (19195*S2)/3456 - (963*S2^2)/128 + 
     (2131*T1ep)/15552 + (113*T1ep2)/2592 + (178063*z2)/93312 + 
     (113*S2*z2)/192 + (75335*z3)/93312 + (z2*z3)/54 + (5633*z4)/17280 + 
     (7*z5)/4320)/ep, II[2, 1, 1, 1, 2, 0, 2, 1, 1, 0, 1, 1, 2, 0, 0] -> 
  (1/360 - z3/120)/ep^3 + (97/2160 - D6/144 + (9*S2)/16 - (107*z3)/540 + 
     z4/120)/ep^2 + (97905391/179159040 + B4/72 + D5/48 - (35*D6)/432 + 
     (5*D6ep)/144 + PR10ep0/36 - PR14ep0/48 - PR15ep0/24 - (5*PR4dep1)/768 - 
     (55*PR4dfin)/13824 - PR4ep1/768 - (1039*PR4fin)/69120 - PR5ep0/72 - 
     PR7ep1/192 - PR9dep0/144 - PR9ep0/72 + (6647*S2)/2048 - (81*S2^2)/32 - 
     (91*T1ep)/1536 - (313*T1ep2)/6912 - T1ep3/128 + (1151111*z2)/497664 - 
     (313*S2*z2)/512 - (T1ep*z2)/128 + (52909*z3)/311040 + (9*S2*z3)/128 + 
     (7*z2*z3)/576 + (46003*z4)/92160 - (83*z5)/5760)/ep, 
 II[1, 1, 2, 1, 3, 2, 0, 2, 0, 0, 1, 1, 1, 0, 0] -> 
  (-1/1080 + z3/360)/ep^3 + (-31/2160 + D6/432 + (11*S2)/288 + 
     (3109*z3)/155520 - z4/360)/ep^2 + 
   (-24299826397/4299816960 - (569*B4)/5184 + (953*D5)/10368 + 
     (301*D6)/6912 - (25*D6ep)/432 - (179*PR10ep0)/2592 + (53*PR14ep0)/1152 + 
     (13*PR15ep0)/216 + (445*PR4dep1)/55296 - (41035*PR4dfin)/331776 + 
     (89*PR4ep1)/55296 + (86717*PR4fin)/1658880 + (7*PR5ep0)/432 + 
     (89*PR7ep1)/13824 - (59*PR9dep0)/1152 + PR9ep0/36 + (508577*S2)/147456 + 
     (1971*S2^2)/256 + (170171*T1ep)/995328 + (6299*T1ep2)/165888 + 
     (89*T1ep3)/9216 - (67739813*z2)/11943936 + (6299*S2*z2)/12288 + 
     (89*T1ep*z2)/9216 - (19052131*z3)/7464960 - (89*S2*z3)/1024 - 
     (167*z2*z3)/4608 - (520553*z4)/2211840 + (1249*z5)/138240)/ep, 
 II[2, 1, 2, 1, 2, 0, 2, 1, 1, 0, 0, 1, 2, 0, 0] -> 
  (-1/2160 + z3/720)/ep^3 + (-13/1620 + D6/864 + (7*S2)/32 - (977*z3)/25920 - 
     z4/720)/ep^2 + (-51525457/268738560 + (7*B4)/216 - (17*D5)/576 - 
     (131*D6)/10368 + (5*D6ep)/288 + PR10ep0/144 - (19*PR14ep0)/1728 - 
     (7*PR15ep0)/432 - (5*PR4dep1)/1152 - (1055*PR4dfin)/20736 - 
     PR4ep1/1152 - (1079*PR4fin)/103680 - PR5ep0/48 - PR7ep1/288 - 
     (43*PR9dep0)/1728 - PR9ep0/108 - (731*S2)/1024 - (171*S2^2)/128 - 
     (77*T1ep)/768 - (533*T1ep2)/10368 - T1ep3/192 + (1361311*z2)/746496 - 
     (533*S2*z2)/768 - (T1ep*z2)/192 + (154973*z3)/116640 + (3*S2*z3)/64 + 
     (7*z2*z3)/864 + (5273*z4)/46080 - (13*z5)/8640)/ep, 
 II[1, 2, 1, 0, 3, 0, 1, 1, 0, 1, 1, 2, 1, 1, 0] -> 
  1/(480*ep^4) + (41/2880 - z3/120)/ep^3 + 
   (677/17280 - S2/16 + z2/192 - (11*z3)/360 - z4/80)/ep^2 + 
   (-37565957/1399680 + (23*D5)/72 + PR10ep0/216 + PR11dep0/12 - 
     (5*PR4dfin)/8 - PR4fin/216 - (11*PR5ep0)/72 - (31*PR9dep0)/96 - 
     PR9ep0/96 + (89*S2)/3 - (351*S2^2)/64 + (133*T1ep)/432 - 
     (47*T1ep2)/432 + (175531*z2)/31104 - (47*S2*z2)/32 + (70991*z3)/6480 + 
     (S2*z3)/16 + (6541*z4)/5760 + (67*z5)/480)/ep, 
 II[2, 1, 1, 1, 4, 1, 0, 2, 0, 0, 1, 0, 2, 0, 0] -> 
  1/(2880*ep^5) + 73/(17280*ep^4) + (17771/311040 - (163*S2)/864 + z2/1152)/
    ep^3 + (-134381/1866240 - (275*S2)/288 - (163*T1ep)/11664 - 
     (1085*z2)/20736 + (22931*z3)/233280)/ep^2 + 
   (379831291/89579520 - (17*B4)/432 - (2195*D5)/5184 - PR10ep0/144 - 
     (301*PR14ep0)/7776 + (85*PR4dep1)/10368 - (125*PR4dfin)/2304 + 
     (17*PR4ep1)/10368 + (7897*PR4fin)/311040 - (739*PR5ep0)/23328 + 
     (17*PR7ep1)/2592 - (3142783*S2)/248832 + (63*S2^2)/16 - 
     (34175*T1ep)/62208 - (10835*T1ep2)/93312 + (17*T1ep3)/1728 - 
     (1128325*z2)/746496 - (3829*S2*z2)/2304 + (17*T1ep*z2)/1728 - 
     (1373161*z3)/699840 - (17*S2*z3)/192 + (17*z2*z3)/864 - 
     (18793*z4)/311040 + (17*z5)/2880)/ep, 
 II[1, 2, 3, 1, 2, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0] -> 
  1/(960*ep^5) + 7/(1920*ep^4) + (-1/256 - S2/32 + z2/384)/ep^3 + 
   (-647/4608 + (9*S2)/32 - T1ep/432 - z2/768 + (367*z3)/4320)/ep^2 + 
   (4432465/497664 - (25*D5)/288 + (109*D6)/3456 + (7*D6ep)/432 + 
     (11*PR10ep0)/432 - PR11dep0/16 + PR12ep0/72 - (25*PR14ep0)/1728 - 
     (7*PR15ep0)/432 + (425*PR4dfin)/1728 - PR4fin/192 + (5*PR5ep0)/108 + 
     (67*PR9dep0)/576 - (7*PR9ep0)/864 - (5617*S2)/768 - (27*S2^2)/16 - 
     (139*T1ep)/1728 + (31*T1ep2)/864 - (3587*z2)/4608 + (15*S2*z2)/32 - 
     (465101*z3)/155520 + (7*z2*z3)/432 - (8333*z4)/46080 + z5/8)/ep, 
 II[3, 1, 0, 1, 3, 1, 2, 2, 0, 0, 1, 1, 0, 0, 0] -> 
  1/(4320*ep^5) + 13/(12960*ep^4) + (-37/2160 + (19*S2)/144 + z2/1728)/ep^3 + 
   (4517/46656 + (685*S2)/864 + (19*T1ep)/1944 + (241*z2)/5184 - 
     (1787*z3)/11664)/ep^2 + (9111579617/3224862720 + (503*B4)/7776 - 
     (259*D5)/7776 - (107*PR10ep0)/7776 - (545*PR4dep1)/41472 + 
     (8855*PR4dfin)/248832 - (109*PR4ep1)/41472 - (20689*PR4fin)/1244160 - 
     (109*PR7ep1)/10368 - (1314815*S2)/331776 - (39*S2^2)/128 - 
     (106487*T1ep)/746496 - (863*T1ep2)/13824 - (109*T1ep3)/6912 + 
     (20874025*z2)/8957952 - (7159*S2*z2)/9216 - (109*T1ep*z2)/6912 + 
     (779827*z3)/1119744 + (109*S2*z3)/768 - (109*z2*z3)/3456 - 
     (12677*z4)/110592 - (109*z5)/11520)/ep, 
 II[3, 1, 1, 1, 4, 1, 0, 1, 0, 0, 2, 0, 1, 0, 0] -> 
  1/(2880*ep^5) + 73/(17280*ep^4) + (2887/311040 + (7*S2)/864 + z2/1152)/
    ep^3 + (47423/1866240 - S2/48 + (7*T1ep)/11664 + (275*z2)/20736 + 
     (1831*z3)/233280)/ep^2 + (-10870249/3779136 + (359*D5)/1728 + 
     PR10ep0/144 + (139*PR14ep0)/7776 + (925*PR4dfin)/46656 - 
     (331*PR4fin)/46656 + (361*PR5ep0)/23328 + (208793*S2)/31104 - 
     (89*S2^2)/64 + (119*T1ep)/432 + (1589*T1ep2)/23328 - 
     (33739*z2)/3359232 + (133*S2*z2)/144 + (2765519*z3)/4199040 + 
     (60143*z4)/1244160)/ep, II[3, 1, 1, 2, 3, 1, 1, 1, 0, 0, 1, 1, 0, 0, 
   0] -> -1/(1440*ep^5) - 11/(4320*ep^4) + (97/6480 - (13*S2)/96 - z2/576)/
    ep^3 + (-523/4860 + (221*S2)/576 - (13*T1ep)/1296 - (89*z2)/1728 - 
     (2753*z3)/51840)/ep^2 + (-3074679113/537477120 + B4/96 + (305*D5)/3456 - 
     (59*D6)/2304 + D6ep/36 + (67*PR10ep0)/2592 - (7*PR14ep0)/1728 - 
     PR15ep0/36 - (5*PR4dep1)/2304 - (695*PR4dfin)/41472 - PR4ep1/2304 + 
     (1313*PR4fin)/207360 - (5*PR5ep0)/648 - PR7ep1/576 + PR9dep0/192 - 
     PR9ep0/72 + (526823*S2)/55296 - (717*S2^2)/128 + (15551*T1ep)/124416 + 
     (23*T1ep2)/2304 - T1ep3/384 + (414911*z2)/1492992 + (103*S2*z2)/1536 - 
     (T1ep*z2)/384 + (1022861*z3)/933120 + (3*S2*z3)/128 + (13*z2*z3)/576 + 
     (799*z4)/30720 - z5/640)/ep, II[3, 1, 1, 2, 2, 1, 1, 2, 0, 0, 1, 1, 0, 
   0, 0] -> -1/(1440*ep^5) - 11/(4320*ep^4) + (-229/12960 + S2/48 - z2/576)/
    ep^3 + (-227/9720 + (55*S2)/288 + T1ep/648 + z2/1728 + (953*z3)/25920)/
    ep^2 + (30164849/11197440 - (61*D5)/1728 + (101*D6)/10368 - 
     (13*D6ep)/324 - (73*PR10ep0)/2592 + (7*PR14ep0)/1296 + 
     (13*PR15ep0)/324 - (155*PR4dfin)/5184 - (37*PR4fin)/8640 - PR5ep0/324 - 
     (13*PR9dep0)/432 + (13*PR9ep0)/648 - (7847*S2)/1728 + (387*S2^2)/128 - 
     (343*T1ep)/7776 - (37*T1ep2)/1296 + (3179*z2)/15552 - (3*S2*z2)/8 - 
     (47441*z3)/58320 - (13*z2*z3)/324 - (2341*z4)/23040)/ep, 
 II[1, 2, 3, 1, 1, 1, 1, 1, 1, 0, 0, 2, 1, 0, 0] -> 
  1/(960*ep^5) + 7/(1920*ep^4) + (-1/256 - S2/32 + z2/384)/ep^3 + 
   (-3331/23040 + (9*S2)/32 - T1ep/432 - z2/768 + (367*z3)/4320)/ep^2 + 
   (30333617/7464960 - (5*D5)/144 + (13*D6)/3456 - D6ep/864 + 
     (7*PR10ep0)/864 + PR11dep0/32 - (13*PR14ep0)/1728 + PR15ep0/864 + 
     (35*PR4dfin)/432 - (13*PR4fin)/1440 + (5*PR5ep0)/432 + (7*PR9dep0)/144 + 
     PR9ep0/1728 - (2233*S2)/768 - (135*S2^2)/128 - (73*T1ep)/1728 + 
     (7*T1ep2)/864 + (18125*z2)/41472 + (3*S2*z2)/32 - (111269*z3)/155520 - 
     (z2*z3)/864 + (3187*z4)/46080 + (5*z5)/96)/ep, 
 II[1, 1, 2, 0, 2, 1, 1, 3, 1, 0, 0, 1, 2, 0, 0] -> 
  -1/(2880*ep^5) - 5/(3456*ep^4) + (-37/103680 + S2/96 - z2/1152)/ep^3 + 
   (26447/622080 - (35*S2)/36 + T1ep/1296 - z2/6912 + (1919*z3)/12960)/ep^2 + 
   (-40290413/53747712 - B4/16 + (37*D5)/432 + (251*D6)/10368 + D6ep/162 + 
     (11*PR10ep0)/324 - PR14ep0/648 - PR15ep0/162 + (5*PR4dep1)/384 + 
     (2065*PR4dfin)/20736 + PR4ep1/384 + (241*PR4fin)/103680 + 
     (11*PR5ep0)/648 + PR7ep1/96 + (7*PR9dep0)/216 - PR9ep0/324 + 
     (158759*S2)/27648 - (417*S2^2)/128 + (15179*T1ep)/62208 + 
     (401*T1ep2)/3456 + T1ep3/64 - (921731*z2)/746496 + (1207*S2*z2)/768 + 
     (T1ep*z2)/64 - (93773*z3)/233280 - (9*S2*z3)/64 + (97*z2*z3)/2592 + 
     (1039*z4)/3840 + (3*z5)/320)/ep, 
 II[1, 2, 1, 1, 3, 1, 1, 1, 0, 0, 1, 1, 2, 0, 0] -> 
  1/(960*ep^5) + 7/(1920*ep^4) + (1/3840 - S2/32 + z2/384)/ep^3 + 
   (-47/512 + (9*S2)/32 - T1ep/432 - z2/768 + (23*z3)/864)/ep^2 + 
   (9383239/829440 - (23*D5)/144 + (41*D6)/3456 + D6ep/432 + 
     (7*PR10ep0)/864 + PR11dep0/24 - PR12ep0/216 - (31*PR14ep0)/1728 - 
     PR15ep0/432 + (395*PR4dfin)/1728 - PR4fin/320 + PR5ep0/27 + 
     (43*PR9dep0)/576 - PR9ep0/864 - (8521*S2)/768 - (135*S2^2)/128 - 
     (349*T1ep)/1728 - (7*T1ep2)/432 - (283*z2)/512 - (15*S2*z2)/64 - 
     (654383*z3)/155520 + (z2*z3)/432 - (261*z4)/1024 + (5*z5)/16)/ep, 
 II[2, 1, 1, 1, 4, 1, 0, 1, 0, 0, 1, 1, 2, 0, 0] -> 
  -1/(960*ep^5) - 23/(1920*ep^4) + (-431/11520 + (7*S2)/32 - z2/384)/ep^3 + 
   (68923/207360 - (25*S2)/32 + (7*T1ep)/432 + (11*z2)/256 + z3/2160)/ep^2 + 
   (-3350440421/806215680 - B4/48 + (313*D5)/2592 + (245*D6)/31104 - 
     (7*D6ep)/972 - (2*PR10ep0)/243 + (355*PR14ep0)/15552 + (7*PR15ep0)/972 + 
     (5*PR4dep1)/1152 - (175*PR4dfin)/6912 + PR4ep1/1152 + 
     (4193*PR4fin)/311040 + (13*PR5ep0)/864 + PR7ep1/288 - 
     (13*PR9dep0)/5184 + (7*PR9ep0)/1944 + (90473*S2)/27648 + 
     (237*S2^2)/128 + (11701*T1ep)/62208 + (889*T1ep2)/10368 + T1ep3/192 - 
     (4939759*z2)/2239488 + (973*S2*z2)/768 + (T1ep*z2)/192 + 
     (303391*z3)/466560 - (3*S2*z3)/64 + (25*z2*z3)/7776 - (911*z4)/5760 + 
     z5/320)/ep, II[3, 1, 2, 2, 2, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0] -> 
  -1/(2880*ep^5) - 5/(3456*ep^4) + (-109/103680 + S2/96 - z2/1152)/ep^3 + 
   (-409/622080 - (5*S2)/36 + T1ep/1296 - z2/6912 + z3/6480)/ep^2 + 
   (150843547/22394880 - (271*D5)/864 + (41*D6)/10368 - (11*D6ep)/648 - 
     (49*PR10ep0)/1296 - (17*PR14ep0)/1296 + (11*PR15ep0)/648 - 
     (175*PR4dfin)/1728 + (47*PR4fin)/8640 - (23*PR5ep0)/1296 - 
     (7*PR9dep0)/432 + (11*PR9ep0)/1296 - (118093*S2)/6912 + 
     (1329*S2^2)/128 - (1747*T1ep)/3888 - T1ep2/9 - (80593*z2)/124416 - 
     (287*S2*z2)/192 - (72857*z3)/51840 - (11*z2*z3)/648 - (17203*z4)/138240)/
    ep, II[3, 1, 1, 2, 2, 2, 1, 1, 0, 0, 1, 1, 0, 0, 0] -> 
  -1/(2880*ep^5) - 5/(3456*ep^4) + (-109/103680 + S2/96 - z2/1152)/ep^3 + 
   (43223/622080 + (365*S2)/288 + T1ep/1296 - z2/6912 - (9371*z3)/25920)/
    ep^2 + (-1108634497/268738560 + (5*B4)/48 + (415*D5)/1728 - (7*D6)/324 + 
     (7*D6ep)/324 + (23*PR10ep0)/1296 + (31*PR14ep0)/2592 - (7*PR15ep0)/324 - 
     (25*PR4dep1)/1152 + (835*PR4dfin)/6912 - (5*PR4ep1)/1152 - 
     (3623*PR4fin)/103680 + PR5ep0/648 - (5*PR7ep1)/288 - (7*PR9dep0)/864 - 
     (7*PR9ep0)/648 + (354215*S2)/27648 - (1503*S2^2)/128 + 
     (13883*T1ep)/62208 - (157*T1ep2)/10368 - (5*T1ep3)/192 + 
     (3927517*z2)/746496 - (51*S2*z2)/256 - (5*T1ep*z2)/192 + 
     (82439*z3)/31104 + (15*S2*z3)/64 - (79*z2*z3)/2592 + (2533*z4)/34560 - 
     z5/64)/ep, II[1, 2, 3, 1, 3, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0] -> 
  -1/(1440*ep^5) - 1/(288*ep^4) + (17/2880 - (13*S2)/96 - z2/576)/ep^3 + 
   (-943/5760 + S2/192 - (13*T1ep)/1296 - (31*z2)/576 + (361*z3)/12960)/
    ep^2 + (-6067883/6718464 - D5/16 + D6/108 + D6ep/54 + PR10ep0/72 - 
     (23*PR14ep0)/1728 - PR15ep0/54 - (25*PR4dfin)/5184 + (31*PR4fin)/5184 - 
     (7*PR5ep0)/864 + (5*PR9dep0)/576 - PR9ep0/108 + (71*S2)/64 - 
     (99*S2^2)/128 - (463*T1ep)/5184 - (37*T1ep2)/1296 - (2621*z2)/23328 - 
     (29*S2*z2)/64 - (13817*z3)/466560 + (z2*z3)/54 - (457*z4)/69120)/ep, 
 II[3, 1, 3, 1, 2, 1, 2, 0, 0, 0, 1, 1, 0, 0, 0] -> 
  1/(8640*ep^5) + 37/(51840*ep^4) + (2713/311040 - S2/18 + z2/3456)/ep^3 + 
   (-128171/1866240 + (23*S2)/108 - T1ep/243 - (347*z2)/20736 + (7*z3)/15552)/
    ep^2 + (-129223577/67184640 + (71*D5)/5184 + (5*PR10ep0)/1944 + 
     (155*PR4dfin)/15552 + (43*PR4fin)/5184 + (74449*S2)/20736 - 
     (295*S2^2)/128 + (227*T1ep)/5832 + T1ep2/972 - (134383*z2)/373248 - 
     (S2*z2)/72 - (11815*z3)/279936 - (10649*z4)/82944)/ep, 
 II[3, 1, 2, 1, 4, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0] -> 
  1/(4320*ep^5) + 13/(12960*ep^4) + (-803/77760 + (109*S2)/864 + z2/1728)/
    ep^3 + (72859/466560 - (97*S2)/576 + (109*T1ep)/11664 + (77*z2)/1728 - 
     (2099*z3)/349920)/ep^2 + (-84531523/39813120 - (5*B4)/11664 + 
     (1181*D5)/5832 + (79*PR10ep0)/11664 + (47*PR14ep0)/2592 + 
     (25*PR4dep1)/124416 + (14465*PR4dfin)/746496 + (5*PR4ep1)/124416 - 
     (8491*PR4fin)/746496 + (113*PR5ep0)/7776 + (5*PR7ep1)/31104 + 
     (4963495*S2)/995328 - (121*S2^2)/192 + (66503*T1ep)/248832 + 
     (9701*T1ep2)/124416 + (5*T1ep3)/20736 + (2730197*z2)/8957952 + 
     (30847*S2*z2)/27648 + (5*T1ep*z2)/20736 + (18148793*z3)/16796160 - 
     (5*S2*z3)/2304 + (5*z2*z3)/10368 + (706723*z4)/4976640 + z5/6912)/ep, 
 II[1, 2, 3, 1, 2, 0, 1, 1, 1, 0, 0, 2, 1, 0, 0] -> 
  -1/(1440*ep^5) - 1/(288*ep^4) + (-71/2880 + S2/48 - z2/576)/ep^3 + 
   (-41/640 + (9*S2)/32 + T1ep/648 - z2/576 + (211*z3)/12960)/ep^2 + 
   (-1861789/3359232 + (5*D5)/48 + D6/144 + D6ep/144 + PR10ep0/48 - 
     PR14ep0/288 - PR15ep0/144 + (155*PR4dfin)/5184 - (469*PR4fin)/25920 - 
     PR5ep0/144 - PR9dep0/96 - PR9ep0/288 + (661*S2)/128 - (81*S2^2)/16 + 
     (23*T1ep)/144 + (67*T1ep2)/2592 + (48853*z2)/23328 + (23*S2*z2)/64 + 
     (271979*z3)/233280 + (z2*z3)/144 + (25283*z4)/69120)/ep, 
 II[3, 1, 2, 1, 3, 1, 0, 2, 0, 0, 1, 0, 1, 0, 0] -> 
  1/(4320*ep^5) + 13/(12960*ep^4) + (-1/160 + (23*S2)/288 + z2/1728)/ep^3 + 
   (4501/58320 - (169*S2)/1728 + (23*T1ep)/3888 + (151*z2)/5184 + 
     (1867*z3)/116640)/ep^2 + (6108801511/3224862720 - (5*B4)/3888 - 
     (137*D5)/972 - (127*PR10ep0)/3888 + (5*PR14ep0)/864 + 
     (25*PR4dep1)/41472 - (1165*PR4dfin)/9216 + (5*PR4ep1)/41472 + 
     (1703*PR4fin)/82944 + (11*PR5ep0)/2592 + (5*PR7ep1)/10368 - 
     (3694745*S2)/331776 + (753*S2^2)/64 - (170369*T1ep)/746496 - 
     (553*T1ep2)/13824 + (5*T1ep3)/6912 - (26738785*z2)/8957952 - 
     (4609*S2*z2)/9216 + (5*T1ep*z2)/6912 - (5039159*z3)/5598720 - 
     (5*S2*z3)/768 + (5*z2*z3)/3456 - (637229*z4)/1658880 + z5/2304)/ep, 
 II[3, 1, 2, 1, 2, 2, 2, 0, 0, 0, 1, 1, 0, 0, 0] -> 
  1/(8640*ep^5) + 37/(51840*ep^4) + (-1103/311040 - S2/288 + z2/3456)/ep^3 + 
   (-51419/1866240 + (23*S2)/432 - T1ep/3888 + (13*z2)/20736 + 
     (727*z3)/15552)/ep^2 + (-648090971/806215680 - B4/144 + (113*D5)/1728 + 
     PR10ep0/108 + (5*PR4dep1)/3456 + (875*PR4dfin)/62208 + PR4ep1/3456 - 
     (1237*PR4fin)/311040 + PR7ep1/864 + (264493*S2)/82944 - (333*S2^2)/128 + 
     (17881*T1ep)/186624 + (721*T1ep2)/31104 + T1ep3/576 + 
     (886751*z2)/2239488 + (239*S2*z2)/768 + (T1ep*z2)/576 + 
     (24863*z3)/69984 - (S2*z3)/64 + (z2*z3)/288 + (1231*z4)/10368 + z5/960)/
    ep, II[1, 2, 1, 1, 4, 1, 0, 1, 0, 0, 1, 1, 2, 0, 0] -> 
  -1/(480*ep^5) - 37/(1440*ep^4) + (-185/1728 + (19*S2)/48 - z2/192)/ep^3 + 
   (7141/17280 - (83*S2)/288 + (19*T1ep)/648 + (13*z2)/192 - (2083*z3)/25920)/
    ep^2 + (-225527813/50388480 + (307*D5)/1728 + (13*D6)/10368 - 
     (5*D6ep)/324 - (19*PR10ep0)/1296 + (161*PR14ep0)/5184 + 
     (5*PR15ep0)/324 - (25*PR4dfin)/972 + (49*PR4fin)/9720 + (7*PR5ep0)/432 - 
     (17*PR9dep0)/1728 + (5*PR9ep0)/648 + (5605*S2)/1152 + (27*S2^2)/128 + 
     (4165*T1ep)/15552 + (253*T1ep2)/2592 - (176203*z2)/139968 + 
     (97*S2*z2)/64 + (960977*z3)/699840 - (5*z2*z3)/324 - (29291*z4)/207360)/
    ep, II[2, 1, 2, 1, 5, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0] -> 
  1/(1440*ep^5) + 73/(3456*ep^4) + (14537/155520 - (157*S2)/432 + z2/576)/
    ep^3 + (-50689/116640 + (67*S2)/192 - (157*T1ep)/5832 - (1417*z2)/20736 + 
     (7217*z3)/116640)/ep^2 + (218161/46656 - (113*D5)/432 - 
     (61*PR14ep0)/1944 - (139*PR5ep0)/5832 - (95459*S2)/15552 - 
     (101*T1ep)/288 - (353*T1ep2)/2916 + (211031*z2)/186624 - 
     (523*S2*z2)/288 - (141757*z3)/93312 + (28811*z4)/622080)/ep, 
 II[2, 2, 1, 1, 4, 1, 0, 1, 0, 0, 1, 0, 2, 0, 0] -> 
  1/(2880*ep^5) - 23/(5760*ep^4) + (-1213/103680 + (41*S2)/288 + z2/1152)/
    ep^3 + (144719/622080 - (173*S2)/432 + (41*T1ep)/3888 + (259*z2)/6912 - 
     (163*z3)/77760)/ep^2 + (23280229/60466176 + (5*D5)/576 - PR10ep0/144 + 
     (13*PR14ep0)/2592 - (565*PR4dfin)/46656 + (79*PR4fin)/46656 + 
     (37*PR5ep0)/7776 - (14149*S2)/5184 + (9*S2^2)/4 - (373*T1ep)/11664 + 
     (91*T1ep2)/7776 - (1929233*z2)/3359232 + (11*S2*z2)/48 + 
     (647593*z3)/4199040 - (44257*z4)/1244160)/ep, 
 II[1, 1, 2, 0, 4, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0] -> 
  -1/(720*ep^4) + (-19/864 + z3/360)/ep^3 + 
   (-3557/25920 + (17*S2)/72 - z2/288 + z3/108 + z4/240)/ep^2 + 
   (323965243/16796160 - (13*D5)/54 + PR0ep0/216 - PR10ep0/324 - 
     PR11dep0/16 + (385*PR4dfin)/864 + (79*PR4fin)/12960 + PR5ep0/9 + 
     (67*PR9dep0)/288 + PR9ep0/288 - (2299*S2)/108 + (117*S2^2)/32 - 
     (877*T1ep)/3888 + (97*T1ep2)/1296 - (202255*z2)/46656 + (97*S2*z2)/96 - 
     (101363*z3)/12960 + (S2*z3)/144 - (2983*z4)/3456 - (217*z5)/1440)/ep, 
 II[4, 1, 0, 2, 2, 1, 1, 2, 0, 0, 1, 1, 0, 0, 0] -> 
  -1/(12960*ep^5) + 17/(6480*ep^4) + (1091/23328 - (253*S2)/1296 - z2/5184)/
    ep^3 + (-52447/699840 - (10559*S2)/7776 - (253*T1ep)/17496 - 
     (455*z2)/7776 + (11803*z3)/69984)/ep^2 + 
   (-13652320853/3627970560 - (17*B4)/216 - (59*D5)/2592 + 
     (23*PR10ep0)/2592 + (85*PR4dep1)/5184 - (15745*PR4dfin)/279936 + 
     (17*PR4ep1)/5184 + (40583*PR4fin)/1399680 + (17*PR7ep1)/1296 + 
     (388309*S2)/124416 + (309*S2^2)/128 + (63839*T1ep)/839808 + 
     (8263*T1ep2)/139968 + (17*T1ep3)/864 - (37354849*z2)/10077696 + 
     (2417*S2*z2)/3456 + (17*T1ep*z2)/864 - (1664605*z3)/1259712 - 
     (17*S2*z3)/96 + (17*z2*z3)/432 - (4559*z4)/186624 + (17*z5)/1440)/ep, 
 II[1, 1, 1, 1, 4, 1, 1, 1, 0, 0, 2, 1, 1, 0, 0] -> 
  -1/(720*ep^5) - 167/(8640*ep^4) + (-1891/17280 + (17*S2)/72 - z2/288)/
    ep^3 + (-2773/103680 + (91*S2)/288 + (17*T1ep)/972 + (35*z2)/1152 + 
     (233*z3)/7776)/ep^2 + (-398141183/50388480 + (47*D5)/288 + 
     (239*D6)/15552 - D6ep/54 - (7*PR10ep0)/324 - (5*PR11dep0)/216 + 
     (11*PR12ep0)/1944 + (29*PR14ep0)/1296 + PR15ep0/54 - 
     (1415*PR4dfin)/7776 + (49*PR4fin)/38880 - (97*PR5ep0)/3888 - 
     (2*PR9dep0)/27 + PR9ep0/108 + (7445*S2)/864 - (9*S2^2)/32 + 
     (847*T1ep)/3888 + (101*T1ep2)/3888 + (187937*z2)/559872 + 
     (15*S2*z2)/32 + (1137487*z3)/349920 - (z2*z3)/54 + (823*z4)/6912 - 
     (5*z5)/27)/ep, II[1, 1, 4, 1, 1, 1, 1, 1, 2, 0, 0, 1, 1, 0, 0] -> 
  -1/(1440*ep^5) - 17/(1728*ep^4) + (-973/17280 + (17*S2)/144 - z2/576)/
    ep^3 + (-1523/103680 + (3*S2)/16 + (17*T1ep)/1944 + (17*z2)/1152 - 
     (1049*z3)/77760)/ep^2 + (-8843737/3149280 + (11*D5)/192 + (11*D6)/3456 - 
     (7*D6ep)/864 - PR10ep0/108 + PR11dep0/96 + (13*PR14ep0)/1728 + 
     (7*PR15ep0)/864 - (1025*PR4dfin)/15552 + (35*PR4fin)/15552 - 
     PR5ep0/108 - (11*PR9dep0)/288 + (7*PR9ep0)/1728 + (5333*S2)/1728 - 
     (27*S2^2)/128 + (137*T1ep)/1728 + T1ep2/243 + (18931*z2)/559872 + 
     (11*S2*z2)/96 + (31763*z3)/34992 + (S2*z3)/12 - (7*z2*z3)/864 + 
     (649*z4)/207360 + (35*z5)/288)/ep, 
 II[4, 1, 1, 1, 2, 1, 2, 1, 0, 0, 1, 1, 0, 0, 0] -> 
  1/(2880*ep^5) - 11/(17280*ep^4) + (617/103680 + (23*S2)/288 + z2/1152)/
    ep^3 + (132809/622080 - (179*S2)/288 + (23*T1ep)/3888 + (173*z2)/6912 + 
     (2101*z3)/38880)/ep^2 + (-5057893/89579520 - B4/48 + (7*D5)/432 + 
     (35*D6)/3456 + (23*PR14ep0)/5184 + (5*PR4dep1)/1152 - 
     (55*PR4dfin)/6912 + PR4ep1/1152 + (5*PR4fin)/768 + (61*PR5ep0)/7776 + 
     PR7ep1/288 + (11*PR9dep0)/1728 - (49423*S2)/27648 + (345*S2^2)/128 + 
     (1645*T1ep)/62208 + (1123*T1ep2)/31104 + T1ep3/192 - 
     (332191*z2)/248832 + (135*S2*z2)/256 + (T1ep*z2)/192 - 
     (61913*z3)/466560 - (3*S2*z3)/64 + (z2*z3)/96 - (1921*z4)/103680 + 
     z5/320)/ep, II[1, 2, 4, 0, 1, 1, 1, 2, 1, 0, 0, 1, 1, 0, 0] -> 
  1/(4320*ep^5) + 89/(25920*ep^4) + (1511/155520 - (17*S2)/432 + z2/1728)/
    ep^3 + (-70243/933120 + (685*S2)/648 - (17*T1ep)/5832 - (47*z2)/10368 - 
     (14303*z3)/116640)/ep^2 + (4553123813/1209323520 + (5*B4)/72 - 
     (83*D5)/864 - (5*D6)/1296 - (5*D6ep)/648 - (23*PR10ep0)/1296 - 
     (47*PR14ep0)/5184 + (5*PR15ep0)/648 - (25*PR4dep1)/1728 + 
     (115*PR4dfin)/93312 - (5*PR4ep1)/1728 - (10349*PR4fin)/466560 - 
     (11*PR5ep0)/648 - (5*PR7ep1)/432 - (7*PR9dep0)/576 + (5*PR9ep0)/1296 - 
     (578503*S2)/124416 - (219*S2^2)/128 - (68341*T1ep)/279936 - 
     (5365*T1ep2)/46656 - (5*T1ep3)/288 + (11627299*z2)/3359232 - 
     (1811*S2*z2)/1152 - (5*T1ep*z2)/288 + (106397*z3)/209952 + 
     (5*S2*z3)/32 - (55*z2*z3)/1296 - (3137*z4)/311040 - z5/96)/ep, 
 II[1, 1, 1, 2, 5, 1, 0, 1, 0, 0, 1, 1, 1, 0, 0] -> 
  1/(1440*ep^5) + 127/(5760*ep^4) + (10073/77760 - (73*S2)/216 + z2/576)/
    ep^3 + (-72457/466560 - (233*S2)/1296 - (73*T1ep)/2916 - 
     (1193*z2)/20736 + (3011*z3)/933120)/ep^2 + 
   (34391163911/14511882240 + B4/288 - (10487*D5)/62208 - (4895*D6)/373248 + 
     (43*D6ep)/2916 + (79*PR10ep0)/5832 - (611*PR14ep0)/23328 - 
     (43*PR15ep0)/2916 - (5*PR4dep1)/6912 + (12865*PR4dfin)/1119744 - 
     PR4ep1/6912 - (19607*PR4fin)/5598720 - (107*PR5ep0)/5832 - PR7ep1/1728 + 
     (65*PR9dep0)/7776 - (43*PR9ep0)/5832 - (1505771*S2)/497664 - 
     (39*S2^2)/64 - (285755*T1ep)/1119744 - (15595*T1ep2)/186624 - 
     T1ep3/1152 + (50037871*z2)/40310784 - (5977*S2*z2)/4608 - 
     (T1ep*z2)/1152 - (19329481*z3)/25194240 + (S2*z3)/128 + 
     (607*z2*z3)/46656 + (1017727*z4)/7464960 - z5/1920)/ep, 
 II[2, 2, 1, 1, 5, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0] -> 
  -1/(8640*ep^5) + 7/(2592*ep^4) + (3367/466560 - (169*S2)/2592 - z2/3456)/
    ep^3 + (-48191/349920 + (773*S2)/2592 - (169*T1ep)/34992 - 
     (233*z2)/15552 - (4429*z3)/174960)/ep^2 + 
   (31335204517/87071293440 + (19*B4)/1728 - (95*D5)/5184 + PR10ep0/432 - 
     (11*PR14ep0)/2592 - (95*PR4dep1)/41472 + (131315*PR4dfin)/6718464 - 
     (19*PR4ep1)/41472 - (173653*PR4fin)/33592320 - (29*PR5ep0)/7776 - 
     (19*PR7ep1)/10368 + (4670039*S2)/2985984 - 2*S2^2 - 
     (48187*T1ep)/2239488 - (23201*T1ep2)/1119744 - (19*T1ep3)/6912 + 
     (219407933*z2)/241864704 - (8635*S2*z2)/27648 - (19*T1ep*z2)/6912 - 
     (1490533*z3)/30233088 + (19*S2*z3)/768 - (19*z2*z3)/3456 + 
     (1260029*z4)/44789760 - (19*z5)/11520)/ep, 
 II[2, 1, 1, 1, 6, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0] -> 
  -1/(4320*ep^5) - 973/(51840*ep^4) + 
   (-16693/139968 + (1223*S2)/3888 - z2/1728)/ep^3 + 
   (269191/1399680 + (14443*S2)/46656 + (1223*T1ep)/52488 + 
     (10811*z2)/186624 - (36691*z3)/1049760)/ep^2 + 
   (-799315/209952 + (115*D5)/432 + (59*PR14ep0)/1944 + (143*PR5ep0)/5832 + 
     (677951*S2)/116640 + (243835*T1ep)/629856 + (3001*T1ep2)/26244 - 
     (301547*z2)/279936 + (4409*S2*z2)/2592 + (15055753*z3)/12597120 - 
     (335233*z4)/5598720)/ep, II[1, 1, 4, 1, 2, 0, 1, 1, 2, 0, 0, 1, 1, 0, 
   0] -> 1/(4320*ep^5) - 5/(2592*ep^4) + (-131/25920 + (43*S2)/432 + z2/1728)/
    ep^3 + (30817/155520 - (125*S2)/864 + (43*T1ep)/5832 + (49*z2)/1728 + 
     (67*z3)/116640)/ep^2 + (40543043/30233088 - (13*D5)/432 + D6/324 - 
     (7*D6ep)/1296 - (17*PR10ep0)/1296 + (11*PR14ep0)/2592 + 
     (7*PR15ep0)/1296 - (925*PR4dfin)/46656 + (151*PR4fin)/46656 + 
     PR5ep0/1296 - (5*PR9dep0)/864 + (7*PR9ep0)/2592 - (43243*S2)/10368 + 
     (9*S2^2)/4 - (683*T1ep)/11664 - (125*T1ep2)/23328 - (48073*z2)/104976 - 
     (13*S2*z2)/576 - (255097*z3)/2099520 - (S2*z3)/12 - (7*z2*z3)/1296 - 
     (41569*z4)/622080)/ep, II[4, 1, 1, 1, 3, 2, 0, 1, 0, 0, 1, 0, 1, 0, 
   0] -> -1/(12960*ep^5) + 17/(6480*ep^4) + 
   (2303/233280 - (131*S2)/2592 - z2/5184)/ep^3 + 
   (-114989/1399680 + (1967*S2)/15552 - (131*T1ep)/34992 - (5*z2)/486 + 
     (2003*z3)/349920)/ep^2 + (-314616923/906992640 + (7*D5)/432 + 
     (13*PR10ep0)/1296 - (13*PR14ep0)/2592 + (3415*PR4dfin)/139968 - 
     (769*PR4fin)/139968 - (31*PR5ep0)/7776 + (74375*S2)/31104 - 
     (163*S2^2)/64 + (8285*T1ep)/209952 + (89*T1ep2)/69984 + 
     (2221145*z2)/2519424 - (7*S2*z2)/864 + (1718209*z3)/6298560 + 
     (211969*z4)/1866240)/ep, II[4, 1, 2, 2, 2, 1, 1, 0, 0, 0, 1, 1, 0, 0, 
   0] -> -1/(25920*ep^5) - 407/(155520*ep^4) + 
   (-12743/933120 + (137*S2)/2592 - z2/10368)/ep^3 + 
   (161521/5598720 - (809*S2)/7776 + (137*T1ep)/34992 + (689*z2)/62208 + 
     (1963*z3)/139968)/ep^2 + (7385152687/7255941120 - B4/432 - 
     (121*D5)/5184 - PR10ep0/216 + (5*PR4dep1)/10368 - 
     (7015*PR4dfin)/559872 + PR4ep1/10368 - (871*PR4fin)/2799360 + 
     PR7ep1/2592 - (1837193*S2)/746496 + (175*S2^2)/128 - 
     (78149*T1ep)/1679616 - (1037*T1ep2)/279936 + T1ep3/1728 - 
     (3978115*z2)/20155392 - (163*S2*z2)/6912 + (T1ep*z2)/1728 - 
     (11455*z3)/157464 - (S2*z3)/192 + (z2*z3)/864 + (6271*z4)/373248 + 
     z5/2880)/ep, II[1, 1, 2, 0, 1, 2, 1, 1, 0, 1, 1, 2, 1, 1, 0] -> 
  1/(40*ep^2) + (1/2 - (9*S2)/16 - (81*z3)/160)/ep, 
 II[2, 1, 2, 1, 2, 2, 1, 1, 0, 0, 1, 2, 0, 0, 0] -> 
  1/(360*ep^3) + (17/432 - (43*S2)/18 + (37279*z3)/77760)/ep^2 + 
   (168994679/322486272 - (35*B4)/648 + (1081*D5)/5184 + (205*D6)/3456 + 
     (97*PR10ep0)/1296 - PR14ep0/1728 + (175*PR4dep1)/6912 + 
     (35285*PR4dfin)/124416 + (35*PR4ep1)/6912 - (6691*PR4fin)/622080 + 
     (35*PR5ep0)/648 + (35*PR7ep1)/1728 + (541*PR9dep0)/5184 + 
     (39577*S2)/6144 - (981*S2^2)/128 + (66529*T1ep)/124416 + 
     (16723*T1ep2)/62208 + (35*T1ep3)/1152 - (9556549*z2)/4478976 + 
     (16723*S2*z2)/4608 + (35*T1ep*z2)/1152 + (869971*z3)/2799360 - 
     (35*S2*z3)/128 + (35*z2*z3)/576 - (72841*z4)/829440 + (7*z5)/384)/ep, 
 II[1, 2, 1, 1, 1, 1, 1, 1, 2, 0, 2, 1, 1, 0, 0] -> 
  1/(80*ep^3) + (5/24 - (9*S2)/32 - (13*z3)/64)/ep^2 + 
   (138547/311040 + D5/64 - (5*D6)/384 + D6ep/48 + PR10ep0/48 - 
     (3*PR11dep0)/16 - PR14ep0/192 - PR15ep0/48 + (5*PR4dfin)/96 + 
     PR4fin/96 + PR5ep0/48 - PR9dep0/64 - PR9ep0/96 + (75*S2)/128 + 
     (243*S2^2)/128 + (13*T1ep)/192 + T1ep2/96 - (5317*z2)/3456 + 
     (9*S2*z2)/64 - (6689*z3)/3456 + (z2*z3)/48 - (27*z4)/128 - (5*z5)/16)/
    ep, II[1, 1, 1, 2, 2, 1, 2, 1, 0, 0, 1, 1, 2, 0, 0] -> 
  -1/(120*ep^3) + (-91/720 + (7*S2)/24 + (121*z3)/1440)/ep^2 + 
   (-173744527/33592320 - (41*D5)/864 - (85*D6)/5184 - (43*D6ep)/2592 - 
     PR10ep0/18 + (53*PR11dep0)/288 + (29*PR14ep0)/1296 + (43*PR15ep0)/2592 - 
     (125*PR4dfin)/576 + (1151*PR4fin)/25920 - PR5ep0/324 - 
     (49*PR9dep0)/1728 + (43*PR9ep0)/5184 - (2749*S2)/576 + (171*S2^2)/16 - 
     (121*T1ep)/864 - (13*T1ep2)/288 - (53395*z2)/11664 - (39*S2*z2)/64 + 
     (7*z3)/810 - (43*z2*z3)/2592 - (25919*z4)/34560 + (205*z5)/288)/ep, 
 II[1, 1, 2, 2, 1, 1, 2, 1, 1, 0, 0, 1, 2, 0, 0] -> 
  -1/(240*ep^3) + (-13/180 + (3*S2)/32 + (13*z3)/192)/ep^2 + 
   (-406329811/33592320 + (271*D5)/1728 + (5*D6)/1152 + D6ep/96 + 
     (11*PR10ep0)/1296 - (17*PR11dep0)/288 + PR14ep0/576 - PR15ep0/96 - 
     (15*PR4dfin)/64 + PR4fin/5184 - (23*PR5ep0)/432 - (13*PR9dep0)/144 - 
     PR9ep0/192 + (5039*S2)/384 - (261*S2^2)/128 + (97*T1ep)/576 - 
     (17*T1ep2)/1296 + (164713*z2)/93312 - (17*S2*z2)/96 + 
     (159911*z3)/31104 + (z2*z3)/96 + (3091*z4)/6912 - (5*z5)/32)/ep, 
 II[2, 1, 1, 1, 2, 0, 2, 2, 1, 0, 1, 1, 1, 0, 0] -> 
  -1/(120*ep^3) + (-89/720 + (7*S2)/24 + (97*z3)/1440)/ep^2 + 
   (-8745133/1399680 - (31*D5)/288 - (5*D6)/576 - (7*PR10ep0)/72 + 
     (13*PR14ep0)/288 - (185*PR4dfin)/432 + (151*PR4fin)/2160 - 
     (11*PR9dep0)/288 - (7403*S2)/576 + (1539*S2^2)/64 - (709*T1ep)/2592 - 
     (31*T1ep2)/432 - (130061*z2)/15552 - (31*S2*z2)/32 - (44621*z3)/77760 - 
     (3479*z4)/2880)/ep, II[2, 1, 1, 1, 3, 2, 0, 2, 0, 0, 1, 1, 1, 0, 0] -> 
  1/(360*ep^3) + (1/1296 + (379*S2)/96 - (133817*z3)/155520)/ep^2 + 
   (6347485957/537477120 + (65*B4)/648 - (883*D5)/10368 - (35*D6)/768 + 
     (109*PR10ep0)/2592 - (217*PR14ep0)/3456 - (325*PR4dep1)/6912 + 
     (17995*PR4dfin)/41472 - (65*PR4ep1)/6912 - (22397*PR4fin)/207360 - 
     (35*PR5ep0)/648 - (65*PR7ep1)/1728 - (3*PR9dep0)/128 + 
     (736093*S2)/55296 - (8397*S2^2)/256 - (13957*T1ep)/41472 - 
     (5639*T1ep2)/20736 - (65*T1ep3)/1152 + (26700437*z2)/1492992 - 
     (5639*S2*z2)/1536 - (65*T1ep*z2)/1152 - (54259*z3)/466560 + 
     (65*S2*z3)/128 - (65*z2*z3)/576 + (575753*z4)/276480 - (13*z5)/384)/ep, 
 II[1, 1, 2, 2, 2, 0, 2, 1, 1, 0, 0, 1, 2, 0, 0] -> 
  1/(720*ep^3) + (1/45 + S2/288 - (247*z3)/8640)/ep^2 + 
   (-101617573/16796160 - (29*D5)/1728 - (25*D6)/3456 - (23*PR10ep0)/432 + 
     (47*PR14ep0)/1728 - (395*PR4dfin)/1296 + (247*PR4fin)/6480 - 
     (5*PR5ep0)/432 - (109*PR9dep0)/1728 - (14855*S2)/3456 + 
     (1827*S2^2)/128 - (1391*T1ep)/15552 - (119*T1ep2)/2592 - 
     (403759*z2)/93312 - (119*S2*z2)/192 + (33535*z3)/93312 - (631*z4)/1080)/
    ep, II[1, 1, 1, 0, 0, 1, 2, 2, 1, 1, 1, 1, 2, 1, 0] -> 
  (-1/180 + z3/60)/ep^2 + (-121/1080 + S2/6 + (67*z3)/360 - (S2*z3)/2 - 
     z3^2/10 + z4/40)/ep, II[2, 1, 2, 1, 1, 2, 1, 1, 1, 0, 1, 1, 1, 0, 0] -> 
  1/(240*ep^4) + (7/160 - S2/8 - z3/40)/ep^3 + 
   (151/2880 - D6/48 - S2/4 - T1ep/108 - z2/32 - (941*z3)/4320 + z4/40)/
    ep^2 + (-29251573/1399680 + (79*D5)/288 - (263*D6)/1728 + (5*D6ep)/432 + 
     (11*PR10ep0)/216 - PR12ep0/12 - (25*PR14ep0)/864 - (7*PR15ep0)/216 - 
     (145*PR4dfin)/432 - (89*PR4fin)/2160 - (31*PR5ep0)/216 - 
     (71*PR9dep0)/288 + PR9ep0/216 + (6085*S2)/192 - (1053*S2^2)/64 + 
     (313*T1ep)/864 - (31*T1ep2)/432 + (18953*z2)/1944 - (33*S2*z2)/32 + 
     (189989*z3)/19440 - (z2*z3)/108 + (5479*z4)/2880 - (197*z5)/240)/ep, 
 II[1, 1, 2, 1, 1, 2, 1, 2, 1, 0, 0, 2, 1, 0, 0] -> 
  -1/(720*ep^4) + (-67/4320 + S2/24 + z3/120)/ep^3 + 
   (-829/25920 + D6/144 + (31*S2)/144 + T1ep/324 + z2/96 + (563*z3)/12960 - 
     z4/120)/ep^2 + (28375927/33592320 - (43*D5)/864 + (11*D6)/1728 - 
     (25*D6ep)/864 - (7*PR10ep0)/162 + (35*PR11dep0)/288 + PR12ep0/72 + 
     PR14ep0/54 + (31*PR15ep0)/864 - (25*PR4dfin)/1728 + (913*PR4fin)/25920 + 
     PR5ep0/36 + PR9dep0/1728 + (19*PR9ep0)/1728 - (10525*S2)/1728 + 
     (45*S2^2)/8 - (749*T1ep)/7776 - (43*T1ep2)/2592 - (198083*z2)/46656 - 
     (13*S2*z2)/64 - (49693*z3)/19440 - (19*z2*z3)/864 - (29893*z4)/34560 + 
     (353*z5)/480)/ep, II[1, 2, 2, 1, 0, 1, 1, 1, 2, 1, 1, 1, 1, 0, 0] -> 
  1/(60*ep^2) + (121/360 - S2/2 - z5/3)/ep, 
 II[1, 1, 1, 0, 1, 1, 1, 1, 0, 2, 2, 1, 2, 1, 0] -> 
  1/(120*ep^3) + (103/720 - S2/4 - (7*z3)/60)/ep^2 + 
   (131319491/1399680 - (10*D5)/9 - PR0ep0/72 - PR10ep0/216 + 
     (145*PR4dfin)/72 - PR4fin/1080 + PR5ep0/2 + (13*PR9dep0)/12 - 
     (5093*S2)/48 + (351*S2^2)/16 - (247*T1ep)/216 + (19*T1ep2)/54 - 
     (34717*z2)/1944 + (19*S2*z2)/4 - (13343*z3)/360 + (S2*z3)/2 - 
     (2621*z4)/720)/ep, II[1, 2, 1, 0, 2, 1, 1, 1, 0, 1, 2, 1, 1, 1, 0] -> 
  1/(120*ep^3) + (31/240 - S2/4 - z3/10)/ep^2 + 
   (130946891/1399680 - (10*D5)/9 - PR0ep0/72 - PR10ep0/216 + 
     (145*PR4dfin)/72 - PR4fin/1080 + PR5ep0/2 + (13*PR9dep0)/12 - 
     (1691*S2)/16 + (351*S2^2)/16 - (247*T1ep)/216 + (19*T1ep2)/54 - 
     (34717*z2)/1944 + (19*S2*z2)/4 - (6659*z3)/180 + z3^2/10 - 
     (2603*z4)/720)/ep, II[1, 2, 1, 0, 2, 0, 2, 1, 0, 1, 1, 1, 1, 2, 0] -> 
  -1/(360*ep^3) + (-97/2160 + S2/12 + z3/30)/ep^2 + 
   (-17203123/6298560 + (5*D5)/162 - PR0ep0/324 + (13*PR10ep0)/1944 - 
     (5*PR11dep0)/216 - (5*PR4dfin)/324 + (29*PR4fin)/4860 + PR5ep0/324 + 
     PR9dep0/108 + (49*S2)/16 - (3*S2^2)/4 + (37*T1ep)/648 + (4*T1ep2)/243 - 
     (5707*z2)/8748 + (2*S2*z2)/9 + (25*z3)/27 - (79*z4)/1620 - (25*z5)/216)/
    ep, II[2, 1, 3, 1, 1, 2, 1, 1, 1, 0, 0, 1, 1, 0, 0] -> 
  -1/(480*ep^4) + (-79/2880 + S2/16 + z3/120)/ep^3 + 
   (-947/17280 + D6/144 + (7*S2)/32 + T1ep/216 + z2/64 + (13*z3)/108 - 
     z4/120)/ep^2 + (27429899/2488320 - (37*D5)/216 + (5*D6)/108 - 
     (23*D6ep)/576 - (119*PR10ep0)/2592 + (5*PR11dep0)/576 + PR12ep0/72 + 
     (13*PR14ep0)/864 + (3*PR15ep0)/64 + (1055*PR4dfin)/10368 + 
     (5*PR4fin)/384 + PR5ep0/18 + (35*PR9dep0)/384 + (19*PR9ep0)/1152 - 
     (6881*S2)/384 + (1359*S2^2)/128 - (389*T1ep)/1728 + (25*T1ep2)/5184 - 
     (122155*z2)/31104 + (37*S2*z2)/384 - (2114707*z3)/466560 - 
     (19*z2*z3)/576 - (1249*z4)/1536 + (57*z5)/320)/ep, 
 II[2, 1, 2, 0, 2, 1, 1, 3, 1, 0, 0, 1, 1, 0, 0] -> 
  1/(1440*ep^4) + (83/8640 - S2/48 - z3/360)/ep^3 + 
   (-649/51840 - D6/432 + (95*S2)/24 - T1ep/648 - z2/192 - 
     (136853*z3)/155520 + z4/360)/ep^2 + 
   (12647511023/1612431360 + (65*B4)/648 - (2107*D5)/10368 - (415*D6)/6912 + 
     (7*D6ep)/432 - (11*PR10ep0)/2592 - (157*PR14ep0)/3456 - PR15ep0/54 - 
     (325*PR4dep1)/6912 + (20545*PR4dfin)/124416 - (65*PR4ep1)/6912 - 
     (38231*PR4fin)/622080 - PR5ep0/18 - (65*PR7ep1)/1728 - 
     (47*PR9dep0)/1152 - PR9ep0/144 + (203645*S2)/55296 - (4113*S2^2)/256 - 
     (23285*T1ep)/41472 - (6775*T1ep2)/20736 - (65*T1ep3)/1152 + 
     (55741999*z2)/4478976 - (6791*S2*z2)/1536 - (65*T1ep*z2)/1152 - 
     (280039*z3)/699840 + (65*S2*z3)/128 - (19*z2*z3)/192 + 
     (1130011*z4)/829440 - (521*z5)/17280)/ep, 
 II[2, 1, 1, 0, 3, 0, 1, 2, 0, 1, 1, 1, 1, 1, 0] -> 
  -1/(240*ep^3) + (-11/160 + S2/8 + z3/30)/ep^2 + 
   (-376453787/6298560 + (115*D5)/162 + PR0ep0/81 - (7*PR10ep0)/1944 + 
     (5*PR11dep0)/216 - (215*PR4dfin)/162 - (13*PR4fin)/2430 - 
     (109*PR5ep0)/324 - (79*PR9dep0)/108 + (9767*S2)/144 - (111*S2^2)/8 + 
     (17*T1ep)/24 - (61*T1ep2)/243 + (879593*z2)/69984 - (61*S2*z2)/18 + 
     (38539*z3)/1620 + (7967*z4)/3240 + (25*z5)/216)/ep, 
 II[3, 1, 1, 1, 3, 1, 1, 2, 0, 0, 1, 1, 0, 0, 0] -> 
  1/(720*ep^4) + (7/2592 + (13*S2)/288 - z3/360)/ep^3 + 
   (1691/25920 - D6/432 - (535*S2)/864 + (13*T1ep)/3888 + z2/54 + 
     (28013*z3)/311040 + z4/360)/ep^2 + 
   (-634919653/716636160 - (35*B4)/2592 + (191*D5)/20736 + (37*D6)/4608 + 
     D6ep/48 + (71*PR10ep0)/5184 + (47*PR14ep0)/20736 - (5*PR15ep0)/216 + 
     (175*PR4dep1)/27648 + (935*PR4dfin)/165888 + (35*PR4ep1)/27648 + 
     (7999*PR4fin)/829440 + (53*PR5ep0)/3888 + (35*PR7ep1)/6912 + 
     (221*PR9dep0)/6912 - PR9ep0/108 - (288671*S2)/221184 + (1053*S2^2)/512 + 
     (95059*T1ep)/1492992 + (15043*T1ep2)/248832 + (35*T1ep3)/4608 - 
     (3871837*z2)/1990656 + (5153*S2*z2)/6144 + (35*T1ep*z2)/4608 + 
     (145649*z3)/414720 - (35*S2*z3)/512 + (233*z2*z3)/6912 - 
     (454537*z4)/3317760 + (137*z5)/23040)/ep, 
 II[3, 1, 0, 1, 3, 1, 1, 3, 0, 0, 1, 1, 0, 0, 0] -> 
  -1/(2160*ep^4) + (16823/233280 - (407*S2)/1296)/ep^3 + 
   (76193/466560 - (40799*S2)/7776 - (407*T1ep)/17496 - (823*z2)/7776 + 
     (47303*z3)/69984)/ep^2 + (-6090730607/716636160 - (265*B4)/2592 + 
     (35*D5)/648 + (35*PR10ep0)/648 + (1325*PR4dep1)/27648 - 
     (22235*PR4dfin)/165888 + (265*PR4ep1)/27648 + (6025*PR4fin)/165888 + 
     (265*PR7ep1)/6912 - (4054837*S2)/1990656 + (333*S2^2)/64 + 
     (5108873*T1ep)/13436928 + (554729*T1ep2)/2239488 + (265*T1ep3)/4608 - 
     (45295765*z2)/5971968 + (176227*S2*z2)/55296 + (265*T1ep*z2)/4608 + 
     (7889321*z3)/6718464 - (265*S2*z3)/512 + (265*z2*z3)/2304 - 
     (3414727*z4)/5971968 + (53*z5)/1536)/ep, 
 II[1, 1, 3, 1, 3, 0, 1, 1, 1, 0, 0, 2, 1, 0, 0] -> 
  1/(720*ep^4) + (29/12960 + (13*S2)/288)/ep^3 + 
   (163/3888 + (203*S2)/1728 + (13*T1ep)/3888 + z2/54 - (13*z3)/3888)/ep^2 + 
   (590141563/302330880 - (49*D5)/324 - (5*D6)/3888 + (11*D6ep)/3888 - 
     (89*PR10ep0)/3888 - (23*PR14ep0)/15552 - (11*PR15ep0)/3888 - 
     (245*PR4dfin)/2916 + (901*PR4fin)/58320 - (31*PR5ep0)/7776 - 
     (19*PR9dep0)/5184 - (11*PR9ep0)/7776 - (86881*S2)/10368 + 
     (855*S2^2)/128 - (10193*T1ep)/46656 - (385*T1ep2)/7776 - 
     (173171*z2)/104976 - (31*S2*z2)/48 - (3133273*z3)/4199040 + 
     (11*z2*z3)/3888 - (7301*z4)/31104)/ep, 
 II[3, 1, 1, 1, 4, 1, 0, 2, 0, 0, 1, 0, 1, 0, 0] -> 
  -1/(2160*ep^4) + (-12281/699840 + (13*S2)/486)/ep^3 + 
   (-137219/1399680 + (29273*S2)/23328 + (13*T1ep)/6561 + (181*z2)/23328 - 
     (17383*z3)/104976)/ep^2 + (-11580229889/9674588160 + (275*B4)/11664 + 
     (1045*D5)/5832 + (5*PR10ep0)/324 + (5*PR14ep0)/1458 - 
     (1375*PR4dep1)/124416 + (101945*PR4dfin)/746496 - (275*PR4ep1)/124416 - 
     (18259*PR4fin)/746496 + (25*PR5ep0)/8748 - (275*PR7ep1)/31104 + 
     (37548989*S2)/2985984 - (177*S2^2)/16 + (4188047*T1ep)/20155392 + 
     (18671*T1ep2)/3359232 - (275*T1ep3)/20736 + (103522295*z2)/26873856 + 
     (7333*S2*z2)/82944 - (275*T1ep*z2)/20736 + (35686987*z3)/50388480 + 
     (275*S2*z3)/2304 - (275*z2*z3)/10368 + (3698207*z4)/8957952 - 
     (55*z5)/6912)/ep, II[2, 1, 3, 1, 3, 1, 1, 0, 0, 0, 1, 2, 0, 0, 0] -> 
  -1/(4320*ep^4) + (-115/15552 + (31*S2)/864)/ep^3 + 
   (1309/93312 - (47*S2)/864 + (31*T1ep)/11664 + (59*z2)/5184 + (49*z3)/1944)/
    ep^2 + (35250412223/29023764480 - (5*B4)/3888 - (215*D5)/3888 - 
     (5*PR10ep0)/486 + (25*PR4dep1)/41472 - (85415*PR4dfin)/2239488 + 
     (5*PR4ep1)/41472 + (11597*PR4fin)/2239488 + (5*PR7ep1)/10368 - 
     (4445195*S2)/995328 + (219*S2^2)/64 - (69473*T1ep)/746496 - 
     (5923*T1ep2)/373248 + (5*T1ep3)/6912 - (66303497*z2)/80621568 - 
     (201*S2*z2)/1024 + (5*T1ep*z2)/6912 - (2867195*z3)/10077696 - 
     (5*S2*z3)/768 + (5*z2*z3)/3456 - (283513*z4)/2985984 + z5/2304)/ep, 
 II[1, 1, 2, 0, 2, 1, 1, 1, 0, 1, 1, 2, 1, 1, 0] -> 
  1/(240*ep^3) + (43/720 - S2/8 - z3/24)/ep^2 + 
   (469/1728 - D6/48 - (35*S2)/48 - T1ep/108 - z2/32 - (2159*z3)/4320 + 
     (S2*z3)/2 + z3^2/10)/ep, II[2, 1, 1, 1, 2, 2, 1, 2, 0, 0, 1, 2, 0, 0, 
   0] -> 1/(2160*ep^4) + (71/12960 - S2/72 - z3/360)/ep^3 + 
   (407/25920 - D6/432 - (1025*S2)/432 - T1ep/972 - z2/288 + (839*z3)/1728 + 
     z4/360)/ep^2 + (-351141449/322486272 - (35*B4)/648 + (949*D5)/5184 + 
     (67*D6)/1152 + (5*D6ep)/432 + (85*PR10ep0)/1296 + (7*PR14ep0)/1728 - 
     PR15ep0/72 + (175*PR4dep1)/6912 + (24565*PR4dfin)/124416 + 
     (35*PR4ep1)/6912 + (281*PR4fin)/124416 + (35*PR5ep0)/648 + 
     (35*PR7ep1)/1728 + (565*PR9dep0)/5184 - PR9ep0/216 + (218657*S2)/55296 - 
     (261*S2^2)/128 + (179299*T1ep)/373248 + (5393*T1ep2)/20736 + 
     (35*T1ep3)/1152 - (16931621*z2)/4478976 + (16147*S2*z2)/4608 + 
     (35*T1ep*z2)/1152 + (1480283*z3)/2799360 - (35*S2*z3)/128 + 
     (121*z2*z3)/1728 - (44693*z4)/165888 + (113*z5)/5760)/ep, 
 II[1, 2, 1, 1, 2, 1, 1, 1, 1, 0, 2, 1, 1, 0, 0] -> 
  1/(480*ep^4) + (11/480 - S2/16 - z3/80)/ep^3 + 
   (259/5760 - D6/96 - (5*S2)/32 - T1ep/216 - z2/64 - (199*z3)/1728 + z4/80)/
    ep^2 + (-1801873/174960 + (79*D5)/576 - (281*D6)/3456 + (5*D6ep)/864 + 
     (11*PR10ep0)/432 - PR12ep0/24 - (25*PR14ep0)/1728 - (7*PR15ep0)/432 - 
     (145*PR4dfin)/864 - (89*PR4fin)/4320 - (31*PR5ep0)/432 - 
     (71*PR9dep0)/576 + PR9ep0/432 + (5971*S2)/384 - (1053*S2^2)/128 + 
     (103*T1ep)/576 - (31*T1ep2)/864 + (151381*z2)/31104 - (33*S2*z2)/64 + 
     (743549*z3)/155520 - (z2*z3)/216 + (1103*z4)/1152 - (79*z5)/160)/ep, 
 II[3, 1, 2, 1, 2, 2, 1, 1, 0, 0, 1, 1, 0, 0, 0] -> 
  1/(1440*ep^4) + (83/8640 - S2/48 - z3/360)/ep^3 + 
   (2351/51840 - D6/432 - (535*S2)/288 - T1ep/648 - z2/192 + 
     (51647*z3)/155520 + z4/360)/ep^2 + 
   (698691757/1074954240 - (55*B4)/1296 - D5/384 + (245*D6)/6912 - D6ep/144 + 
     (59*PR10ep0)/2592 + PR14ep0/1152 + PR15ep0/216 + (275*PR4dep1)/13824 + 
     (595*PR4dfin)/9216 + (55*PR4ep1)/13824 + (4771*PR4fin)/414720 + 
     (11*PR5ep0)/432 + (55*PR7ep1)/3456 + (457*PR9dep0)/10368 + PR9ep0/216 - 
     (372515*S2)/110592 + (747*S2^2)/256 + (43325*T1ep)/248832 + 
     (16615*T1ep2)/124416 + (55*T1ep3)/2304 - (10345819*z2)/2985984 + 
     (16519*S2*z2)/9216 + (55*T1ep*z2)/2304 - (895759*z3)/1866240 - 
     (55*S2*z3)/256 + (133*z2*z3)/3456 - (7413*z4)/20480 + (181*z5)/11520)/
    ep, II[1, 1, 1, 2, 3, 1, 1, 1, 0, 0, 1, 1, 2, 0, 0] -> 
  -1/(480*ep^4) + (-79/2880 + S2/16 + z3/120)/ep^3 + 
   (-947/17280 + D6/144 + (7*S2)/32 + T1ep/216 + z2/64 + (13*z3)/108 - 
     z4/120)/ep^2 + (88265431/8398080 - (163*D5)/864 + (265*D6)/2592 - 
     (7*D6ep)/324 - (2*PR10ep0)/81 - (5*PR11dep0)/144 + (17*PR12ep0)/324 - 
     (17*PR14ep0)/5184 + (37*PR15ep0)/1296 + (295*PR4dfin)/2592 + 
     (19*PR4fin)/2592 + (47*PR5ep0)/1296 + (25*PR9dep0)/576 + 
     (19*PR9ep0)/2592 - (5951*S2)/384 + (999*S2^2)/128 - (1307*T1ep)/5184 - 
     (85*T1ep2)/2592 - (12805*z2)/5832 - (79*S2*z2)/192 - (216739*z3)/58320 - 
     (19*z2*z3)/1296 - (59*z4)/96 + (29*z5)/90)/ep, 
 II[1, 1, 1, 1, 1, 1, 2, 2, 1, 0, 1, 1, 2, 0, 0] -> 
  1/(480*ep^4) + (11/480 - S2/16 - z3/80)/ep^3 + 
   (211/5760 - D6/96 - (5*S2)/32 - T1ep/216 - z2/64 - (199*z3)/1728 + z4/80)/
    ep^2 + (-914909/87480 + (79*D5)/576 - (281*D6)/3456 + (5*D6ep)/864 + 
     (11*PR10ep0)/432 - PR12ep0/24 - (25*PR14ep0)/1728 - (7*PR15ep0)/432 - 
     (145*PR4dfin)/864 - (89*PR4fin)/4320 - (31*PR5ep0)/432 - 
     (71*PR9dep0)/576 + PR9ep0/432 + (6067*S2)/384 - (1053*S2^2)/128 + 
     (103*T1ep)/576 - (31*T1ep2)/864 + (151381*z2)/31104 - (33*S2*z2)/64 + 
     (750029*z3)/155520 - (z2*z3)/216 + (1103*z4)/1152 - (59*z5)/160)/ep, 
 II[2, 1, 1, 2, 2, 1, 2, 1, 0, 0, 1, 1, 1, 0, 0] -> 
  -1/(720*ep^4) + (-67/4320 + S2/24 + z3/120)/ep^3 + 
   (-829/25920 + D6/144 + (31*S2)/144 + T1ep/324 + z2/96 + (563*z3)/12960 - 
     z4/120)/ep^2 + (-255491/19440 + (127*D5)/864 + (193*D6)/5184 - 
     (5*D6ep)/1296 - (61*PR10ep0)/1296 - (5*PR11dep0)/72 + (7*PR12ep0)/324 + 
     (73*PR14ep0)/2592 + (7*PR15ep0)/648 - (275*PR4dfin)/648 + PR4fin/40 - 
     (37*PR5ep0)/648 - (49*PR9dep0)/288 - PR9ep0/648 + (15755*S2)/1728 + 
     (45*S2^2)/8 + (721*T1ep)/7776 - (7*T1ep2)/108 - (2981*z2)/2592 - 
     (41*S2*z2)/48 + (924239*z3)/233280 + (z2*z3)/324 - (2159*z4)/17280 - 
     (17*z5)/80)/ep, II[1, 1, 2, 2, 2, 1, 1, 1, 1, 0, 0, 1, 2, 0, 0] -> 
  -1/(1440*ep^4) + (-7/864 + S2/48 + z3/240)/ep^3 + 
   (-1057/51840 + D6/288 + (19*S2)/288 + T1ep/648 + z2/192 + 
     (1067*z3)/25920 - z4/240)/ep^2 + 
   (-46154947/11197440 + (67*D5)/576 + (25*D6)/1152 + (5*D6ep)/432 - 
     PR10ep0/1296 - (5*PR11dep0)/288 - PR12ep0/108 + (25*PR14ep0)/1728 - 
     (7*PR15ep0)/864 - (485*PR4dfin)/5184 - (19*PR4fin)/8640 - PR5ep0/144 - 
     (7*PR9dep0)/864 - (13*PR9ep0)/1728 + (17519*S2)/3456 + (81*S2^2)/128 + 
     (2209*T1ep)/15552 + (43*T1ep2)/1296 + (37*z2)/10368 + (11*S2*z2)/24 + 
     (886049*z3)/466560 + (13*z2*z3)/864 + (3749*z4)/34560 - (209*z5)/720)/
    ep, II[1, 1, 2, 1, 1, 1, 2, 2, 1, 0, 0, 1, 2, 0, 0] -> 
  -1/(1440*ep^4) + (-7/864 + S2/48 + z3/240)/ep^3 + 
   (-197/10368 + D6/288 + (19*S2)/288 + T1ep/648 + z2/192 + (1067*z3)/25920 - 
     z4/240)/ep^2 + (288574007/11197440 - (719*D5)/1728 - (85*D6)/3456 - 
     (5*D6ep)/108 - PR10ep0/1296 + (25*PR11dep0)/288 - (7*PR12ep0)/216 - 
     (55*PR14ep0)/1728 + (43*PR15ep0)/864 + (2965*PR4dfin)/5184 - 
     (109*PR4fin)/8640 + (37*PR5ep0)/432 + (7*PR9dep0)/36 + 
     (37*PR9ep0)/1728 - (96565*S2)/3456 - (279*S2^2)/128 - 
     (7331*T1ep)/15552 - T1ep2/108 - (6883*z2)/10368 - (11*S2*z2)/96 - 
     (850859*z3)/93312 - (37*z2*z3)/864 - (17101*z4)/34560 + (401*z5)/720)/
    ep, II[1, 2, 1, 1, 3, 0, 1, 1, 1, 0, 2, 1, 1, 0, 0] -> 
  -1/(240*ep^4) + (-37/720 + S2/8 + z3/120)/ep^3 + 
   (-169/4320 + D6/144 + (11*S2)/32 + T1ep/108 + z2/32 + (16*z3)/135 - 
     z4/120)/ep^2 + (97482347/16796160 - (5*D5)/96 + (31*D6)/864 - 
     (13*D6ep)/144 - PR10ep0/12 + PR14ep0/36 + (7*PR15ep0)/72 - 
     (265*PR4dfin)/2592 + (83*PR4fin)/12960 + (5*PR5ep0)/432 - PR9dep0/16 + 
     PR9ep0/24 - (1177*S2)/96 + (405*S2^2)/32 - (13*T1ep)/108 - 
     (23*T1ep2)/432 - (48523*z2)/23328 - (21*S2*z2)/32 - 
     (1163863*z3)/466560 - (z2*z3)/12 - (10723*z4)/17280 + (7*z5)/720)/ep, 
 II[1, 1, 2, 2, 3, 0, 1, 1, 1, 0, 0, 1, 2, 0, 0] -> 
  1/(1440*ep^4) + (1/1440 - S2/48 - z3/720)/ep^3 + 
   (-71/10368 - D6/864 + (7*S2)/144 - T1ep/648 - z2/192 + (121*z3)/25920 + 
     z4/720)/ep^2 + (139484561/50388480 - (131*D5)/1728 - D6/128 - 
     (73*D6ep)/2592 - (43*PR10ep0)/1296 + (29*PR14ep0)/5184 + 
     (35*PR15ep0)/1296 - (805*PR4dfin)/7776 - PR4fin/38880 - 
     (7*PR5ep0)/1296 - (53*PR9dep0)/1728 + (19*PR9ep0)/1296 - 
     (26933*S2)/3456 + (1071*S2^2)/128 - (1927*T1ep)/15552 - 
     (121*T1ep2)/2592 - (189829*z2)/279936 - (41*S2*z2)/64 - 
     (149869*z3)/139968 - (19*z2*z3)/648 - (6247*z4)/51840 - (7*z5)/4320)/ep, 
 II[1, 1, 2, 1, 4, 1, 0, 1, 0, 0, 1, 2, 1, 0, 0] -> 
  1/(720*ep^4) + (223/3888 - (17*S2)/108 - z3/360)/ep^3 + 
   (2603/38880 - D6/432 - (85*S2)/1296 - (17*T1ep)/1458 - (127*z2)/2592 - 
     (12227*z3)/51840 + z4/360)/ep^2 + 
   (-3352536353/537477120 + (25*B4)/1944 + (19*D5)/31104 - (4043*D6)/62208 + 
     (401*D6ep)/3888 + (719*PR10ep0)/7776 - (1337*PR14ep0)/31104 - 
     (205*PR15ep0)/1944 - (125*PR4dep1)/20736 + (12275*PR4dfin)/124416 - 
     (25*PR4ep1)/20736 - (5717*PR4fin)/622080 - (341*PR5ep0)/11664 - 
     (25*PR7ep1)/5184 + (589*PR9dep0)/10368 - (49*PR9ep0)/972 + 
     (2353541*S2)/165888 - (4269*S2^2)/256 - (36877*T1ep)/1119744 - 
     (1429*T1ep2)/186624 - (25*T1ep3)/3456 + (1818677*z2)/497664 - 
     (839*S2*z2)/4608 - (25*T1ep*z2)/3456 + (3890807*z3)/1399680 + 
     (25*S2*z3)/384 + (1343*z2*z3)/15552 + (2039491*z4)/2488320 - 
     (131*z5)/17280)/ep, II[2, 1, 1, 2, 2, 0, 2, 1, 1, 0, 1, 1, 1, 0, 0] -> 
  -1/(720*ep^4) + (-5/288 + S2/24 + z3/120)/ep^3 + 
   (-517/8640 + D6/144 + (13*S2)/48 + T1ep/324 + z2/96 + (707*z3)/12960 - 
     z4/120)/ep^2 + (-11489563/8398080 - D5/32 - D6/1728 - (5*D6ep)/144 - 
     (5*PR10ep0)/72 + PR14ep0/32 + PR15ep0/24 - (55*PR4dfin)/324 + 
     (5*PR4fin)/162 - (5*PR9dep0)/96 + PR9ep0/72 - (1031*S2)/192 + 
     (459*S2^2)/64 - (281*T1ep)/2592 - (59*T1ep2)/1296 - (39847*z2)/11664 - 
     (19*S2*z2)/32 - (290053*z3)/233280 - (z2*z3)/36 - (107*z4)/160 + 
     (7*z5)/720)/ep, II[1, 1, 1, 1, 3, 2, 0, 2, 0, 0, 1, 2, 1, 0, 0] -> 
  1/(2160*ep^4) + (71/12960 - S2/72 - z3/360)/ep^3 + 
   (407/25920 - D6/432 + (625*S2)/432 - T1ep/972 - z2/288 - (3541*z3)/10368 + 
     z4/360)/ep^2 + (177588331/322486272 + (25*B4)/648 + (43*D5)/10368 - 
     (131*D6)/2304 + (25*D6ep)/432 + (5*PR10ep0)/96 - (131*PR14ep0)/3456 - 
     (13*PR15ep0)/216 - (125*PR4dep1)/6912 + (1465*PR4dfin)/124416 - 
     (25*PR4ep1)/6912 - (5203*PR4fin)/124416 - (5*PR5ep0)/144 - 
     (25*PR7ep1)/1728 + (5*PR9dep0)/384 - PR9ep0/36 + (372677*S2)/55296 - 
     (1767*S2^2)/256 - (51341*T1ep)/373248 - (5941*T1ep2)/62208 - 
     (25*T1ep3)/1152 + (28569079*z2)/4478976 - (1991*S2*z2)/1536 - 
     (25*T1ep*z2)/1152 + (3141259*z3)/1399680 + (25*S2*z3)/128 + 
     (7*z2*z3)/576 + (190087*z4)/165888 - (281*z5)/17280)/ep, 
 II[2, 1, 2, 2, 2, 0, 2, 1, 1, 0, 0, 1, 1, 0, 0] -> 
  1/(4320*ep^4) + (41/12960 - S2/144 - z3/720)/ep^3 + 
   (437/31104 - D6/864 - S2/864 - T1ep/1944 - z2/576 - (2183*z3)/77760 + 
     z4/720)/ep^2 + (-19473481/6298560 - (11*D5)/1728 - (223*D6)/10368 - 
     (5*D6ep)/288 - (55*PR10ep0)/1296 + (31*PR14ep0)/1728 + (7*PR15ep0)/432 - 
     (1205*PR4dfin)/7776 + (167*PR4fin)/7776 - (5*PR5ep0)/432 - 
     (35*PR9dep0)/576 + PR9ep0/108 - (16091*S2)/10368 + (687*S2^2)/128 - 
     (2785*T1ep)/46656 - (331*T1ep2)/7776 - (542099*z2)/279936 - 
     (37*S2*z2)/64 - (502829*z3)/1399680 - (z2*z3)/54 - (6221*z4)/17280 - 
     (7*z5)/4320)/ep, II[1, 2, 2, 1, 2, 0, 2, 1, 2, 0, 0, 1, 1, 0, 0] -> 
  1/(240*ep^3) + (7/180 - S2/8 - z3/60)/ep^2 + 
   (149/8640 - (7*S2)/24 - T1ep/108 - z2/32 - (101*z3)/1080 + (S2*z3)/2 - 
     z4/40)/ep, II[2, 1, 2, 1, 4, 2, 0, 1, 0, 0, 1, 0, 1, 0, 0] -> 
  1/(2160*ep^4) + (41/12960 - S2/72)/ep^3 + 
   (-349/8640 + (59*S2)/288 - T1ep/972 - z2/288 + (629*z3)/139968)/ep^2 + 
   (49793810719/12899450880 + (15017*B4)/46656 - (727*D5)/2916 - 
     (71*PR10ep0)/1458 - (13885*PR4dep1)/497664 - (182645*PR4dfin)/2985984 - 
     (2777*PR4ep1)/497664 - (307837*PR4fin)/14929920 - (2777*PR7ep1)/124416 - 
     (22527457*S2)/1327104 + (209*S2^2)/24 - (584963*T1ep)/995328 - 
     (288571*T1ep2)/1492992 - (2777*T1ep3)/82944 + (7819903*z2)/3981312 - 
     (289339*S2*z2)/110592 - (2777*T1ep*z2)/82944 + (171854059*z3)/67184640 + 
     (2777*S2*z3)/9216 - (2777*z2*z3)/41472 - (1108883*z4)/442368 - 
     (2777*z5)/138240)/ep, II[3, 2, 1, 1, 3, 1, 0, 1, 0, 0, 2, 0, 1, 0, 0] -> 
  1/(1440*ep^4) + (7/960 - S2/48)/ep^3 + 
   (-11701/51840 + (497*S2)/144 - T1ep/648 - z2/192 - (412*z3)/729)/ep^2 + 
   (64861161743/3224862720 - (163*B4)/972 - (217*D5)/243 - (37*PR10ep0)/972 - 
     (47*PR14ep0)/486 - (815*PR4dep1)/41472 + (7145*PR4dfin)/248832 - 
     (163*PR4ep1)/41472 + (7697*PR4fin)/1244160 - (235*PR5ep0)/2916 - 
     (163*PR7ep1)/10368 - (964073*S2)/36864 + (3*S2^2)/16 - 
     (339251*T1ep)/248832 - (54073*T1ep2)/124416 - (163*T1ep3)/6912 + 
     (49591111*z2)/8957952 - (54169*S2*z2)/9216 - (163*T1ep*z2)/6912 - 
     (33229367*z3)/5598720 + (163*S2*z3)/768 - (163*z2*z3)/3456 + 
     (813943*z4)/331776 - (163*z5)/11520)/ep, 
 II[2, 1, 1, 2, 3, 1, 2, 1, 0, 0, 1, 1, 0, 0, 0] -> 
  -1/(720*ep^4) + (-37/4320 + S2/24)/ep^3 + 
   (3821/25920 - (115*S2)/72 + T1ep/324 + z2/96 + (97*z3)/432)/ep^2 + 
   (862346459/268738560 - (17*B4)/144 + D5/27 - D6/216 - (7*D6ep)/108 - 
     (5*PR10ep0)/216 + (35*PR14ep0)/2592 + (7*PR15ep0)/108 + 
     (85*PR4dep1)/3456 - (2435*PR4dfin)/20736 + (17*PR4ep1)/3456 - 
     (95*PR4fin)/20736 - (19*PR5ep0)/1944 + (17*PR7ep1)/864 - 
     (7*PR9dep0)/96 + (7*PR9ep0)/216 - (77365*S2)/27648 + (471*S2^2)/64 + 
     (13403*T1ep)/62208 + (923*T1ep2)/10368 + (17*T1ep3)/576 - 
     (1330349*z2)/746496 + (313*S2*z2)/256 + (17*T1ep*z2)/576 - 
     (1046789*z3)/466560 - (17*S2*z3)/64 - (5*z2*z3)/864 + (13811*z4)/27648 + 
     (17*z5)/960)/ep, II[3, 2, 2, 1, 2, 1, 1, 0, 0, 0, 2, 1, 0, 0, 0] -> 
  -1/(1440*ep^4) + (-1/216 + S2/48)/ep^3 + 
   (659/51840 - S2/144 + T1ep/648 + z2/192 - z3/648)/ep^2 + 
   (12258293/10077696 - (41*D5)/324 - (41*PR10ep0)/1944 - (85*PR4dfin)/1296 + 
     (67*PR4fin)/3888 - (6955*S2)/864 + (205*S2^2)/32 - (185*T1ep)/972 - 
     (79*T1ep2)/1944 - (265837*z2)/139968 - (155*S2*z2)/288 - 
     (15491*z3)/23328 - (1565*z4)/5184)/ep, 
 II[1, 2, 2, 1, 1, 1, 1, 1, 2, 0, 0, 1, 2, 0, 0] -> 
  (-1/180 + z3/60)/ep^2 + (-91/1080 + S2/6 + (5*z3)/72 - (S2*z3)/2 + z4/40)/
    ep, II[1, 2, 2, 1, 3, 1, 0, 1, 0, 0, 2, 1, 1, 0, 0] -> 
  -1/(480*ep^4) + (-59/2880 + S2/16)/ep^3 + 
   (1297/17280 + S2/48 + T1ep/216 + z2/64 - z3/216)/ep^2 + 
   (-87523009/16796160 + (11*D5)/24 - D6/216 - D6ep/54 - PR10ep0/72 + 
     (49*PR14ep0)/864 + PR15ep0/54 - (5*PR4dfin)/1296 - (47*PR4fin)/6480 + 
     (4*PR5ep0)/81 - PR9dep0/288 + PR9ep0/108 + (6977*S2)/576 + 
     (207*S2^2)/64 + (1573*T1ep)/2592 + (67*T1ep2)/432 - (187411*z2)/93312 + 
     (17*S2*z2)/8 - (30689*z3)/233280 - (z2*z3)/54 - (385*z4)/1728)/ep, 
 II[1, 2, 2, 1, 2, 0, 1, 2, 2, 0, 0, 1, 1, 0, 0] -> 
  1/(480*ep^4) + (1/80 - S2/16)/ep^3 + 
   (-107/1920 + S2/16 - T1ep/216 - z2/64 + z3/216)/ep^2 + 
   (-4123597/1119744 + D5/18 + PR10ep0/108 + (5*PR4dfin)/216 + PR4fin/108 + 
     (187*S2)/32 - (45*S2^2)/16 + (19*T1ep)/216 + T1ep2/72 - 
     (4339*z2)/15552 + (5*S2*z2)/32 + (16583*z3)/38880 - (25*z4)/192)/ep, 
 II[1, 1, 2, 0, 2, 0, 2, 1, 0, 1, 1, 2, 1, 1, 0] -> 
  (-1/180 + z3/60)/ep^2 + (-91/1080 + S2/6 + (5*z3)/72 - (S2*z3)/2 + z4/40)/
    ep, II[2, 2, 1, 1, 2, 1, 1, 1, 0, 0, 2, 1, 1, 0, 0] -> 
  1/(240*ep^4) + (11/480 - S2/8)/ep^3 + 
   (-11/64 + (3*S2)/16 - T1ep/108 - z2/32 + z3/108)/ep^2 + 
   (14974541/2799360 - (5*D5)/18 - D6/54 + D6ep/54 + PR10ep0/27 - 
     (5*PR14ep0)/108 - PR15ep0/54 + (5*PR4dfin)/36 - PR4fin/135 - PR5ep0/54 + 
     PR9dep0/18 - PR9ep0/108 - (105*S2)/16 - (27*S2^2)/4 - (67*T1ep)/216 - 
     (7*T1ep2)/108 + (37541*z2)/15552 - (15*S2*z2)/16 - (407*z3)/2160 + 
     (z2*z3)/54 + (101*z4)/288)/ep, 
 II[2, 1, 2, 2, 2, 1, 2, 0, 0, 0, 1, 2, 0, 0, 0] -> 
  -1/(1440*ep^4) + (-1/216 + S2/48)/ep^3 + 
   (731/51840 - S2/144 + T1ep/648 + z2/192 - z3/648)/ep^2 + 
   (-91589041/50388480 + (37*D5)/162 + (37*PR10ep0)/972 + (95*PR4dfin)/648 - 
     (31*PR4fin)/972 + (11699*S2)/864 - (185*S2^2)/16 + (665*T1ep)/1944 + 
     (151*T1ep2)/1944 + (523123*z2)/139968 + (305*S2*z2)/288 + 
     (32309*z3)/23328 + (2945*z4)/5184)/ep, 
 II[1, 2, 2, 2, 1, 1, 1, 1, 2, 0, 0, 1, 1, 0, 0] -> 
  1/(60*ep^2) + (91/360 - S2/2 + z3/10 - z5/3)/ep, 
 II[1, 2, 1, 1, 2, 1, 2, 1, 0, 0, 2, 1, 1, 0, 0] -> 
  1/(120*ep^3) + (7/80 - S2/4 - z3/20)/ep^2 + 
   (-434371/46656 + (13*D5)/36 + D6/216 + D6ep/27 + PR10ep0/54 + 
     (7*PR14ep0)/216 - PR15ep0/27 - (35*PR4dfin)/216 - PR4fin/360 + 
     PR5ep0/54 - PR9dep0/72 - PR9ep0/54 + (55*S2)/4 + (135*S2^2)/16 + 
     (11*T1ep)/24 + T1ep2/9 - (2453*z2)/1296 + (3*S2*z2)/2 + 
     (39371*z3)/19440 + (z2*z3)/27 + (127*z4)/1440)/ep, 
 II[1, 2, 1, 1, 3, 2, 0, 1, 0, 0, 2, 1, 1, 0, 0] -> 
  -1/(240*ep^3) + (-79/1440 + S2/8 + z3/60)/ep^2 + 
   (10873939/1679616 - (121*D5)/216 + D6/162 - (7*D6ep)/162 - 
     (29*PR10ep0)/648 - (113*PR14ep0)/2592 + (7*PR15ep0)/162 + 
     (35*PR4dfin)/648 + (133*PR4fin)/3240 - (29*PR5ep0)/648 - 
     (31*PR9dep0)/864 + (7*PR9ep0)/324 - (3653*S2)/192 - (315*S2^2)/64 - 
     (2003*T1ep)/2592 - (91*T1ep2)/432 - (5503*z2)/46656 - (91*S2*z2)/32 - 
     (83155*z3)/46656 - (7*z2*z3)/162 - (2827*z4)/4320)/ep, 
 II[1, 2, 2, 1, 1, 1, 1, 2, 2, 0, 0, 1, 1, 0, 0] -> 
  1/(120*ep^3) + (73/720 - S2/4 - z3/15)/ep^2 + 
   (-2124659/233280 + (13*D5)/36 + D6/216 + D6ep/27 + PR10ep0/54 + 
     (7*PR14ep0)/216 - PR15ep0/27 - (35*PR4dfin)/216 - PR4fin/360 + 
     PR5ep0/54 - PR9dep0/72 - PR9ep0/54 + (40*S2)/3 + (135*S2^2)/16 + 
     (11*T1ep)/24 + T1ep2/9 - (2453*z2)/1296 + (3*S2*z2)/2 + (7345*z3)/3888 + 
     (S2*z3)/2 + (z2*z3)/27 + (91*z4)/1440)/ep, 
 II[1, 2, 2, 0, 1, 1, 1, 3, 2, 0, 0, 1, 1, 0, 0] -> 
  -1/(360*ep^3) + (-67/2160 + S2/12 + z3/60)/ep^2 + 
   (-199217/524880 - (2*D5)/27 + D6/72 - D6ep/36 - (29*PR10ep0)/648 + 
     PR14ep0/96 + PR15ep0/36 - (205*PR4dfin)/1296 + (91*PR4fin)/6480 - 
     PR5ep0/72 - (17*PR9dep0)/288 + PR9ep0/72 - (2563*S2)/576 + 
     (465*S2^2)/64 - (371*T1ep)/2592 - (83*T1ep2)/1296 - (67829*z2)/46656 - 
     (83*S2*z2)/96 - (122767*z3)/233280 - (z2*z3)/36 - (2879*z4)/8640)/ep, 
 II[2, 1, 1, 2, 2, 1, 2, 1, 0, 0, 1, 2, 0, 0, 0] -> 
  -1/(360*ep^3) + (-67/2160 + S2/12 + z3/60)/ep^2 + 
   (24157531/4199040 + D5/54 - (11*D6)/648 + D6ep/324 + (13*PR10ep0)/324 - 
     (19*PR14ep0)/1296 - PR15ep0/324 + (20*PR4dfin)/81 - (23*PR4fin)/810 + 
     (2*PR5ep0)/81 + (37*PR9dep0)/432 - PR9ep0/648 + (271*S2)/288 - 
     (285*S2^2)/32 + (127*T1ep)/1296 + (41*T1ep2)/648 + (55003*z2)/23328 + 
     (41*S2*z2)/48 - (100421*z3)/116640 + (z2*z3)/324 + (437*z4)/1080)/ep, 
 II[1, 2, 1, 1, 4, 1, 0, 1, 0, 0, 2, 1, 1, 0, 0] -> 
  1/(720*ep^4) + (553/9720 - (17*S2)/108)/ep^3 + 
   (1957/58320 - (133*S2)/162 - (17*T1ep)/1458 - (127*z2)/2592 + 
     (17*z3)/1458)/ep^2 + (1870692911/226748160 - (1309*D5)/1944 + 
     (55*D6)/5832 + (71*D6ep)/1458 + (259*PR10ep0)/5832 - 
     (2177*PR14ep0)/23328 - (71*PR15ep0)/1458 - (35*PR4dfin)/17496 - 
     (521*PR4fin)/87480 - (437*PR5ep0)/5832 + (209*PR9dep0)/7776 - 
     (71*PR9ep0)/2916 - (281173*S2)/15552 - (219*S2^2)/64 - 
     (65057*T1ep)/69984 - (2545*T1ep2)/11664 + (4824893*z2)/1259712 - 
     (871*S2*z2)/288 + (3908651*z3)/6298560 + (71*z2*z3)/1458 + 
     (16343*z4)/23328)/ep, II[1, 2, 1, 1, 5, 0, 0, 1, 0, 0, 2, 1, 1, 0, 0] -> 
  -1/(2160*ep^4) + (-2791/43740 + (377*S2)/1944)/ep^3 + 
   (2887/279936 + (5197*S2)/5832 + (377*T1ep)/26244 + (1481*z2)/23328 - 
     (377*z3)/26244)/ep^2 + (-201214913/8398080 + (155*D5)/108 + 
     (155*PR14ep0)/972 + (775*PR5ep0)/5832 + (548743*S2)/11664 + 
     (155857*T1ep)/78732 + (3233*T1ep2)/6561 - (25825*z2)/4374 + 
     (8747*S2*z2)/1296 + (545489*z3)/196830 - (10849*z4)/17496)/ep, 
 II[2, 1, 1, 2, 4, 1, 0, 1, 0, 0, 1, 0, 2, 0, 0] -> 
  -1/(4320*ep^4) + (505/46656 - (41*S2)/1296)/ep^3 + 
   (-49163/1399680 - (113*S2)/1296 - (41*T1ep)/17496 - (173*z2)/15552 + 
     (41*z3)/17496)/ep^2 + (1883587279/1360488960 - (25*D5)/108 - 
     (25*PR14ep0)/972 + (4985*PR4dfin)/104976 + (1603*PR4fin)/104976 - 
     (125*PR5ep0)/5832 - (22517*S2)/5832 - (151*S2^2)/32 - 
     (5513*T1ep)/17496 - (1391*T1ep2)/17496 + (3245707*z2)/7558272 - 
     (941*S2*z2)/864 - (3475187*z3)/9447840 - (18071*z4)/139968)/ep, 
 II[1, 2, 2, 0, 1, 1, 2, 2, 2, 0, 0, 1, 1, 0, 0] -> 
  1/(120*ep^3) + (7/80 - S2/4 - z3/20)/ep^2 + 
   (-2160191/233280 + (13*D5)/36 + D6/216 + D6ep/27 + PR10ep0/54 + 
     (7*PR14ep0)/216 - PR15ep0/27 - (35*PR4dfin)/216 - PR4fin/360 + 
     PR5ep0/54 - PR9dep0/72 - PR9ep0/54 + (55*S2)/4 + (135*S2^2)/16 + 
     (11*T1ep)/24 + T1ep2/9 - (2453*z2)/1296 + (3*S2*z2)/2 + 
     (39371*z3)/19440 + (z2*z3)/27 + (127*z4)/1440)/ep, 
 II[2, 2, 1, 1, 4, 0, 0, 1, 0, 0, 2, 1, 1, 0, 0] -> 
  1/(720*ep^4) + (107/1944 - (17*S2)/108)/ep^3 + 
   (-8507/116640 - (13*S2)/24 - (17*T1ep)/1458 - (127*z2)/2592 + 
     (17*z3)/1458)/ep^2 + (470981/25920 - (59*D5)/54 - (59*PR14ep0)/486 - 
     (295*PR5ep0)/2916 - (16937*S2)/486 - (485*T1ep)/324 - (274*T1ep2)/729 + 
     (53059*z2)/11664 - (371*S2*z2)/72 - (41081*z3)/19440 + (457*z4)/972)/ep, 
 II[2, 1, 2, 2, 2, 1, 2, 0, 0, 0, 2, 1, 0, 0, 0] -> 
  1/(480*ep^4) + (1/80 - S2/16)/ep^3 + 
   (-91/1920 + S2/16 - T1ep/216 - z2/64 + z3/216)/ep^2 + 
   (-20236961/5598720 + D5/18 + PR10ep0/108 + (5*PR4dfin)/216 + PR4fin/108 + 
     (179*S2)/32 - (45*S2^2)/16 + (19*T1ep)/216 + T1ep2/72 - 
     (4339*z2)/15552 + (5*S2*z2)/32 + (3187*z3)/7776 - (25*z4)/192)/ep, 
 II[2, 1, 1, 2, 2, 1, 2, 1, 0, 0, 2, 1, 0, 0, 0] -> 
  1/(240*ep^4) + (11/480 - S2/8)/ep^3 + 
   (-47/320 + (3*S2)/16 - T1ep/108 - z2/32 + z3/108)/ep^2 + 
   (-893837/933120 - D5/12 - D6/108 + D6ep/108 + PR10ep0/36 - 
     (5*PR14ep0)/216 - PR15ep0/108 + (5*PR4dfin)/54 + PR4fin/180 - 
     PR5ep0/108 + PR9dep0/36 - PR9ep0/216 + (5*S2)/2 - (99*S2^2)/16 - 
     (7*T1ep)/108 - T1ep2/54 + (539*z2)/576 - (5*S2*z2)/16 + (731*z3)/2430 + 
     (z2*z3)/108 + (13*z4)/288)/ep, 
 II[2, 2, 1, 1, 3, 2, 0, 1, 0, 0, 2, 0, 1, 0, 0] -> 
  -1/(480*ep^4) + (-59/2880 + S2/16)/ep^3 + 
   (1153/17280 + S2/48 + T1ep/216 + z2/64 - z3/216)/ep^2 + 
   (-4379093/3359232 + (25*D5)/108 - PR10ep0/324 + PR14ep0/36 - 
     (85*PR4dfin)/1296 - (19*PR4fin)/1296 + (5*PR5ep0)/216 + (781*S2)/288 + 
     (195*S2^2)/32 + (199*T1ep)/648 + (53*T1ep2)/648 - (71365*z2)/93312 + 
     (109*S2*z2)/96 + (53377*z3)/116640 + (191*z4)/1728)/ep, 
 II[2, 2, 2, 1, 3, 2, 0, 1, 0, 0, 1, 0, 1, 0, 0] -> 
  -1/(720*ep^4) + (-37/4320 + S2/24)/ep^3 + 
   (721/5184 - (115*S2)/72 + T1ep/324 + z2/96 + (97*z3)/432)/ep^2 + 
   (-432884543/806215680 - (17*B4)/144 + (77*D5)/648 + (19*PR10ep0)/486 + 
     (85*PR4dep1)/3456 - (115*PR4dfin)/20736 + (17*PR4ep1)/3456 - 
     (1729*PR4fin)/311040 + (17*PR7ep1)/864 + (121835*S2)/27648 - 
     (17*S2^2)/8 + (23555*T1ep)/62208 + (5129*T1ep2)/31104 + (17*T1ep3)/576 - 
     (2829223*z2)/2239488 + (5177*S2*z2)/2304 + (17*T1ep*z2)/576 - 
     (60103*z3)/466560 - (17*S2*z3)/64 + (17*z2*z3)/288 + (68281*z4)/82944 + 
     (17*z5)/960)/ep, II[2, 2, 0, 2, 2, 1, 2, 2, 0, 0, 1, 1, 0, 0, 0] -> 
  -1/(720*ep^4) + (-37/4320 + S2/24)/ep^3 + 
   (-4387/25920 + (535*S2)/144 + T1ep/324 + z2/96 - (427*z3)/648)/ep^2 + 
   (1054526351/134369280 + (19*B4)/72 - (23*D5)/54 - (11*PR10ep0)/108 - 
     (95*PR4dep1)/1728 + (985*PR4dfin)/10368 - (19*PR4ep1)/1728 + 
     (161*PR4fin)/51840 - (19*PR7ep1)/432 - (245057*S2)/13824 - (3*S2^2)/4 - 
     (30041*T1ep)/31104 - (2009*T1ep2)/5184 - (19*T1ep3)/288 + 
     (1525423*z2)/373248 - (667*S2*z2)/128 - (19*T1ep*z2)/288 - 
     (45035*z3)/46656 + (19*S2*z3)/32 - (19*z2*z3)/144 - (23593*z4)/13824 - 
     (19*z5)/480)/ep, II[1, 2, 2, 0, 2, 0, 1, 1, 0, 1, 1, 2, 1, 1, 0] -> 
  1/(240*ep^3) + (7/180 - S2/8 - z3/60)/ep^2 + 
   (-283/8640 - (7*S2)/24 - T1ep/108 - z2/32 - (101*z3)/1080 + (S2*z3)/2 - 
     z4/40)/ep, II[2, 2, 1, 1, 3, 1, 0, 2, 0, 0, 2, 0, 1, 0, 0] -> 
  1/(1440*ep^4) + (7/960 - S2/48)/ep^3 + 
   (23627/51840 - (983*S2)/144 - T1ep/648 - z2/192 + (6359*z3)/5832)/ep^2 + 
   (-62813549093/1612431360 + (161*B4)/486 + (1711*D5)/972 + 
     (41*PR10ep0)/486 + (181*PR14ep0)/972 + (805*PR4dep1)/20736 - 
     (1345*PR4dfin)/41472 + (161*PR4ep1)/20736 - (1571*PR4fin)/69120 + 
     (905*PR5ep0)/5832 + (161*PR7ep1)/5184 + (2945449*S2)/55296 - 
     (57*S2^2)/32 + (338065*T1ep)/124416 + (53363*T1ep2)/62208 + 
     (161*T1ep3)/3456 - (43738621*z2)/4478976 + (53315*S2*z2)/4608 + 
     (161*T1ep*z2)/3456 + (10719383*z3)/933120 - (161*S2*z3)/384 + 
     (161*z2*z3)/1728 - (257695*z4)/55296 + (161*z5)/5760)/ep, 
 II[1, 2, 2, 1, 2, 1, 1, 1, 2, 0, 0, 1, 1, 0, 0] -> 
  1/(480*ep^4) + (1/80 - S2/16)/ep^3 + 
   (-31/384 + S2/16 - T1ep/216 - z2/64 + z3/216)/ep^2 + 
   (2924827/1119744 - (5*D5)/36 - D6/108 + D6ep/108 + PR10ep0/54 - 
     (5*PR14ep0)/216 - PR15ep0/108 + (5*PR4dfin)/72 - PR4fin/270 - 
     PR5ep0/108 + PR9dep0/36 - PR9ep0/216 - (103*S2)/32 - (27*S2^2)/8 - 
     (17*T1ep)/108 - (7*T1ep2)/216 + (18649*z2)/15552 - (15*S2*z2)/32 - 
     (271*z3)/4320 + (z2*z3)/108 + (101*z4)/576)/ep, 
 II[3, 2, 1, 1, 3, 1, 0, 1, 0, 0, 2, 0, 1, 0, 0] -> 
  1/(1440*ep^4) + (7/960 - S2/48)/ep^3 + 
   (-11701/51840 + (497*S2)/144 - T1ep/648 - z2/192 - (412*z3)/729)/ep^2 + 
   (64861161743/3224862720 - (163*B4)/972 - (217*D5)/243 - (37*PR10ep0)/972 - 
     (47*PR14ep0)/486 - (815*PR4dep1)/41472 + (7145*PR4dfin)/248832 - 
     (163*PR4ep1)/41472 + (7697*PR4fin)/1244160 - (235*PR5ep0)/2916 - 
     (163*PR7ep1)/10368 - (964073*S2)/36864 + (3*S2^2)/16 - 
     (339251*T1ep)/248832 - (54073*T1ep2)/124416 - (163*T1ep3)/6912 + 
     (49591111*z2)/8957952 - (54169*S2*z2)/9216 - (163*T1ep*z2)/6912 - 
     (33229367*z3)/5598720 + (163*S2*z3)/768 - (163*z2*z3)/3456 + 
     (813943*z4)/331776 - (163*z5)/11520)/ep, 
 II[2, 1, 0, 2, 3, 1, 2, 2, 0, 0, 1, 1, 0, 0, 0] -> 
  1/(2160*ep^4) + (41/12960 - S2/72)/ep^3 + 
   (-883/25920 - (103*S2)/864 - T1ep/972 - z2/288 + (2933*z3)/46656)/ep^2 + 
   (-3229301599/2579890176 - (3031*B4)/15552 + (175*D5)/1944 + 
     (5*PR10ep0)/486 + (2555*PR4dep1)/165888 - (67325*PR4dfin)/995328 + 
     (511*PR4ep1)/165888 + (106171*PR4fin)/4976640 + (511*PR7ep1)/41472 + 
     (443453*S2)/147456 + (129*S2^2)/32 + (521453*T1ep)/2985984 + 
     (35789*T1ep2)/497664 + (511*T1ep3)/27648 - (100488595*z2)/35831808 + 
     (35533*S2*z2)/36864 + (511*T1ep*z2)/27648 - (8294329*z3)/4478976 - 
     (511*S2*z3)/3072 + (511*z2*z3)/13824 + (1823069*z4)/1327104 + 
     (511*z5)/46080)/ep, II[2, 1, 1, 2, 3, 1, 2, 1, 0, 0, 1, 1, 0, 0, 0] -> 
  -1/(720*ep^4) + (-37/4320 + S2/24)/ep^3 + 
   (3821/25920 - (115*S2)/72 + T1ep/324 + z2/96 + (97*z3)/432)/ep^2 + 
   (862346459/268738560 - (17*B4)/144 + D5/27 - D6/216 - (7*D6ep)/108 - 
     (5*PR10ep0)/216 + (35*PR14ep0)/2592 + (7*PR15ep0)/108 + 
     (85*PR4dep1)/3456 - (2435*PR4dfin)/20736 + (17*PR4ep1)/3456 - 
     (95*PR4fin)/20736 - (19*PR5ep0)/1944 + (17*PR7ep1)/864 - 
     (7*PR9dep0)/96 + (7*PR9ep0)/216 - (77365*S2)/27648 + (471*S2^2)/64 + 
     (13403*T1ep)/62208 + (923*T1ep2)/10368 + (17*T1ep3)/576 - 
     (1330349*z2)/746496 + (313*S2*z2)/256 + (17*T1ep*z2)/576 - 
     (1046789*z3)/466560 - (17*S2*z3)/64 - (5*z2*z3)/864 + (13811*z4)/27648 + 
     (17*z5)/960)/ep, II[2, 2, 1, 1, 3, 1, 0, 1, 0, 0, 2, 1, 1, 0, 0] -> 
  -1/(480*ep^4) + (-59/2880 + S2/16)/ep^3 + 
   (1297/17280 + S2/48 + T1ep/216 + z2/64 - z3/216)/ep^2 + 
   (-87523009/16796160 + (11*D5)/24 - D6/216 - D6ep/54 - PR10ep0/72 + 
     (49*PR14ep0)/864 + PR15ep0/54 - (5*PR4dfin)/1296 - (47*PR4fin)/6480 + 
     (4*PR5ep0)/81 - PR9dep0/288 + PR9ep0/108 + (6977*S2)/576 + 
     (207*S2^2)/64 + (1573*T1ep)/2592 + (67*T1ep2)/432 - (187411*z2)/93312 + 
     (17*S2*z2)/8 - (30689*z3)/233280 - (z2*z3)/54 - (385*z4)/1728)/ep, 
 II[1, 2, 1, 1, 2, 1, 1, 1, 0, 0, 2, 1, 2, 0, 0] -> 
  1/(480*ep^4) + (1/80 - S2/16)/ep^3 + 
   (-139/1920 + S2/16 - T1ep/216 - z2/64 + z3/216)/ep^2 + 
   (3057019/1119744 - (5*D5)/36 - D6/108 + D6ep/108 + PR10ep0/54 - 
     (5*PR14ep0)/216 - PR15ep0/108 + (5*PR4dfin)/72 - PR4fin/270 - 
     PR5ep0/108 + PR9dep0/36 - PR9ep0/216 - (111*S2)/32 - (27*S2^2)/8 - 
     (17*T1ep)/108 - (7*T1ep2)/216 + (18649*z2)/15552 - (15*S2*z2)/32 - 
     (155*z3)/864 + (z2*z3)/108 + (101*z4)/576)/ep, 
 II[2, 1, 2, 2, 2, 1, 2, 1, 0, 0, 1, 1, 0, 0, 0] -> 
  -1/(1440*ep^4) + (-1/216 + S2/48)/ep^3 + 
   (1091/51840 - S2/144 + T1ep/648 + z2/192 - z3/648)/ep^2 + 
   (-527241821/16796160 + (175*D5)/216 + (7*D6)/648 + (19*D6ep)/324 + 
     (13*PR10ep0)/324 + (95*PR14ep0)/1296 - (19*PR15ep0)/324 + 
     (95*PR4dfin)/1296 + (473*PR4fin)/6480 + (4*PR5ep0)/81 + PR9dep0/432 - 
     (19*PR9ep0)/648 + (19645*S2)/432 - (609*S2^2)/32 + (4243*T1ep)/3888 + 
     (59*T1ep2)/216 - (268597*z2)/46656 + (355*S2*z2)/96 + 
     (295493*z3)/58320 + (19*z2*z3)/324 - (97*z4)/96)/ep, 
 II[1, 2, 2, 1, 1, 2, 1, 1, 2, 0, 0, 1, 1, 0, 0] -> 
  1/(480*ep^4) + (1/80 - S2/16)/ep^3 + 
   (-31/384 + S2/16 - T1ep/216 - z2/64 + z3/216)/ep^2 + 
   (14577479/5598720 - (5*D5)/36 - D6/108 + D6ep/108 + PR10ep0/54 - 
     (5*PR14ep0)/216 - PR15ep0/108 + (5*PR4dfin)/72 - PR4fin/270 - 
     PR5ep0/108 + PR9dep0/36 - PR9ep0/216 - (103*S2)/32 - (27*S2^2)/8 - 
     (17*T1ep)/108 - (7*T1ep2)/216 + (18649*z2)/15552 - (15*S2*z2)/32 - 
     (271*z3)/4320 + (z2*z3)/108 + (101*z4)/576)/ep, 
 II[2, 2, 1, 1, 2, 1, 1, 2, 0, 0, 2, 1, 0, 0, 0] -> 
  -1/(720*ep^4) + (-37/4320 + S2/24)/ep^3 + 
   (-4171/25920 + (535*S2)/144 + T1ep/324 + z2/96 - (427*z3)/648)/ep^2 + 
   (-1386204161/134369280 + (19*B4)/72 - (19*D5)/108 + (11*D6)/324 + 
     (17*D6ep)/162 - PR10ep0/36 - (5*PR14ep0)/1296 - (17*PR15ep0)/162 - 
     (95*PR4dep1)/1728 + (25*PR4dfin)/10368 - (19*PR4ep1)/1728 + 
     (37*PR4fin)/1152 - (11*PR5ep0)/486 - (19*PR7ep1)/432 + PR9dep0/432 - 
     (17*PR9ep0)/324 + (51583*S2)/13824 - (423*S2^2)/32 - 
     (18977*T1ep)/31104 - (523*T1ep2)/1728 - (19*T1ep3)/288 + 
     (1264559*z2)/373248 - (1561*S2*z2)/384 - (19*T1ep*z2)/288 + 
     (1215019*z3)/233280 + (19*S2*z3)/32 - (35*z2*z3)/1296 - 
     (20521*z4)/13824 - (19*z5)/480)/ep, 
 II[1, 1, 2, 0, 2, 1, 2, 2, 1, 0, 0, 1, 2, 0, 0] -> 
  -1/(1440*ep^4) + (-1/216 + S2/48)/ep^3 + 
   (1163/51840 - S2/144 + T1ep/648 + z2/192 - z3/648)/ep^2 + 
   (30425573/16796160 + (5*D5)/27 - D6/81 + D6ep/81 + (13*PR10ep0)/324 + 
     (5*PR14ep0)/1296 - PR15ep0/81 + (55*PR4dfin)/324 - (91*PR4fin)/3240 + 
     (11*PR5ep0)/324 + (31*PR9dep0)/432 - PR9ep0/162 + (1421*S2)/216 - 
     (159*S2^2)/32 + (1183*T1ep)/3888 + T1ep2/9 + (62083*z2)/46656 + 
     (145*S2*z2)/96 - (2501*z3)/14580 + (z2*z3)/81 + (649*z4)/1728)/ep, 
 II[2, 2, 1, 1, 2, 1, 1, 1, 0, 0, 2, 2, 0, 0, 0] -> 
  -1/(1440*ep^4) + (-1/216 + S2/48)/ep^3 + 
   (1091/51840 - S2/144 + T1ep/648 + z2/192 - z3/648)/ep^2 + 
   (396689207/16796160 - (185*D5)/216 - (13*D6)/648 - (4*D6ep)/81 - 
     (17*PR10ep0)/324 - (95*PR14ep0)/1296 + (4*PR15ep0)/81 - 
     (355*PR4dfin)/1296 - (257*PR4fin)/6480 - (2*PR5ep0)/27 - 
     (19*PR9dep0)/432 + (2*PR9ep0)/81 - (9865*S2)/216 + (801*S2^2)/32 - 
     (4607*T1ep)/3888 - (203*T1ep2)/648 + (160663*z2)/46656 - 
     (135*S2*z2)/32 - (40483*z3)/14580 - (4*z2*z3)/81 + (311*z4)/432)/ep, 
 II[1, 2, 2, 1, 3, 0, 1, 1, 2, 0, 0, 1, 1, 0, 0] -> 
  -1/(720*ep^4) + (-1/96 + S2/24)/ep^3 + 
   (359/2880 - (37*S2)/24 + T1ep/324 + z2/96 + (97*z3)/432)/ep^2 + 
   (-27223519/1074954240 - (17*B4)/432 + (11*D5)/216 + PR10ep0/36 + 
     (85*PR4dep1)/4608 - (665*PR4dfin)/82944 + (17*PR4ep1)/4608 - 
     (2369*PR4fin)/414720 + (17*PR7ep1)/1152 - (10893*S2)/4096 - (9*S2^2)/8 + 
     (20291*T1ep)/82944 + (5033*T1ep2)/41472 + (17*T1ep3)/768 - 
     (3036407*z2)/2985984 + (1699*S2*z2)/1024 + (17*T1ep*z2)/768 + 
     (1935623*z3)/1866240 - (51*S2*z3)/256 + (17*z2*z3)/384 + 
     (13561*z4)/110592 + (17*z5)/1280)/ep, 
 II[2, 1, 3, 2, 2, 1, 2, 0, 0, 0, 1, 1, 0, 0, 0] -> 
  1/(4320*ep^4) + (13/6480 - S2/144)/ep^3 + 
   (5293/155520 - (115*S2)/216 - T1ep/1944 - z2/576 + (11*z3)/144)/ep^2 + 
   (-296934727/179159040 - (119*B4)/1296 + (67*D5)/648 + (23*PR10ep0)/972 + 
     (85*PR4dep1)/6912 + (935*PR4dfin)/124416 + (17*PR4ep1)/6912 + 
     (277*PR4fin)/207360 + (17*PR7ep1)/1728 + (1159009*S2)/165888 - 
     (37*S2^2)/16 + (91849*T1ep)/373248 + (5513*T1ep2)/62208 + 
     (17*T1ep3)/1152 - (1006813*z2)/1492992 + (5497*S2*z2)/4608 + 
     (17*T1ep*z2)/1152 - (289837*z3)/559872 - (17*S2*z3)/128 + 
     (17*z2*z3)/576 + (115801*z4)/165888 + (17*z5)/1920)/ep, 
 II[2, 1, 2, 1, 4, 2, 0, 1, 0, 0, 1, 0, 1, 0, 0] -> 
  1/(2160*ep^4) + (41/12960 - S2/72)/ep^3 + 
   (-349/8640 + (59*S2)/288 - T1ep/972 - z2/288 + (629*z3)/139968)/ep^2 + 
   (49793810719/12899450880 + (15017*B4)/46656 - (727*D5)/2916 - 
     (71*PR10ep0)/1458 - (13885*PR4dep1)/497664 - (182645*PR4dfin)/2985984 - 
     (2777*PR4ep1)/497664 - (307837*PR4fin)/14929920 - (2777*PR7ep1)/124416 - 
     (22527457*S2)/1327104 + (209*S2^2)/24 - (584963*T1ep)/995328 - 
     (288571*T1ep2)/1492992 - (2777*T1ep3)/82944 + (7819903*z2)/3981312 - 
     (289339*S2*z2)/110592 - (2777*T1ep*z2)/82944 + (171854059*z3)/67184640 + 
     (2777*S2*z3)/9216 - (2777*z2*z3)/41472 - (1108883*z4)/442368 - 
     (2777*z5)/138240)/ep, II[1, 2, 1, 1, 3, 1, 0, 1, 0, 0, 2, 1, 2, 0, 0] -> 
  -1/(240*ep^4) + (-2/45 + S2/8)/ep^3 + 
   (25/288 + (7*S2)/48 + T1ep/108 + z2/32 - z3/108)/ep^2 + 
   (-4423943/524880 + (7*D5)/12 - D6ep/36 - PR10ep0/36 + (11*PR14ep0)/144 + 
     PR15ep0/36 - (5*PR4dfin)/324 + (7*PR4fin)/1620 + (13*PR5ep0)/216 - 
     PR9dep0/48 + PR9ep0/72 + (373*S2)/24 + (81*S2^2)/32 + (995*T1ep)/1296 + 
     (41*T1ep2)/216 - (76765*z2)/23328 + (21*S2*z2)/8 + (22043*z3)/116640 - 
     (z2*z3)/36 - (55*z4)/108)/ep, 
 II[2, 2, 1, 1, 4, 0, 0, 1, 0, 0, 2, 1, 1, 0, 0] -> 
  1/(720*ep^4) + (107/1944 - (17*S2)/108)/ep^3 + 
   (-8507/116640 - (13*S2)/24 - (17*T1ep)/1458 - (127*z2)/2592 + 
     (17*z3)/1458)/ep^2 + (470981/25920 - (59*D5)/54 - (59*PR14ep0)/486 - 
     (295*PR5ep0)/2916 - (16937*S2)/486 - (485*T1ep)/324 - (274*T1ep2)/729 + 
     (53059*z2)/11664 - (371*S2*z2)/72 - (41081*z3)/19440 + (457*z4)/972)/ep, 
 II[2, 2, 1, 2, 3, 1, 0, 1, 0, 0, 1, 0, 2, 0, 0] -> 
  1/(1440*ep^4) + (-1/2160 - S2/48)/ep^3 + 
   (137/51840 + S2/18 - T1ep/648 - z2/192 + z3/648)/ep^2 + 
   (-125583307/50388480 + (7*D5)/36 + (7*PR14ep0)/324 - (35*PR4dfin)/972 - 
     (11*PR4fin)/1944 + (35*PR5ep0)/1944 + (3773*S2)/864 + (27*S2^2)/8 + 
     (64*T1ep)/243 + (41*T1ep2)/648 - (112205*z2)/139968 + (27*S2*z2)/32 + 
     (92693*z3)/349920 - (43*z4)/5184)/ep, 
 II[1, 2, 2, 1, 2, 0, 1, 1, 2, 0, 0, 2, 1, 0, 0] -> 
  -1/(720*ep^4) + (-1/96 + S2/24)/ep^3 + 
   (-517/2880 + (181*S2)/48 + T1ep/324 + z2/96 - (427*z3)/648)/ep^2 + 
   (113140807/19906560 + (19*B4)/216 - (7*D5)/27 - (2*PR10ep0)/27 - 
     (95*PR4dep1)/2304 + (1465*PR4dfin)/13824 - (19*PR4ep1)/2304 + 
     (481*PR4fin)/69120 - (19*PR7ep1)/576 - (235*S2)/6144 - (27*S2^2)/8 - 
     (26153*T1ep)/41472 - (5915*T1ep2)/20736 - (19*T1ep3)/384 + 
     (569533*z2)/165888 - (1961*S2*z2)/512 - (19*T1ep*z2)/384 - 
     (1146967*z3)/311040 + (57*S2*z3)/128 - (19*z2*z3)/192 - 
     (10379*z4)/55296 - (19*z5)/640)/ep, 
 II[2, 1, 2, 1, 3, 2, 0, 2, 0, 0, 1, 0, 1, 0, 0] -> 
  1/(2160*ep^4) + (41/12960 - S2/72)/ep^3 + 
   (1781/25920 - (1633*S2)/864 - T1ep/972 - z2/288 + (16673*z3)/46656)/ep^2 + 
   (-168612610567/12899450880 - (11611*B4)/15552 + (337*D5)/486 + 
     (31*PR10ep0)/243 + (12455*PR4dep1)/165888 + (14405*PR4dfin)/331776 + 
     (2491*PR4ep1)/165888 + (91597*PR4fin)/1658880 + (2491*PR7ep1)/41472 + 
     (5995889*S2)/147456 - (111*S2^2)/8 + (4333025*T1ep)/2985984 + 
     (253505*T1ep2)/497664 + (2491*T1ep3)/27648 - (245359007*z2)/35831808 + 
     (253249*S2*z2)/36864 + (2491*T1ep*z2)/27648 - (97280977*z3)/22394880 - 
     (2491*S2*z3)/3072 + (2491*z2*z3)/13824 + (2422619*z4)/442368 + 
     (2491*z5)/46080)/ep, II[2, 2, 2, 1, 2, 1, 1, 0, 0, 0, 2, 2, 0, 0, 0] -> 
  1/(4320*ep^4) + (13/6480 - S2/144)/ep^3 + 
   (-11123/155520 + (535*S2)/432 - T1ep/1944 - z2/576 - (53*z3)/243)/ep^2 + 
   (726665423/268738560 + (133*B4)/648 - (19*D5)/81 - (4*PR10ep0)/81 - 
     (95*PR4dep1)/3456 + (665*PR4dfin)/20736 - (19*PR4ep1)/3456 + 
     (161*PR4fin)/103680 - (19*PR7ep1)/864 - (1083043*S2)/82944 + 
     (9*S2^2)/16 - (96091*T1ep)/186624 - (5995*T1ep2)/31104 - 
     (19*T1ep3)/576 + (1275847*z2)/746496 - (667*S2*z2)/256 - 
     (19*T1ep*z2)/576 + (35747*z3)/31104 + (19*S2*z3)/64 - (19*z2*z3)/288 - 
     (134779*z4)/82944 - (19*z5)/960)/ep, 
 II[1, 1, 2, 0, 3, 0, 1, 1, 0, 1, 1, 2, 1, 1, 0] -> 
  -1/(360*ep^3) + (-17/432 + S2/12 + z3/180)/ep^2 + 
   (-907/12960 + (7*S2)/18 + T1ep/162 + z2/48 + (5*z3)/162 - (S2*z3)/6 + 
     z4/120)/ep, II[3, 1, 0, 2, 2, 1, 2, 2, 0, 0, 1, 1, 0, 0, 0] -> 
  -1/(6480*ep^4) + (2/1215 + S2/216)/ep^3 + 
   (1039/2592 - (7231*S2)/1296 + T1ep/2916 + z2/864 + (1691*z3)/1944)/ep^2 + 
   (-39476146343/4837294080 - (265*B4)/1944 + (245*D5)/486 + 
     (35*PR10ep0)/243 + (1325*PR4dep1)/20736 - (2065*PR4dfin)/373248 + 
     (265*PR4ep1)/20736 - (14693*PR4fin)/373248 + (265*PR7ep1)/5184 + 
     (680209*S2)/55296 - (111*S2^2)/16 + (1410881*T1ep)/1119744 + 
     (94369*T1ep2)/186624 + (265*T1ep3)/3456 - (22494271*z2)/13436928 + 
     (10489*S2*z2)/1536 + (265*T1ep*z2)/3456 + (9037235*z3)/1679616 - 
     (265*S2*z3)/384 + (265*z2*z3)/1728 + (397553*z4)/497664 + (53*z5)/1152)/
    ep, II[1, 2, 1, 1, 3, 1, 1, 1, 0, 0, 2, 1, 1, 0, 0] -> 
  -1/(360*ep^4) + (-49/1440 + S2/12)/ep^3 + 
   (-121/8640 + (11*S2)/48 + T1ep/162 + z2/48 - z3/162)/ep^2 + 
   (-549203/4199040 + D5/6 - D6ep/18 - PR10ep0/18 + PR14ep0/24 + PR15ep0/18 - 
     (5*PR4dfin)/162 + (7*PR4fin)/810 + PR5ep0/36 - PR9dep0/24 + PR9ep0/36 + 
     (25*S2)/36 + (81*S2^2)/16 + (16*T1ep)/81 + (11*T1ep2)/324 - 
     (106369*z2)/46656 + (S2*z2)/2 - (20129*z3)/11664 - (z2*z3)/18 - 
     (16*z4)/27)/ep, II[2, 2, 1, 1, 4, 1, 0, 1, 0, 0, 2, 0, 1, 0, 0] -> 
  -1/(4320*ep^4) + (505/46656 - (41*S2)/1296)/ep^3 + 
   (-49163/1399680 - (113*S2)/1296 - (41*T1ep)/17496 - (173*z2)/15552 + 
     (41*z3)/17496)/ep^2 + (1883587279/1360488960 - (25*D5)/108 - 
     (25*PR14ep0)/972 + (4985*PR4dfin)/104976 + (1603*PR4fin)/104976 - 
     (125*PR5ep0)/5832 - (22517*S2)/5832 - (151*S2^2)/32 - 
     (5513*T1ep)/17496 - (1391*T1ep2)/17496 + (3245707*z2)/7558272 - 
     (941*S2*z2)/864 - (3475187*z3)/9447840 - (18071*z4)/139968)/ep, 
 II[1, 2, 1, 1, 4, 1, 0, 1, 0, 0, 2, 1, 1, 0, 0] -> 
  1/(720*ep^4) + (553/9720 - (17*S2)/108)/ep^3 + 
   (1957/58320 - (133*S2)/162 - (17*T1ep)/1458 - (127*z2)/2592 + 
     (17*z3)/1458)/ep^2 + (1870692911/226748160 - (1309*D5)/1944 + 
     (55*D6)/5832 + (71*D6ep)/1458 + (259*PR10ep0)/5832 - 
     (2177*PR14ep0)/23328 - (71*PR15ep0)/1458 - (35*PR4dfin)/17496 - 
     (521*PR4fin)/87480 - (437*PR5ep0)/5832 + (209*PR9dep0)/7776 - 
     (71*PR9ep0)/2916 - (281173*S2)/15552 - (219*S2^2)/64 - 
     (65057*T1ep)/69984 - (2545*T1ep2)/11664 + (4824893*z2)/1259712 - 
     (871*S2*z2)/288 + (3908651*z3)/6298560 + (71*z2*z3)/1458 + 
     (16343*z4)/23328)/ep, II[1, 2, 3, 1, 1, 1, 1, 1, 2, 0, 0, 1, 1, 0, 0] -> 
  -1/(720*ep^4) + (-5/288 + S2/24)/ep^3 + 
   (-83/8640 + S2/8 + T1ep/324 + z2/96 - z3/324)/ep^2 + 
   (-158083/4199040 + D5/12 - D6ep/36 - PR10ep0/36 + PR14ep0/48 + 
     PR15ep0/36 - (5*PR4dfin)/324 + (7*PR4fin)/1620 + PR5ep0/72 - 
     PR9dep0/48 + PR9ep0/72 + (47*S2)/144 + (81*S2^2)/32 + (43*T1ep)/432 + 
     (11*T1ep2)/648 - (53063*z2)/46656 + (S2*z2)/4 - (105757*z3)/116640 - 
     (z2*z3)/36 - (8*z4)/27)/ep, II[2, 2, 1, 1, 3, 1, 1, 1, 0, 0, 2, 1, 0, 0, 
   0] -> 1/(1440*ep^4) + (29/8640 - S2/48)/ep^3 + 
   (737/51840 - S2/144 - T1ep/648 - z2/192 + z3/648)/ep^2 + 
   (12946961/16796160 + (29*D5)/216 - (5*D6)/648 - D6ep/162 + PR10ep0/648 + 
     (37*PR14ep0)/2592 + PR15ep0/162 - (5*PR4dfin)/432 - (101*PR4fin)/6480 + 
     PR5ep0/54 + (11*PR9dep0)/864 + PR9ep0/324 + (2107*S2)/1728 + 
     (297*S2^2)/64 + (1457*T1ep)/7776 + (67*T1ep2)/1296 - (11209*z2)/93312 + 
     (11*S2*z2)/16 - (28081*z3)/77760 - (z2*z3)/162 + (215*z4)/1728)/ep, 
 II[3, 1, 1, 2, 2, 1, 2, 1, 0, 0, 1, 1, 0, 0, 0] -> 
  1/(1440*ep^4) + (29/8640 - S2/48)/ep^3 + 
   (737/51840 - S2/144 - T1ep/648 - z2/192 + z3/648)/ep^2 + 
   (12946961/16796160 + (29*D5)/216 - (5*D6)/648 - D6ep/162 + PR10ep0/648 + 
     (37*PR14ep0)/2592 + PR15ep0/162 - (5*PR4dfin)/432 - (101*PR4fin)/6480 + 
     PR5ep0/54 + (11*PR9dep0)/864 + PR9ep0/324 + (2107*S2)/1728 + 
     (297*S2^2)/64 + (1457*T1ep)/7776 + (67*T1ep2)/1296 - (11209*z2)/93312 + 
     (11*S2*z2)/16 - (28081*z3)/77760 - (z2*z3)/162 + (215*z4)/1728)/ep, 
 II[1, 2, 3, 0, 1, 1, 1, 2, 2, 0, 0, 1, 1, 0, 0] -> 
  1/(2160*ep^4) + (79/12960 - S2/72)/ep^3 + 
   (-299/77760 - (11*S2)/216 - T1ep/972 - z2/288 + z3/972)/ep^2 + 
   (84311723/25194240 - (101*D5)/216 + (5*D6)/648 - (7*D6ep)/324 - 
     (19*PR10ep0)/648 - (103*PR14ep0)/2592 + (7*PR15ep0)/324 + 
     (5*PR4dfin)/972 + (47*PR4fin)/1215 - (7*PR5ep0)/162 - (29*PR9dep0)/864 + 
     (7*PR9ep0)/648 - (75827*S2)/5184 - (189*S2^2)/64 - (15325*T1ep)/23328 - 
     (697*T1ep2)/3888 - (1673*z2)/4374 - (233*S2*z2)/96 - 
     (560071*z3)/699840 - (7*z2*z3)/324 - (341*z4)/648)/ep, 
 II[1, 2, 1, 1, 4, 1, 0, 1, 0, 0, 2, 1, 1, 0, 0] -> 
  1/(720*ep^4) + (553/9720 - (17*S2)/108)/ep^3 + 
   (1957/58320 - (133*S2)/162 - (17*T1ep)/1458 - (127*z2)/2592 + 
     (17*z3)/1458)/ep^2 + (1870692911/226748160 - (1309*D5)/1944 + 
     (55*D6)/5832 + (71*D6ep)/1458 + (259*PR10ep0)/5832 - 
     (2177*PR14ep0)/23328 - (71*PR15ep0)/1458 - (35*PR4dfin)/17496 - 
     (521*PR4fin)/87480 - (437*PR5ep0)/5832 + (209*PR9dep0)/7776 - 
     (71*PR9ep0)/2916 - (281173*S2)/15552 - (219*S2^2)/64 - 
     (65057*T1ep)/69984 - (2545*T1ep2)/11664 + (4824893*z2)/1259712 - 
     (871*S2*z2)/288 + (3908651*z3)/6298560 + (71*z2*z3)/1458 + 
     (16343*z4)/23328)/ep, II[2, 1, 1, 2, 4, 1, 0, 1, 0, 0, 1, 0, 2, 0, 0] -> 
  -1/(4320*ep^4) + (505/46656 - (41*S2)/1296)/ep^3 + 
   (-49163/1399680 - (113*S2)/1296 - (41*T1ep)/17496 - (173*z2)/15552 + 
     (41*z3)/17496)/ep^2 + (1883587279/1360488960 - (25*D5)/108 - 
     (25*PR14ep0)/972 + (4985*PR4dfin)/104976 + (1603*PR4fin)/104976 - 
     (125*PR5ep0)/5832 - (22517*S2)/5832 - (151*S2^2)/32 - 
     (5513*T1ep)/17496 - (1391*T1ep2)/17496 + (3245707*z2)/7558272 - 
     (941*S2*z2)/864 - (3475187*z3)/9447840 - (18071*z4)/139968)/ep, 
 II[1, 2, 1, 1, 5, 0, 0, 1, 0, 0, 2, 1, 1, 0, 0] -> 
  -1/(2160*ep^4) + (-2791/43740 + (377*S2)/1944)/ep^3 + 
   (2887/279936 + (5197*S2)/5832 + (377*T1ep)/26244 + (1481*z2)/23328 - 
     (377*z3)/26244)/ep^2 + (-201214913/8398080 + (155*D5)/108 + 
     (155*PR14ep0)/972 + (775*PR5ep0)/5832 + (548743*S2)/11664 + 
     (155857*T1ep)/78732 + (3233*T1ep2)/6561 - (25825*z2)/4374 + 
     (8747*S2*z2)/1296 + (545489*z3)/196830 - (10849*z4)/17496)/ep, 
 II[1, 2, 3, 1, 2, 0, 1, 1, 2, 0, 0, 1, 1, 0, 0] -> 
  1/(2160*ep^4) + (1/864 - S2/72)/ep^3 + 
   (413/25920 - S2/144 - T1ep/972 - z2/288 + z3/972)/ep^2 + 
   (42758183/25194240 - (35*PR4dfin)/486 - (11*PR4fin)/972 - (1733*S2)/432 + 
     (27*S2^2)/4 - T1ep/1944 - T1ep2/972 + (8699*z2)/139968 - (S2*z2)/48 + 
     (20561*z3)/174960 + (433*z4)/2592)/ep, 
 II[3, 1, 2, 1, 3, 2, 0, 1, 0, 0, 1, 0, 1, 0, 0] -> 
  -1/(6480*ep^4) + (2/1215 + S2/216)/ep^3 + 
   (-2303/12960 + (1897*S2)/648 + T1ep/2916 + z2/864 - (5729*z3)/11664)/
    ep^2 + (41600831549/9674588160 + (275*B4)/3888 - (455*D5)/1944 - 
     (65*PR10ep0)/972 - (1375*PR4dep1)/41472 + (58795*PR4dfin)/746496 - 
     (275*PR4ep1)/41472 + (10631*PR4fin)/746496 - (275*PR7ep1)/10368 - 
     (306539*S2)/110592 - (9*S2^2)/4 - (1300283*T1ep)/2239488 - 
     (91867*T1ep2)/373248 - (275*T1ep3)/6912 + (54974533*z2)/26873856 - 
     (30601*S2*z2)/9216 - (275*T1ep*z2)/6912 - (48727477*z3)/16796160 + 
     (275*S2*z3)/768 - (275*z2*z3)/3456 - (301259*z4)/995328 - (55*z5)/2304)/
    ep, II[2, 2, 2, 1, 3, 1, 1, 0, 0, 0, 2, 1, 0, 0, 0] -> 
  -1/(12960*ep^4) + (-247/77760 + S2/432)/ep^3 + 
   (-1813/466560 + (25*S2)/648 + T1ep/5832 + z2/1728 - z3/5832)/ep^2 + 
   (212582869/151165440 - (535*PR4dfin)/11664 - (113*PR4fin)/11664 - 
     (18019*S2)/7776 + (129*S2^2)/32 + (25*T1ep)/8748 + T1ep2/5832 + 
     (176413*z2)/839808 + (S2*z2)/288 + (10199*z3)/209952 + (2267*z4)/15552)/
    ep, II[1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 3, 1, 2, 0] -> 
  (-z3/20 + z5/16)/ep^2 + ((-79*z3)/120 - (7*z3^2)/80 - (3*z4)/40 + 
     (77*z5)/96 + (5*z6)/32)/ep, II[1, 1, 1, 1, 2, 3, 1, 1, 1, 0, 1, 1, 1, 0, 
   0] -> 1/(320*ep^4) + (27/640 - (3*z3)/80)/ep^3 + 
   (1313/3840 - D6/48 - (3*S2)/4 + z2/128 - (103*z3)/320 + z4/160)/ep^2 + 
   (-14992439/933120 + (53*D5)/192 - (61*D6)/1152 + D6ep/144 + PR10ep0/48 - 
     PR11dep0/4 - PR12ep0/36 + (11*PR14ep0)/576 - PR15ep0/36 - 
     (5*PR4dfin)/18 + PR4fin/72 - PR5ep0/48 - (19*PR9dep0)/192 - PR9ep0/72 + 
     (2165*S2)/128 + (729*S2^2)/128 + (25*T1ep)/64 + (5*T1ep2)/96 - 
     (29591*z2)/20736 + (45*S2*z2)/64 + (50947*z3)/12960 - (z2*z3)/288 + 
     (37*z4)/480 - (173*z5)/240)/ep, 
 II[1, 1, 1, 1, 3, 2, 1, 1, 1, 0, 1, 1, 1, 0, 0] -> 
  1/(320*ep^4) + (61/1920 - z3/40)/ep^3 + 
   (1999/11520 - D6/48 - (3*S2)/4 + z2/128 - (217*z3)/960 + z4/40)/ep^2 + 
   (-188969/5832 + (77*D5)/192 - (175*D6)/3456 + D6ep/144 - 
     (11*PR10ep0)/144 - PR11dep0/24 - PR12ep0/27 + (13*PR14ep0)/192 - 
     PR15ep0/36 - (125*PR4dfin)/144 + (5*PR4fin)/144 - (47*PR5ep0)/432 - 
     (59*PR9dep0)/192 + PR9ep0/144 + (3329*S2)/128 + (2025*S2^2)/128 + 
     (79*T1ep)/192 - (13*T1ep2)/288 - (37547*z2)/20736 - (39*S2*z2)/64 + 
     (25643*z3)/2592 - (z2*z3)/72 + (139*z4)/720 - (157*z5)/240)/ep, 
 II[1, 1, 2, 0, 1, 1, 3, 1, 0, 1, 1, 1, 1, 1, 0] -> 
  (z3/24 - z5/24)/ep^2 + ((85*z3)/144 + z3^2/120 + z4/16 - (97*z5)/144 - 
     (5*z6)/48)/ep, II[1, 1, 2, 1, 2, 0, 2, 1, 1, 0, 0, 3, 1, 0, 0] -> 
  -1/(1920*ep^4) + (-1/240 + z3/480)/ep^3 + 
   (-2777/69120 + S2/64 - z2/768 + (29*z3)/2880 + z4/320)/ep^2 + 
   (-5293703/2099520 + (2*D5)/27 + (7*D6)/1296 + (17*D6ep)/1296 - 
     (5*PR10ep0)/324 + (11*PR14ep0)/648 - (17*PR15ep0)/1296 - 
     (115*PR4dfin)/1296 + (5*PR4fin)/1296 - PR5ep0/648 - (5*PR9dep0)/216 - 
     PR9ep0/324 + (343*S2)/192 + (117*S2^2)/32 + (191*T1ep)/2592 + 
     T1ep2/108 - (36371*z2)/46656 + (S2*z2)/8 + (22951*z3)/46656 + 
     (59*z2*z3)/5184 - (389*z4)/17280 - (7*z5)/720)/ep, 
 II[1, 2, 1, 1, 0, 1, 1, 3, 1, 1, 1, 1, 1, 0, 0] -> 
  (z3/24 - z5/24)/ep^2 + ((85*z3)/144 + z3^2/120 + z4/16 - (97*z5)/144 - 
     (5*z6)/48)/ep, II[1, 1, 1, 1, 5, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0] -> 
  1/(1440*ep^5) + 397/(17280*ep^4) + (961/5760 - (5*S2)/16 + z2/576)/ep^3 + 
   (4733/25920 - (355*S2)/576 - (5*T1ep)/216 - (323*z2)/6912 - 
     (2873*z3)/51840)/ep^2 + (1635369391/1074954240 + B4/432 - (13*D5)/128 - 
     (551*D6)/20736 + (2*D6ep)/81 + (59*PR10ep0)/2592 - (229*PR14ep0)/10368 - 
     (2*PR15ep0)/81 - (5*PR4dep1)/4608 + (595*PR4dfin)/27648 - PR4ep1/4608 - 
     (2527*PR4fin)/414720 - PR5ep0/72 - PR7ep1/1152 + (49*PR9dep0)/3456 - 
     PR9ep0/81 - (172097*S2)/110592 - (243*S2^2)/256 - (46817*T1ep)/248832 - 
     (763*T1ep2)/13824 - T1ep3/768 + (3928391*z2)/2985984 - 
     (923*S2*z2)/1024 - (T1ep*z2)/768 - (4399*z3)/7680 + (3*S2*z3)/256 + 
     (229*z2*z3)/10368 + (14083*z4)/61440 - z5/1280)/ep, 
 II[1, 2, 1, 1, 1, 1, 1, 3, 1, 0, 1, 1, 1, 0, 0] -> 
  (-1/480 + z3/160)/ep^3 + (-91/2880 + (13*z3)/960 + (3*z4)/320)/ep^2 + 
   (2240843/414720 - D5/24 - D6/144 - D6ep/288 + (3*PR11dep0)/32 - 
     PR12ep0/72 - PR14ep0/144 + PR15ep0/288 + (85*PR4dfin)/576 - 
     (7*PR4fin)/320 + PR9dep0/64 + (7*PR9ep0)/576 - (93*S2)/64 - 
     (405*S2^2)/64 - (11*T1ep)/288 - T1ep2/288 + (4511*z2)/1728 - 
     (3*S2*z2)/64 - (11081*z3)/10368 - (5*z2*z3)/576 + (1103*z4)/3840 + 
     (37*z5)/160)/ep, II[1, 1, 1, 0, 3, 0, 1, 1, 0, 1, 3, 1, 1, 1, 0] -> 
  -1/(1920*ep^4) + (-1/240 + z3/480)/ep^3 + 
   (11/13824 - (9*S2)/64 - z2/768 + (29*z3)/2880 + z4/320)/ep^2 + 
   (128487981611/3224862720 + (5*B4)/216 - (299*D5)/648 + (19*PR10ep0)/3888 - 
     (7*PR11dep0)/432 - (25*PR4dep1)/13824 + (79855*PR4dfin)/82944 - 
     (5*PR4ep1)/13824 + (593*PR4fin)/248832 + (301*PR5ep0)/1296 - 
     (5*PR7ep1)/3456 + (433*PR9dep0)/864 + PR9ep0/288 - (1605229*S2)/36864 + 
     (231*S2^2)/32 - (12743*T1ep)/27648 + (21667*T1ep2)/124416 - 
     (5*T1ep3)/2304 - (72159773*z2)/8957952 + (21667*S2*z2)/9216 - 
     (5*T1ep*z2)/2304 - (29631881*z3)/1866240 + (5*S2*z3)/256 - 
     (7*z2*z3)/1152 - (3043649*z4)/1658880 + (179*z5)/34560)/ep, 
 II[2, 1, 1, 1, 4, 1, 0, 3, 0, 0, 1, 0, 1, 0, 0] -> 
  -1/(17280*ep^5) - 11/(34560*ep^4) + 
   (23537/5598720 - (1063*S2)/15552 - z2/6912)/ep^3 + 
   (-1277959/11197440 - (54685*S2)/93312 - (1063*T1ep)/209952 - 
     (8801*z2)/373248 + (85249*z3)/524880)/ep^2 + 
   (35228481431/77396705280 - (18149*B4)/93312 - (1861*D5)/11664 - 
     PR10ep0/432 - (301*PR14ep0)/23328 + (22345*PR4dep1)/995328 - 
     (802655*PR4dfin)/5971968 + (4469*PR4ep1)/995328 + 
     (1366409*PR4fin)/29859840 - (739*PR5ep0)/69984 + (4469*PR7ep1)/248832 - 
     (128200763*S2)/23887872 + (135*S2^2)/16 - (13967705*T1ep)/161243136 + 
     (750535*T1ep2)/26873856 + (4469*T1ep3)/165888 - 
     (1119634289*z2)/214990848 + (227501*S2*z2)/663552 + 
     (4469*T1ep*z2)/165888 - (1183667149*z3)/403107840 - (4469*S2*z3)/18432 + 
     (4469*z2*z3)/82944 + (302700611*z4)/358318080 + (4469*z5)/276480)/ep, 
 II[1, 1, 3, 1, 3, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0] -> 
  -1/(3840*ep^5) - 7/(5760*ep^4) + (863/138240 - (9*S2)/128 - z2/1536)/ep^3 + 
   (-4781/103680 + (33*S2)/128 - T1ep/192 - (61*z2)/2304 - (1379*z3)/34560)/
    ep^2 + (202344491/59719680 + B4/96 + (13*D5)/1152 - (115*D6)/2304 + 
     D6ep/54 + (119*PR10ep0)/2592 - PR11dep0/72 - PR12ep0/72 - 
     (23*PR14ep0)/1152 - PR15ep0/54 - (5*PR4dep1)/2304 + 
     (7405*PR4dfin)/41472 - PR4ep1/2304 - (1721*PR4fin)/69120 + 
     (13*PR5ep0)/1296 - PR7ep1/576 + (271*PR9dep0)/3456 - PR9ep0/108 + 
     (39937*S2)/18432 - (2295*S2^2)/256 + (763*T1ep)/13824 + 
     (751*T1ep2)/20736 - T1ep3/384 + (324649*z2)/124416 + (697*S2*z2)/1536 - 
     (T1ep*z2)/384 - (12187*z3)/233280 + (3*S2*z3)/128 + (23*z2*z3)/1728 + 
     (81463*z4)/184320 - (1609*z5)/5760)/ep, 
 II[1, 1, 1, 0, 2, 0, 1, 1, 0, 1, 1, 2, 1, 3, 0] -> 
  (-1/480 + z3/160)/ep^3 + (-91/2880 + (13*z3)/960 + (3*z4)/320)/ep^2 + 
   (8603933/2799360 - (11*D5)/144 - PR0ep0/72 - (5*PR10ep0)/216 - 
     PR11dep0/48 - (5*PR4dfin)/144 - (19*PR4fin)/2160 - PR5ep0/72 - 
     PR9dep0/32 + PR9ep0/96 - (65*S2)/16 + (27*S2^2)/32 - T1ep/8 - 
     (5*T1ep2)/108 + (16283*z2)/15552 - (5*S2*z2)/8 - (9131*z3)/17280 - 
     (z2*z3)/192 + (847*z4)/5760 - (47*z5)/240)/ep, 
 II[2, 2, 2, 1, 2, 3, 1, 0, 0, 0, 1, 1, 0, 0, 0] -> 
  -1/(3840*ep^5) - 7/(5760*ep^4) + (-1969/138240 + S2/128 - z2/1536)/ep^3 + 
   (-1843/20736 + (27*S2)/128 + T1ep/1728 - z2/2304 + (1685*z3)/20736)/ep^2 + 
   (210921329/268738560 - B4/144 - (89*D5)/1728 - (17*PR10ep0)/1296 + 
     (5*PR4dep1)/3456 - (295*PR4dfin)/6912 + PR4ep1/3456 + 
     (457*PR4fin)/34560 + PR7ep1/864 - (10615*S2)/3072 + (75*S2^2)/32 - 
     (649*T1ep)/6912 - (215*T1ep2)/10368 + T1ep3/576 - (2095093*z2)/1492992 - 
     (53*S2*z2)/192 + (T1ep*z2)/576 - (425*z3)/648 - (S2*z3)/64 + 
     (z2*z3)/288 - (2345*z4)/12288 + z5/960)/ep, 
 II[1, 2, 1, 1, 2, 1, 1, 3, 0, 0, 1, 1, 1, 0, 0] -> 
  1/(640*ep^5) + 7/(1280*ep^4) + (3/2560 - (3*S2)/64 + z2/256)/ep^3 + 
   (-2047/15360 + (13*S2)/128 - T1ep/288 - z2/512 + (43*z3)/1152)/ep^2 + 
   (269081713/22394880 - (55*D5)/288 + (23*D6)/5184 - D6ep/54 - 
     (5*PR10ep0)/432 - (7*PR11dep0)/144 + (5*PR12ep0)/648 - PR14ep0/216 + 
     PR15ep0/54 + (55*PR4dfin)/216 + PR4fin/1080 + (65*PR5ep0)/1296 + 
     (31*PR9dep0)/288 + PR9ep0/108 - (10733*S2)/768 + (81*S2^2)/32 - 
     (41*T1ep)/192 + T1ep2/216 - (379807*z2)/248832 + (5*S2*z2)/128 - 
     (1392029*z3)/311040 - (z2*z3)/54 - (23521*z4)/55296 + z5/36)/ep, 
 II[1, 2, 2, 1, 1, 1, 1, 3, 1, 0, 0, 1, 1, 0, 0] -> 
  1/(320*ep^4) + (61/1920 - z3/40)/ep^3 + 
   (2287/11520 - D6/48 - (3*S2)/4 + z2/128 - (217*z3)/960 + z4/40)/ep^2 + 
   (-1684325/93312 + (15*D5)/64 - (131*D6)/3456 - PR10ep0/24 - PR11dep0/48 - 
     PR12ep0/54 + (23*PR14ep0)/576 - PR15ep0/48 - (65*PR4dfin)/144 + 
     (13*PR4fin)/720 - (11*PR5ep0)/216 - (11*PR9dep0)/64 + PR9ep0/96 + 
     (1949*S2)/128 + (1323*S2^2)/128 + (157*T1ep)/576 - T1ep2/96 - 
     (26603*z2)/20736 - (9*S2*z2)/64 + (4729*z3)/960 - (z2*z3)/48 + 
     (277*z4)/5760 - (67*z5)/240)/ep, 
 II[1, 1, 1, 1, 1, 1, 2, 1, 3, 0, 1, 1, 1, 0, 0] -> 
  (z3/24 - z5/24)/ep^2 + ((329*z3)/720 - (11*z3^2)/120 + z4/16 - 
     (55*z5)/144 - (5*z6)/48)/ep, II[2, 1, 1, 1, 2, 0, 1, 1, 1, 0, 3, 1, 1, 
   0, 0] -> 1/(1280*ep^5) + 1/(320*ep^4) + (41/5120 - (3*S2)/128 + z2/512)/
    ep^3 + (-21/2560 - (17*S2)/128 - T1ep/576 - (77*z3)/2304)/ep^2 + 
   (-34016887/44789760 + (25*D5)/1152 - (119*D6)/6912 - (5*D6ep)/216 - 
     (25*PR10ep0)/864 + (65*PR14ep0)/3456 + (5*PR15ep0)/216 - 
     (5*PR4dfin)/128 + (109*PR4fin)/17280 + (5*PR5ep0)/864 - 
     (17*PR9dep0)/1152 + (5*PR9ep0)/432 - (1099*S2)/1536 + (1053*S2^2)/256 + 
     (97*T1ep)/3456 + T1ep2/288 - (535613*z2)/497664 + (9*S2*z2)/256 - 
     (60221*z3)/103680 - (5*z2*z3)/216 - (2593*z4)/12288)/ep, 
 II[3, 1, 1, 1, 2, 0, 1, 1, 2, 0, 1, 1, 1, 0, 0] -> 
  1/(640*ep^4) + (11/960 - z3/160)/ep^3 + 
   (1241/23040 - (3*S2)/64 + z2/256 - (5*z3)/192 - (3*z4)/320)/ep^2 + 
   (-2046539/1866240 - (7*D5)/144 - D6/216 - (7*D6ep)/432 + (5*PR10ep0)/216 - 
     (19*PR14ep0)/864 + (7*PR15ep0)/432 + (5*PR4dfin)/864 - PR4fin/288 - 
     PR5ep0/54 - (5*PR9dep0)/288 - PR9ep0/432 + (63*S2)/32 - (297*S2^2)/64 - 
     (23*T1ep)/432 - T1ep2/36 + (14737*z2)/10368 - (3*S2*z2)/8 + 
     (79423*z3)/77760 - (19*z2*z3)/1728 + (95*z4)/576 + (7*z5)/240)/ep, 
 II[1, 1, 1, 1, 3, 1, 3, 1, 0, 0, 1, 1, 1, 0, 0] -> 
  -1/(960*ep^4) + (-5/384 + z3/96)/ep^3 + 
   (-3509/34560 + D6/144 + (13*S2)/32 - z2/384 + (131*z3)/3456 - z4/192)/
    ep^2 + (1465956941/89579520 + B4/48 - (835*D5)/3456 + (461*D6)/20736 + 
     D6ep/144 - (17*PR10ep0)/2592 + PR11dep0/144 + PR12ep0/81 - 
     (13*PR14ep0)/3456 - (5*PR4dep1)/1152 + (6385*PR4dfin)/20736 - 
     PR4ep1/1152 - (253*PR4fin)/34560 + (185*PR5ep0)/2592 - PR7ep1/288 + 
     (217*PR9dep0)/1152 - PR9ep0/288 - (20303*S2)/1024 + (567*S2^2)/256 - 
     (2111*T1ep)/6912 + (209*T1ep2)/10368 - T1ep3/192 - (437323*z2)/248832 + 
     (209*S2*z2)/768 - (T1ep*z2)/192 - (4620359*z3)/933120 + (3*S2*z3)/64 + 
     (z2*z3)/576 - (14177*z4)/27648 - (21*z5)/320)/ep, 
 II[3, 1, 3, 1, 2, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0] -> 
  -1/(3840*ep^5) - 7/(5760*ep^4) + (-125/27648 + S2/128 - z2/1536)/ep^3 + 
   (-1219/20736 + (319*S2)/384 + T1ep/1728 - z2/2304 - (15629*z3)/103680)/
    ep^2 + (-465963701/537477120 + (19*B4)/288 - (73*D5)/3456 + 
     (199*D6)/20736 + (41*D6ep)/1296 - PR10ep0/648 - PR14ep0/1728 - 
     (41*PR15ep0)/1296 - (95*PR4dep1)/6912 + (1285*PR4dfin)/41472 - 
     (19*PR4ep1)/6912 - (43*PR4fin)/23040 + PR5ep0/1944 - (19*PR7ep1)/1728 + 
     (23*PR9dep0)/1728 - (41*PR9ep0)/2592 + (353*S2)/2048 - 3*S2^2 - 
     (5507*T1ep)/41472 - (431*T1ep2)/6912 - (19*T1ep3)/1152 + 
     (490811*z2)/373248 - (429*S2*z2)/512 - (19*T1ep*z2)/1152 + 
     (1122109*z3)/933120 + (19*S2*z3)/128 - (7*z2*z3)/5184 - 
     (14563*z4)/61440 - (19*z5)/1920)/ep, 
 II[1, 1, 1, 1, 1, 1, 1, 1, 2, 0, 1, 1, 3, 0, 0] -> 
  ((-7*z3)/240 + z5/24)/ep^2 + ((-643*z3)/1440 + z3^2/24 - (7*z4)/160 + 
     (55*z5)/144 + (5*z6)/48)/ep, II[1, 1, 1, 1, 4, 1, 0, 3, 0, 0, 1, 1, 1, 
   0, 0] -> 1/(5760*ep^5) + 29/(34560*ep^4) + 
   (-6607/622080 + (221*S2)/1728 + z2/2304)/ep^3 + 
   (56707/414720 - (3223*S2)/10368 + (221*T1ep)/23328 + (1855*z2)/41472 + 
     (27721*z3)/933120)/ep^2 + (48507459613/25798901760 - (317*B4)/10368 + 
     (889*D5)/20736 + (2713*D6)/124416 - (11*D6ep)/243 - 
     (737*PR10ep0)/15552 + (1795*PR14ep0)/62208 + (11*PR15ep0)/243 + 
     (385*PR4dep1)/110592 - (101365*PR4dfin)/1990656 + (77*PR4ep1)/110592 + 
     (75011*PR4fin)/9953280 + (445*PR5ep0)/23328 + (77*PR7ep1)/27648 - 
     (575*PR9dep0)/20736 + (11*PR9ep0)/486 - (14484899*S2)/2654208 + 
     (4799*S2^2)/512 + (1042063*T1ep)/17915904 + (79087*T1ep2)/2985984 + 
     (77*T1ep3)/18432 - (163845499*z2)/71663616 + (3453*S2*z2)/8192 + 
     (77*T1ep*z2)/18432 - (67819357*z3)/44789760 - (77*S2*z3)/2048 - 
     (9185*z2*z3)/248832 - (8161621*z4)/39813120 + (77*z5)/30720)/ep, 
 II[1, 1, 1, 1, 3, 1, 1, 1, 0, 0, 1, 3, 1, 0, 0] -> 
  -1/(3840*ep^5) - 7/(5760*ep^4) + (1007/138240 - (9*S2)/128 - z2/1536)/
    ep^3 + (-3179/103680 + (33*S2)/128 - T1ep/192 - (61*z2)/2304 - 
     (2027*z3)/34560)/ep^2 + (252050539/59719680 + B4/96 - (5*D5)/384 - 
     (1171*D6)/20736 + D6ep/72 + (13*PR10ep0)/324 + PR11dep0/48 - 
     (13*PR12ep0)/648 - (73*PR14ep0)/3456 - PR15ep0/72 - (5*PR4dep1)/2304 + 
     (7165*PR4dfin)/41472 - PR4ep1/2304 - (1673*PR4fin)/69120 + PR5ep0/144 - 
     PR7ep1/576 + (223*PR9dep0)/3456 - PR9ep0/144 + (16897*S2)/18432 - 
     (2241*S2^2)/256 + (203*T1ep)/13824 + (391*T1ep2)/20736 - T1ep3/384 + 
     (333901*z2)/124416 + (337*S2*z2)/1536 - (T1ep*z2)/384 - 
     (111337*z3)/233280 + (3*S2*z3)/128 + (5*z2*z3)/576 + 
     (231317*z4)/552960 - (1249*z5)/5760)/ep, 
 II[1, 1, 1, 1, 1, 1, 1, 1, 3, 0, 1, 1, 2, 0, 0] -> 
  ((-7*z3)/240 + z5/24)/ep^2 + ((-403*z3)/1440 - z3^2/120 - (7*z4)/160 + 
     (37*z5)/144 + (5*z6)/48)/ep, II[1, 1, 3, 0, 1, 1, 1, 1, 0, 1, 1, 1, 2, 
   1, 0] -> (z3/24 - z5/24)/ep^2 + ((311*z3)/720 - z3^2/24 + z4/16 - 
     (61*z5)/144 - (5*z6)/48)/ep, II[2, 1, 3, 1, 3, 1, 1, 1, 0, 0, 1, 1, 0, 
   0, 0] -> 1/(11520*ep^5) + 1/(2160*ep^4) + 
   (-49/27648 + (3*S2)/128 + z2/4608)/ep^3 + 
   (3163/622080 - (611*S2)/1152 + T1ep/576 + (31*z2)/3456 + 
     (20663*z3)/155520)/ep^2 + (-10799098061/6449725440 + (19*B4)/648 - 
     (149*D5)/6912 + (253*D6)/13824 - D6ep/216 - (47*PR10ep0)/5184 + 
     (125*PR14ep0)/20736 + PR15ep0/216 + (95*PR4dep1)/27648 - 
     (12235*PR4dfin)/497664 + (19*PR4ep1)/27648 + (30269*PR4fin)/2488320 + 
     (13*PR5ep0)/7776 + (19*PR7ep1)/6912 - (187*PR9dep0)/20736 + PR9ep0/432 - 
     (369887*S2)/221184 + (543*S2^2)/512 - (3823*T1ep)/497664 + 
     (3155*T1ep2)/248832 + (19*T1ep3)/4608 - (25651849*z2)/17915904 + 
     (3371*S2*z2)/18432 + (19*T1ep*z2)/4608 + (7274431*z3)/11197440 - 
     (19*S2*z3)/512 + (25*z2*z3)/6912 - (2014519*z4)/3317760 + (19*z5)/7680)/
    ep, II[1, 1, 3, 1, 1, 1, 1, 1, 1, 0, 0, 1, 3, 0, 0] -> 
  (1/1440 - z3/480)/ep^3 + (101/8640 - (17*z3)/2880 - z4/320)/ep^2 + 
   (-6296490571/1074954240 - (5*B4)/72 + (13*D5)/96 + (11*D6)/432 + 
     (11*D6ep)/864 + (5*PR10ep0)/216 - PR11dep0/32 + PR12ep0/36 + 
     PR14ep0/1152 - (11*PR15ep0)/864 + (25*PR4dep1)/4608 - 
     (6605*PR4dfin)/82944 + (5*PR4ep1)/4608 + (3499*PR4fin)/414720 - 
     (25*PR5ep0)/2592 + (5*PR7ep1)/1152 - (7*PR9dep0)/384 - 
     (17*PR9ep0)/1728 + (39359*S2)/4096 - (135*S2^2)/256 + 
     (6077*T1ep)/27648 + (79*T1ep2)/1536 + (5*T1ep3)/768 - 
     (2005331*z2)/2985984 + (711*S2*z2)/1024 + (5*T1ep*z2)/768 + 
     (2081753*z3)/1866240 - (15*S2*z3)/256 + (95*z2*z3)/3456 + 
     (319729*z4)/552960 + (1477*z5)/11520)/ep, 
 II[1, 3, 1, 1, 1, 1, 1, 2, 1, 0, 1, 1, 1, 0, 0] -> 
  (-1/480 + z3/160)/ep^3 + (-109/2880 + (13*z3)/960 + (3*z4)/320)/ep^2 + 
   (2188571/414720 - D5/24 - D6/144 - D6ep/288 + (3*PR11dep0)/32 - 
     PR12ep0/72 - PR14ep0/144 + PR15ep0/288 + (85*PR4dfin)/576 - 
     (7*PR4fin)/320 + PR9dep0/64 + (7*PR9ep0)/576 - (93*S2)/64 - 
     (405*S2^2)/64 - (11*T1ep)/288 - T1ep2/288 + (4511*z2)/1728 - 
     (3*S2*z2)/64 - (49789*z3)/51840 - (5*z2*z3)/576 + (1103*z4)/3840 + 
     (131*z5)/480)/ep, II[1, 1, 1, 2, 2, 1, 1, 1, 0, 0, 1, 3, 1, 0, 0] -> 
  (1/1440 - z3/480)/ep^3 + (19/1728 - (17*z3)/2880 - z4/320)/ep^2 + 
   (-401001581/22394880 + D5/12 + (13*D6)/1296 - (19*D6ep)/5184 - 
     (95*PR10ep0)/1296 - (7*PR11dep0)/64 + PR12ep0/216 + (187*PR14ep0)/5184 + 
     (19*PR15ep0)/5184 - (6985*PR4dfin)/10368 + (841*PR4fin)/17280 - 
     (95*PR5ep0)/1296 - (703*PR9dep0)/3456 - (17*PR9ep0)/10368 + 
     (173*S2)/32 + (2295*S2^2)/128 - (41*T1ep)/1296 - (559*T1ep2)/5184 - 
     (122291*z2)/31104 - (559*S2*z2)/384 + (218981*z3)/46656 - 
     (5*z2*z3)/2592 - (26887*z4)/69120 - (1247*z5)/2880)/ep, 
 II[1, 2, 2, 1, 1, 1, 1, 1, 1, 0, 0, 1, 3, 0, 0] -> 
  (-1/480 + z3/160)/ep^3 + (-97/2880 + (13*z3)/960 + (3*z4)/320)/ep^2 + 
   (443647/82944 - D5/24 - D6/144 - D6ep/288 + (3*PR11dep0)/32 - PR12ep0/72 - 
     PR14ep0/144 + PR15ep0/288 + (85*PR4dfin)/576 - (7*PR4fin)/320 + 
     PR9dep0/64 + (7*PR9ep0)/576 - (93*S2)/64 - (405*S2^2)/64 - 
     (11*T1ep)/288 - T1ep2/288 + (4511*z2)/1728 - (3*S2*z2)/64 - 
     (46981*z3)/51840 - (5*z2*z3)/576 + (1103*z4)/3840 + (71*z5)/480)/ep, 
 II[1, 2, 2, 1, 2, 0, 1, 1, 1, 0, 0, 1, 3, 0, 0] -> 
  1/(1280*ep^5) + 1/(320*ep^4) + (57/5120 - (3*S2)/128 + z2/512)/ep^3 + 
   (17/1536 - (17*S2)/128 - T1ep/576 - (457*z3)/11520)/ep^2 + 
   (1963489/44789760 - (55*D5)/1152 - (13*D6)/2304 - D6ep/72 - 
     (17*PR10ep0)/864 + (7*PR14ep0)/1152 + PR15ep0/72 - (215*PR4dfin)/3456 + 
     (77*PR4fin)/17280 - PR5ep0/288 - (7*PR9dep0)/384 + PR9ep0/144 - 
     (5083*S2)/1536 + (1233*S2^2)/256 - (211*T1ep)/3456 - (19*T1ep2)/864 - 
     (334477*z2)/497664 - (79*S2*z2)/256 - (95143*z3)/311040 - (z2*z3)/72 - 
     (20783*z4)/184320)/ep, II[1, 2, 3, 1, 3, 1, 0, 1, 0, 0, 1, 1, 1, 0, 
   0] -> -1/(1920*ep^5) - 5/(2304*ep^4) + (157/13824 - (9*S2)/64 - z2/768)/
    ep^3 + (-63637/414720 + (209*S2)/384 - T1ep/96 - (241*z2)/4608 - 
     (161*z3)/8640)/ep^2 + (-832643449/537477120 + B4/96 - (49*D5)/1152 - 
     (443*D6)/20736 + (11*D6ep)/324 + PR10ep0/27 - (137*PR14ep0)/5184 - 
     (11*PR15ep0)/324 - (5*PR4dep1)/2304 + (425*PR4dfin)/41472 - 
     PR4ep1/2304 - (431*PR4fin)/207360 - (17*PR5ep0)/864 - PR7ep1/576 + 
     (23*PR9dep0)/1728 - (11*PR9ep0)/648 + (73853*S2)/18432 - 
     (879*S2^2)/128 - (251*T1ep)/4608 - (737*T1ep2)/20736 - T1ep3/384 + 
     (2387965*z2)/1492992 - (845*S2*z2)/1536 - (T1ep*z2)/384 + 
     (372317*z3)/466560 + (3*S2*z3)/128 + (149*z2*z3)/5184 + 
     (3629*z4)/15360 - z5/640)/ep, 
 II[1, 2, 2, 3, 1, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0] -> 
  1/(160*ep^3) + (19/192 + (13*z3)/240 - z5/6)/ep^2 + 
   (-19058459/3732480 + D5/16 - D6/144 - D6ep/288 + PR10ep0/72 - 
     (9*PR11dep0)/32 - PR11ep0/24 - PR12ep0/72 + PR14ep0/72 + PR15ep0/288 + 
     (5*PR4dfin)/192 + (163*PR4fin)/2880 + PR5ep0/12 + (29*PR9dep0)/192 + 
     PR9ep0/576 - (117*S2)/64 + (405*S2^2)/32 + (43*T1ep)/288 + 
     (35*T1ep2)/288 - (45929*z2)/5184 + (105*S2*z2)/64 - (7849*z3)/4320 - 
     (z2*z3)/288 - z3^2/120 - (1641*z4)/1280 - (317*z5)/288 + (5*z6)/48)/ep, 
 II[1, 2, 1, 1, 2, 1, 3, 1, 0, 0, 1, 1, 1, 0, 0] -> 
  1/(320*ep^4) + (71/1920 - z3/32)/ep^3 + 
   (3209/11520 - D6/48 - (3*S2)/4 + z2/128 - (13*z3)/48 + z4/64)/ep^2 + 
   (-18526843/1866240 + (11*D5)/64 - (5*D6)/128 + PR10ep0/144 - PR11dep0/8 - 
     PR12ep0/72 + PR14ep0/64 - PR15ep0/48 - (5*PR4dfin)/32 + 
     (11*PR4fin)/1440 - PR5ep0/144 - (13*PR9dep0)/192 + (1367*S2)/128 + 
     (675*S2^2)/128 + (151*T1ep)/576 + (11*T1ep2)/288 - (22625*z2)/20736 + 
     (33*S2*z2)/64 + (34573*z3)/17280 - (z2*z3)/64 - z4/192 - z5/3)/ep, 
 II[2, 1, 1, 2, 2, 1, 1, 1, 0, 0, 1, 3, 0, 0, 0] -> 
  -1/(960*ep^4) + (-13/1152 + z3/120)/ep^3 + 
   (-299/3840 + D6/144 - (61*S2)/96 - z2/384 + (733*z3)/2880 - z4/120)/ep^2 + 
   (498548929/89579520 - B4/16 - (169*D5)/1728 + (73*D6)/3456 - 
     (7*D6ep)/432 + (5*PR10ep0)/648 - (17*PR14ep0)/1728 + (5*PR15ep0)/216 + 
     (5*PR4dep1)/384 + (1805*PR4dfin)/20736 + PR4ep1/384 + 
     (263*PR4fin)/34560 + (7*PR5ep0)/432 + PR7ep1/96 + (25*PR9dep0)/576 + 
     PR9ep0/216 - (54935*S2)/9216 + (141*S2^2)/128 - (811*T1ep)/20736 + 
     (511*T1ep2)/10368 + T1ep3/64 - (486875*z2)/248832 + (511*S2*z2)/768 + 
     (T1ep*z2)/64 - (54667*z3)/23328 - (9*S2*z3)/64 + (19*z2*z3)/864 + 
     (1279*z4)/15360 + z5/192)/ep, 
 II[1, 1, 1, 1, 2, 0, 3, 1, 2, 0, 1, 1, 1, 0, 0] -> 
  1/(320*ep^3) + (7/160 - (3*z3)/80)/ep^2 + 
   (4457/11520 - D6/48 - (3*S2)/4 + z2/128 - (439*z3)/960 + z3^2/10 + z4/160)/
    ep, II[1, 1, 1, 1, 4, 3, 0, 1, 0, 0, 1, 1, 1, 0, 0] -> 
  1/(2880*ep^4) + (23/5760 - z3/360)/ep^3 + 
   (1049/34560 - D6/432 + (1451*S2)/1728 + z2/1152 - (192367*z3)/933120 + 
     z4/360)/ep^2 + (27635263981/12899450880 - (551*B4)/15552 + 
     (6007*D5)/62208 - (3227*D6)/124416 + (49*D6ep)/3888 + 
     (149*PR10ep0)/5184 - (721*PR14ep0)/62208 - (29*PR15ep0)/1944 - 
     (845*PR4dep1)/165888 + (30025*PR4dfin)/331776 - (169*PR4ep1)/165888 - 
     (47759*PR4fin)/1658880 - PR5ep0/243 - (169*PR7ep1)/41472 + 
     (109*PR9dep0)/20736 - (5*PR9ep0)/972 + (2662319*S2)/442368 - 
     (3245*S2^2)/512 + (360613*T1ep)/2985984 + (997*T1ep2)/497664 - 
     (169*T1ep3)/27648 + (127975445*z2)/35831808 + (997*S2*z2)/36864 - 
     (169*T1ep*z2)/27648 - (5410577*z3)/22394880 + (169*S2*z3)/3072 - 
     (241*z2*z3)/124416 + (6907417*z4)/6635520 - (191*z5)/27648)/ep, 
 II[1, 1, 3, 1, 2, 0, 3, 1, 1, 0, 0, 1, 1, 0, 0] -> 
  -1/(1920*ep^4) + (-17/2880 + z3/240)/ep^3 + 
   (-1067/23040 + D6/288 + S2/8 - z2/768 + (49*z3)/1152 - z4/240)/ep^2 + 
   (-26652917/16796160 + (101*D5)/3456 + (571*D6)/20736 + (43*D6ep)/2592 + 
     (29*PR10ep0)/1296 - (53*PR14ep0)/5184 - (17*PR15ep0)/1296 + 
     (5*PR4dfin)/324 - (17*PR4fin)/3240 - (7*PR5ep0)/648 - (7*PR9dep0)/1728 - 
     (13*PR9ep0)/1296 + (1639*S2)/384 - (651*S2^2)/128 + (217*T1ep)/5184 + 
     (7*T1ep2)/2592 + (57995*z2)/46656 + (7*S2*z2)/192 + (300881*z3)/233280 + 
     (13*z2*z3)/648 + (119*z4)/576 + (7*z5)/1440)/ep, 
 II[1, 1, 1, 1, 2, 0, 1, 2, 3, 0, 1, 1, 1, 0, 0] -> 
  1/(640*ep^4) + (1/60 - z3/80)/ep^3 + 
   (557/4608 - D6/96 - (3*S2)/8 + z2/256 - (229*z3)/1920 + z4/80)/ep^2 + 
   (-6670531/3732480 + (13*D5)/384 - (41*D6)/2304 - D6ep/288 - PR10ep0/288 + 
     (7*PR14ep0)/1152 - PR15ep0/144 - (5*PR4dfin)/288 + PR4fin/1440 + 
     PR5ep0/288 - (7*PR9dep0)/384 + PR9ep0/144 + (521*S2)/256 + 
     (621*S2^2)/256 + (77*T1ep)/1152 + (7*T1ep2)/576 - (7789*z2)/20736 + 
     (21*S2*z2)/128 - (1183*z3)/103680 - (z2*z3)/72 - (27*z4)/640 - 
     (7*z5)/480)/ep, II[1, 1, 2, 1, 2, 0, 3, 1, 1, 0, 0, 2, 1, 0, 0] -> 
  -1/(1920*ep^4) + (-17/2880 + z3/240)/ep^3 + 
   (-1043/23040 + D6/288 + S2/8 - z2/768 + (49*z3)/1152 - z4/240)/ep^2 + 
   (-97236491/33592320 + (121*D5)/3456 + (491*D6)/20736 - (37*D6ep)/2592 - 
     (97*PR10ep0)/2592 + (199*PR14ep0)/10368 + (23*PR15ep0)/1296 - 
     (535*PR4dfin)/2592 + (167*PR4fin)/12960 - (23*PR5ep0)/2592 - 
     (199*PR9dep0)/3456 + (7*PR9ep0)/1296 - (397*S2)/768 + (2373*S2^2)/256 - 
     (131*T1ep)/10368 - (161*T1ep2)/5184 - (365855*z2)/186624 - 
     (161*S2*z2)/384 + (170173*z3)/933120 - (7*z2*z3)/648 - (337*z4)/1152 + 
     (7*z5)/1440)/ep, II[1, 2, 2, 1, 2, 0, 3, 1, 1, 0, 0, 1, 1, 0, 0] -> 
  1/(640*ep^4) + (1/60 - z3/80)/ep^3 + 
   (2929/23040 - D6/96 - (3*S2)/8 + z2/256 - (229*z3)/1920 + z4/80)/ep^2 + 
   (-1274231/746496 + (13*D5)/384 - (41*D6)/2304 - D6ep/288 - PR10ep0/288 + 
     (7*PR14ep0)/1152 - PR15ep0/144 - (5*PR4dfin)/288 + PR4fin/1440 + 
     PR5ep0/288 - (7*PR9dep0)/384 + PR9ep0/144 + (521*S2)/256 + 
     (621*S2^2)/256 + (77*T1ep)/1152 + (7*T1ep2)/576 - (7789*z2)/20736 + 
     (21*S2*z2)/128 - (7663*z3)/103680 - (z2*z3)/72 - (27*z4)/640 - 
     (7*z5)/480)/ep, II[1, 1, 1, 1, 3, 3, 0, 1, 0, 0, 1, 1, 2, 0, 0] -> 
  -1/(960*ep^4) + (-13/1152 + z3/120)/ep^3 + 
   (-319/3840 + D6/144 + (13*S2)/32 - z2/384 + (373*z3)/17280 - z4/120)/
    ep^2 + (-137591633/268738560 + B4/48 - (415*D5)/3456 + (85*D6)/20736 - 
     (13*D6ep)/1296 - (55*PR10ep0)/1296 + (49*PR14ep0)/5184 + 
     (11*PR15ep0)/648 - (5*PR4dep1)/1152 - (2455*PR4dfin)/20736 - 
     PR4ep1/1152 + (2417*PR4fin)/103680 - (11*PR5ep0)/1296 - PR7ep1/288 - 
     (25*PR9dep0)/1728 + PR9ep0/648 - (22825*S2)/3072 + (699*S2^2)/128 - 
     (5015*T1ep)/20736 - (773*T1ep2)/10368 - T1ep3/192 - 
     (1382581*z2)/746496 - (773*S2*z2)/768 - (T1ep*z2)/192 - 
     (18679*z3)/93312 + (3*S2*z3)/64 - (35*z2*z3)/2592 - (23183*z4)/46080 + 
     (19*z5)/2880)/ep, II[1, 1, 1, 1, 4, 2, 1, 1, 0, 0, 1, 1, 1, 0, 0] -> 
  -1/(720*ep^4) + (-17/720 + z3/120)/ep^3 + 
   (-43/270 + D6/144 + (397*S2)/288 - z2/288 - (647*z3)/12960 - z4/120)/
    ep^2 + (2708424461/134369280 + (5*B4)/72 - (301*D5)/1296 + 
     (1361*D6)/46656 + (85*D6ep)/7776 + (133*PR10ep0)/3888 - 
     (107*PR11dep0)/2592 + (43*PR12ep0)/2916 - (163*PR14ep0)/5184 - 
     (31*PR15ep0)/7776 - (25*PR4dep1)/1728 + (17615*PR4dfin)/31104 - 
     (5*PR4ep1)/1728 - (163*PR4fin)/5760 + (941*PR5ep0)/11664 - 
     (5*PR7ep1)/432 + (571*PR9dep0)/2592 - (139*PR9ep0)/15552 - 
     (222131*S2)/13824 - (1377*S2^2)/128 - (9881*T1ep)/31104 - 
     (55*T1ep2)/5184 - (5*T1ep3)/288 + (83893*z2)/41472 - (55*S2*z2)/384 - 
     (5*T1ep*z2)/288 - (628351*z3)/116640 + (5*S2*z3)/32 - (131*z2*z3)/7776 - 
     (285449*z4)/622080 - (71*z5)/3240)/ep, 
 II[2, 1, 4, 1, 2, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0] -> 
  -1/(2880*ep^5) - 5/(1152*ep^4) + (-689/34560 + (7*S2)/96 - z2/1152)/ep^3 + 
   (12199/207360 - (7*S2)/288 + (7*T1ep)/1296 + (31*z2)/2304 + 
     (1519*z3)/77760)/ep^2 + (596721863/806215680 - B4/432 - (49*D5)/5184 + 
     (35*D6)/3888 + (7*D6ep)/3888 - (5*PR10ep0)/1296 + PR14ep0/3888 - 
     (7*PR15ep0)/3888 + (5*PR4dep1)/10368 - (1015*PR4dfin)/62208 + 
     PR4ep1/10368 + (163*PR4fin)/103680 - PR5ep0/11664 + PR7ep1/2592 - 
     (13*PR9dep0)/2592 - (7*PR9ep0)/7776 - (51883*S2)/27648 + 
     (147*S2^2)/128 - (1871*T1ep)/62208 - (77*T1ep2)/31104 + T1ep3/1728 - 
     (670691*z2)/2239488 + (7*S2*z2)/2304 + (T1ep*z2)/1728 - 
     (8261*z3)/174960 - (S2*z3)/192 + (23*z2*z3)/7776 - (5269*z4)/207360 + 
     z5/2880)/ep, II[1, 1, 4, 1, 2, 0, 2, 1, 1, 0, 0, 1, 1, 0, 0] -> 
  -1/(1440*ep^4) + (-19/1728 + z3/360)/ep^3 + 
   (-3959/51840 + (7*S2)/48 - z2/576 + (19*z3)/540 + z4/240)/ep^2 + 
   (50682271/25194240 - (7*D5)/108 + D6/648 - D6ep/432 - (5*PR10ep0)/324 + 
     PR14ep0/648 + PR15ep0/432 + (55*PR4dfin)/3888 + (11*PR4fin)/3888 - 
     PR5ep0/648 + PR9ep0/216 - (119*S2)/32 - (3*S2^2)/32 - (7*T1ep)/81 - 
     (7*T1ep2)/324 - (11635*z2)/279936 - (7*S2*z2)/24 - (54103*z3)/87480 - 
     (5*S2*z3)/48 - (z2*z3)/432 - (1307*z4)/25920 - (7*z5)/1440)/ep, 
 II[1, 1, 1, 1, 6, 1, 0, 1, 0, 0, 1, 1, 1, 0, 0] -> 
  -1/(4320*ep^5) - 989/(51840*ep^4) + (-1159/7776 + (125*S2)/432 - z2/1728)/
    ep^3 + (-34439/311040 + (823*S2)/1152 + (125*T1ep)/5832 + (337*z2)/6912 + 
     (22141*z3)/1866240)/ep^2 + (-75900962183/46438023168 - (287*B4)/31104 + 
     (6625*D5)/41472 + (12467*D6)/746496 - (47*D6ep)/2916 - 
     (1391*PR10ep0)/93312 + (9121*PR14ep0)/373248 + (47*PR15ep0)/2916 + 
     (235*PR4dep1)/331776 - (134165*PR4dfin)/17915904 + (47*PR4ep1)/331776 + 
     (306403*PR4fin)/89579520 + (143*PR5ep0)/7776 + (47*PR7ep1)/82944 - 
     (1165*PR9dep0)/124416 + (47*PR9ep0)/5832 + (24099583*S2)/7962624 + 
     (879*S2^2)/1024 + (1587565*T1ep)/5971968 + (215815*T1ep2)/2985984 + 
     (47*T1ep3)/55296 - (741250235*z2)/644972544 + (27535*S2*z2)/24576 + 
     (47*T1ep*z2)/55296 + (30735235*z3)/80621568 - (47*S2*z3)/6144 - 
     (10763*z2*z3)/746496 - (11372279*z4)/119439360 + (47*z5)/92160)/ep, 
 II[3, 1, 2, 1, 4, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0] -> 
  1/(8640*ep^5) + 79/(51840*ep^4) + (2527/311040 - (7*S2)/288 + z2/3456)/
    ep^3 + (-17417/1866240 + (43*S2)/864 - (7*T1ep)/3888 - (89*z2)/20736 + 
     (593*z3)/279936)/ep^2 + (-176553692813/77396705280 - (7825*B4)/93312 + 
     (3673*D5)/46656 + (47*PR10ep0)/3888 + (6125*PR4dep1)/995328 + 
     (11045*PR4dfin)/5971968 + (1225*PR4ep1)/995328 + 
     (63113*PR4fin)/5971968 + (1225*PR7ep1)/248832 + (14841041*S2)/2654208 - 
     (751*S2^2)/384 + (888569*T1ep)/5971968 + (43097*T1ep2)/995328 + 
     (1225*T1ep3)/165888 - (187612117*z2)/214990848 + (4689*S2*z2)/8192 + 
     (1225*T1ep*z2)/165888 - (4986613*z3)/8957952 - (1225*S2*z3)/18432 + 
     (1225*z2*z3)/82944 + (4749211*z4)/7962624 + (245*z5)/55296)/ep, 
 II[1, 1, 4, 1, 1, 1, 2, 1, 1, 0, 0, 1, 1, 0, 0] -> 
  (1/1080 - z3/360)/ep^3 + (13/648 - (4*z3)/135 - z4/240)/ep^2 + 
   (-5325265121/537477120 - (5*B4)/108 + (31*D5)/432 - D6/3888 + 
     (13*D6ep)/15552 - (95*PR10ep0)/3888 - (79*PR11dep0)/1728 + PR12ep0/216 + 
     (59*PR14ep0)/3888 - (13*PR15ep0)/15552 + (25*PR4dep1)/6912 - 
     (11915*PR4dfin)/41472 + (5*PR4ep1)/6912 + (2479*PR4fin)/69120 - 
     (5*PR5ep0)/162 + (5*PR7ep1)/1728 - (323*PR9dep0)/3456 - 
     (121*PR9ep0)/31104 + (99133*S2)/18432 + (105*S2^2)/16 + 
     (7159*T1ep)/124416 - (541*T1ep2)/20736 + (5*T1ep3)/1152 - 
     (4189889*z2)/1492992 - (541*S2*z2)/1536 + (5*T1ep*z2)/1152 + 
     (296981*z3)/186624 + (25*S2*z3)/384 + (37*z2*z3)/3888 + 
     (17461*z4)/829440 - (781*z5)/17280)/ep, 
 II[4, 1, 1, 1, 4, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0] -> 
  -1/(12960*ep^5) - 1/(972*ep^4) + (-27203/2099520 - (107*S2)/23328 - 
     z2/5184)/ep^3 + (-245141/4199040 + (23383*S2)/139968 - 
     (107*T1ep)/314928 - (287*z2)/69984 + (7307*z3)/3149280)/ep^2 + 
   (675441373/906992640 - (667*D5)/11664 - (353*PR10ep0)/34992 + 
     (17*PR14ep0)/69984 - (1795*PR4dfin)/46656 + (1055*PR4fin)/139968 + 
     (83*PR5ep0)/209952 - (912149*S2)/279936 + (1733*S2^2)/576 - 
     (142667*T1ep)/1889568 - (12463*T1ep2)/629856 - (2345845*z2)/2519424 - 
     (2095*S2*z2)/7776 - (1866749*z3)/3779136 - (2350039*z4)/16796160)/ep, 
 II[3, 1, 1, 1, 4, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0] -> 
  1/(4320*ep^5) + 19/(6480*ep^4) + (133/25920 + (7*S2)/216 + z2/1728)/ep^3 + 
   (8687/466560 + (37*S2)/5184 + (7*T1ep)/2916 + (47*z2)/2592 + 
     (6673*z3)/933120)/ep^2 + (284469019603/77396705280 + (151*B4)/10368 - 
     (1721*D5)/20736 + (557*D6)/41472 - (7*D6ep)/324 - (319*PR10ep0)/15552 + 
     (41*PR14ep0)/62208 + (7*PR15ep0)/324 - (155*PR4dep1)/110592 + 
     (61445*PR4dfin)/5971968 - (31*PR4ep1)/110592 - 
     (163699*PR4fin)/29859840 + (13*PR5ep0)/23328 - (31*PR7ep1)/27648 - 
     (205*PR9dep0)/20736 + (7*PR9ep0)/648 - (600029*S2)/98304 + 
     (1505*S2^2)/512 - (2159573*T1ep)/17915904 - (101237*T1ep2)/2985984 - 
     (31*T1ep3)/18432 + (84969227*z2)/214990848 - (32551*S2*z2)/73728 - 
     (31*T1ep*z2)/18432 - (18411799*z3)/26873856 + (31*S2*z3)/2048 - 
     (2071*z2*z3)/82944 - (6231353*z4)/39813120 - (31*z5)/30720)/ep, 
 II[1, 1, 2, 1, 4, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0] -> 
  -1/(2880*ep^5) - 5/(1152*ep^4) + (-593/34560 + (7*S2)/96 - z2/1152)/ep^3 + 
   (17543/207360 - (115*S2)/288 + (7*T1ep)/1296 + (31*z2)/2304 + 
     (145*z3)/2592)/ep^2 + (-2105524253/161243136 - B4/48 + (53*D5)/288 + 
     (847*D6)/93312 - (103*D6ep)/7776 - (187*PR10ep0)/7776 - 
     (41*PR11dep0)/2592 + (7*PR12ep0)/2916 + (319*PR14ep0)/15552 + 
     (103*PR15ep0)/7776 + (5*PR4dep1)/1152 - (22955*PR4dfin)/62208 + 
     PR4ep1/1152 + (1909*PR4fin)/311040 - (353*PR5ep0)/5832 + PR7ep1/288 - 
     (131*PR9dep0)/864 + (103*PR9ep0)/15552 + (335773*S2)/27648 + 
     (495*S2^2)/128 + (13093*T1ep)/62208 - (107*T1ep2)/10368 + T1ep3/192 + 
     (988117*z2)/2239488 - (79*S2*z2)/768 + (T1ep*z2)/192 + 
     (2197393*z3)/466560 - (3*S2*z3)/64 - (11*z2*z3)/3888 + 
     (46949*z4)/124416 - (4369*z5)/25920)/ep, 
 II[1, 1, 1, 0, 4, 0, 1, 1, 0, 1, 2, 1, 1, 1, 0] -> 
  -1/(1440*ep^4) + (-19/1728 + z3/360)/ep^3 + 
   (-3527/51840 + (7*S2)/48 - z2/576 + (19*z3)/540 + z4/240)/ep^2 + 
   (64032331243/4837294080 + (5*B4)/324 - (181*D5)/972 - (5*PR0ep0)/1944 - 
     (17*PR10ep0)/2916 - (53*PR11dep0)/648 - (25*PR4dep1)/20736 + 
     (34895*PR4dfin)/124416 - (5*PR4ep1)/20736 + (1777*PR4fin)/373248 + 
     (149*PR5ep0)/1944 - (5*PR7ep1)/5184 + (419*PR9dep0)/2592 + PR9ep0/288 - 
     (921773*S2)/55296 + (247*S2^2)/64 - (2669*T1ep)/13824 + 
     (7763*T1ep2)/186624 - (5*T1ep3)/3456 - (43358509*z2)/13436928 + 
     (7763*S2*z2)/13824 - (5*T1ep*z2)/3456 - (2841053*z3)/559872 - 
     (35*S2*z3)/384 - (5*z2*z3)/1728 - (1762417*z4)/2488320 - 
     (10457*z5)/51840)/ep, II[4, 1, 0, 1, 3, 1, 1, 2, 0, 0, 1, 1, 0, 0, 0] -> 
  -1/(12960*ep^5) - 1/(972*ep^4) + (-6907/349920 + (241*S2)/7776 - z2/5184)/
    ep^3 + (-77771/699840 + (45997*S2)/46656 + (241*T1ep)/104976 + 
     (181*z2)/23328 - (77891*z3)/839808)/ep^2 + 
   (73893762571/77396705280 - (1753*B4)/93312 + (71*D5)/23328 - 
     (191*PR10ep0)/23328 - (5035*PR4dep1)/995328 + (46285*PR4dfin)/5971968 - 
     (1007*PR4ep1)/995328 + (11413*PR4fin)/29859840 - (1007*PR7ep1)/248832 + 
     (37659937*S2)/23887872 - (35*S2^2)/64 - (4918949*T1ep)/161243136 - 
     (840581*T1ep2)/26873856 - (1007*T1ep3)/165888 + 
     (120805187*z2)/214990848 - (269911*S2*z2)/663552 - 
     (1007*T1ep*z2)/165888 - (52196453*z3)/80621568 + (1007*S2*z3)/18432 - 
     (1007*z2*z3)/82944 + (21568939*z4)/71663616 - (1007*z5)/276480)/ep, 
 II[4, 1, 1, 1, 3, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0] -> 
  1/(4320*ep^5) + 19/(6480*ep^4) + (133/25920 + (7*S2)/216 + z2/1728)/ep^3 + 
   (8687/466560 + (37*S2)/5184 + (7*T1ep)/2916 + (47*z2)/2592 + 
     (6673*z3)/933120)/ep^2 + (284469019603/77396705280 + (151*B4)/10368 - 
     (1721*D5)/20736 + (557*D6)/41472 - (7*D6ep)/324 - (319*PR10ep0)/15552 + 
     (41*PR14ep0)/62208 + (7*PR15ep0)/324 - (155*PR4dep1)/110592 + 
     (61445*PR4dfin)/5971968 - (31*PR4ep1)/110592 - 
     (163699*PR4fin)/29859840 + (13*PR5ep0)/23328 - (31*PR7ep1)/27648 - 
     (205*PR9dep0)/20736 + (7*PR9ep0)/648 - (600029*S2)/98304 + 
     (1505*S2^2)/512 - (2159573*T1ep)/17915904 - (101237*T1ep2)/2985984 - 
     (31*T1ep3)/18432 + (84969227*z2)/214990848 - (32551*S2*z2)/73728 - 
     (31*T1ep*z2)/18432 - (18411799*z3)/26873856 + (31*S2*z3)/2048 - 
     (2071*z2*z3)/82944 - (6231353*z4)/39813120 - (31*z5)/30720)/ep, 
 II[1, 1, 4, 1, 2, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0] -> 
  -1/(2880*ep^5) - 5/(1152*ep^4) + (-109/6912 + (7*S2)/96 - z2/1152)/ep^3 + 
   (4699/41472 - (115*S2)/288 + (7*T1ep)/1296 + (31*z2)/2304 + 
     (473*z3)/12960)/ep^2 + (-1872679553/161243136 - B4/48 + (143*D5)/864 - 
     (155*D6)/31104 - (263*D6ep)/15552 - (137*PR10ep0)/7776 + 
     (3*PR11dep0)/64 - PR12ep0/216 + (133*PR14ep0)/7776 + 
     (263*PR15ep0)/15552 + (5*PR4dep1)/1152 - (595*PR4dfin)/2304 + 
     PR4ep1/1152 + (971*PR4fin)/62208 - (53*PR5ep0)/1296 + PR7ep1/288 - 
     (1241*PR9dep0)/10368 + (263*PR9ep0)/31104 + (302413*S2)/27648 + 
     (141*S2^2)/64 + (12733*T1ep)/62208 + (149*T1ep2)/31104 + T1ep3/192 - 
     (1186403*z2)/2239488 + (233*S2*z2)/2304 + (T1ep*z2)/192 + 
     (782219*z3)/233280 - (3*S2*z3)/64 - (101*z2*z3)/15552 + 
     (4237*z4)/34560 + (73*z5)/2160)/ep, 
 II[2, 1, 2, 1, 4, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0] -> 
  1/(8640*ep^5) + 79/(51840*ep^4) + (419/62208 - (7*S2)/288 + z2/3456)/ep^3 + 
   (34759/1866240 + (1241*S2)/864 - (7*T1ep)/3888 - (89*z2)/20736 - 
     (151229*z3)/466560)/ep^2 + (-15152782027/4837294080 - (83*B4)/3888 + 
     (2527*D5)/10368 - (1895*D6)/62208 + (37*D6ep)/1944 + (95*PR10ep0)/3888 + 
     (49*PR14ep0)/10368 - (37*PR15ep0)/1944 - (85*PR4dep1)/6912 + 
     (28555*PR4dfin)/373248 - (17*PR4ep1)/6912 - (41549*PR4fin)/1866240 - 
     (7*PR5ep0)/11664 - (17*PR7ep1)/1728 - (73*PR9dep0)/31104 - 
     (37*PR9ep0)/3888 + (2534815*S2)/165888 - (2561*S2^2)/256 + 
     (98995*T1ep)/373248 + (1705*T1ep2)/186624 - (17*T1ep3)/1152 + 
     (48875737*z2)/13436928 + (1537*S2*z2)/13824 - (17*T1ep*z2)/1152 + 
     (264311*z3)/839808 + (17*S2*z3)/128 - (163*z2*z3)/15552 + 
     (2453803*z4)/2488320 - (17*z5)/1920)/ep, 
 II[4, 2, 1, 1, 2, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0] -> 
  -1/(1440*ep^5) - 1/(120*ep^4) + (-137/4320 + (7*S2)/48 - z2/576)/ep^3 + 
   (779/4320 - (143*S2)/288 + (7*T1ep)/648 + z2/36 + (5113*z3)/77760)/ep^2 + 
   (-233614721/403107840 - (5*B4)/216 + (79*D5)/1728 + (119*D6)/10368 + 
     D6ep/648 + (29*PR10ep0)/3888 + (71*PR14ep0)/15552 - PR15ep0/648 + 
     (25*PR4dep1)/5184 + (235*PR4dfin)/31104 + (5*PR4ep1)/5184 + 
     (91*PR4fin)/17280 + (73*PR5ep0)/5832 + (5*PR7ep1)/1296 + 
     (11*PR9dep0)/576 - PR9ep0/1296 - (1289*S2)/4608 + (221*S2^2)/128 + 
     (2819*T1ep)/31104 + (955*T1ep2)/15552 + (5*T1ep3)/864 - 
     (1579657*z2)/1119744 + (1039*S2*z2)/1152 + (5*T1ep*z2)/864 + 
     (246779*z3)/1399680 - (5*S2*z3)/96 + (17*z2*z3)/1296 + (703*z4)/51840 + 
     z5/288)/ep, II[4, 2, 2, 1, 2, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0] -> 
  -1/(2880*ep^5) - 5/(1152*ep^4) + (-737/34560 + (7*S2)/96 - z2/1152)/ep^3 + 
   (1595/41472 - (7*S2)/288 + (7*T1ep)/1296 + (31*z2)/2304 + (347*z3)/15552)/
    ep^2 + (400708957/268738560 - B4/432 - (43*D5)/1728 - (11*PR10ep0)/1944 + 
     (5*PR4dep1)/10368 - (335*PR4dfin)/62208 + PR4ep1/10368 - 
     (79*PR4fin)/311040 + PR7ep1/2592 - (71659*S2)/27648 + (87*S2^2)/128 - 
     (3103*T1ep)/62208 - (133*T1ep2)/31104 + T1ep3/1728 - (31051*z2)/248832 - 
     (49*S2*z2)/2304 + (T1ep*z2)/1728 - (11021*z3)/69984 - (S2*z3)/192 + 
     (z2*z3)/864 + (611*z4)/41472 + z5/2880)/ep, 
 II[4, 2, 1, 1, 3, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0] -> 
  1/(4320*ep^5) + 19/(6480*ep^4) + (169/25920 + (7*S2)/216 + z2/1728)/ep^3 + 
   (21469/466560 - S2/24 + (7*T1ep)/2916 + (47*z2)/2592 - (1619*z3)/349920)/
    ep^2 + (-53353661/1074954240 + B4/2916 + (227*D5)/5832 + 
     (77*PR10ep0)/11664 + (5*PR14ep0)/23328 + (5*PR4dep1)/124416 + 
     (14125*PR4dfin)/746496 + PR4ep1/124416 - (28939*PR4fin)/3732480 - 
     (7*PR5ep0)/17496 + PR7ep1/31104 + (1376059*S2)/995328 - (7*S2^2)/6 + 
     (545*T1ep)/9216 + (6115*T1ep2)/373248 + T1ep3/20736 + 
     (2347259*z2)/2985984 + (6563*S2*z2)/27648 + (T1ep*z2)/20736 + 
     (8438693*z3)/16796160 - (S2*z3)/2304 + (z2*z3)/10368 + 
     (230221*z4)/1658880 + z5/34560)/ep, 
 II[1, 1, 4, 0, 1, 1, 1, 2, 1, 0, 0, 1, 2, 0, 0] -> 
  -1/(720*ep^4) + (-17/720 + z3/120)/ep^3 + 
   (-181/1080 + D6/144 + (397*S2)/288 - z2/288 - (647*z3)/12960 - z4/120)/
    ep^2 + (262572001/134369280 + (5*B4)/72 - (37*D5)/648 + (67*D6)/5184 - 
     (7*D6ep)/1296 - (67*PR10ep0)/3888 - (35*PR14ep0)/5184 + PR15ep0/81 - 
     (25*PR4dep1)/1728 - (1255*PR4dfin)/31104 - (5*PR4ep1)/1728 - 
     (869*PR4fin)/51840 - (13*PR5ep0)/648 - (5*PR7ep1)/432 - 
     (29*PR9dep0)/1728 - PR9ep0/1296 - (39131*S2)/13824 - (233*S2^2)/128 - 
     (6421*T1ep)/31104 - (1715*T1ep2)/15552 - (5*T1ep3)/288 + 
     (1134253*z2)/373248 - (1715*S2*z2)/1152 - (5*T1ep*z2)/288 + 
     (101783*z3)/87480 + (5*S2*z3)/32 - (43*z2*z3)/1296 - (4471*z4)/69120 - 
     (31*z5)/1440)/ep, II[1, 2, 1, 1, 5, 1, 0, 1, 0, 0, 1, 1, 1, 0, 0] -> 
  1/(1440*ep^5) + 127/(5760*ep^4) + (10073/77760 - (73*S2)/216 + z2/576)/
    ep^3 + (-72457/466560 - (233*S2)/1296 - (73*T1ep)/2916 - 
     (1193*z2)/20736 + (3011*z3)/933120)/ep^2 + 
   (34391163911/14511882240 + B4/288 - (10487*D5)/62208 - (4895*D6)/373248 + 
     (43*D6ep)/2916 + (79*PR10ep0)/5832 - (611*PR14ep0)/23328 - 
     (43*PR15ep0)/2916 - (5*PR4dep1)/6912 + (12865*PR4dfin)/1119744 - 
     PR4ep1/6912 - (19607*PR4fin)/5598720 - (107*PR5ep0)/5832 - PR7ep1/1728 + 
     (65*PR9dep0)/7776 - (43*PR9ep0)/5832 - (1505771*S2)/497664 - 
     (39*S2^2)/64 - (285755*T1ep)/1119744 - (15595*T1ep2)/186624 - 
     T1ep3/1152 + (50037871*z2)/40310784 - (5977*S2*z2)/4608 - 
     (T1ep*z2)/1152 - (19329481*z3)/25194240 + (S2*z3)/128 + 
     (607*z2*z3)/46656 + (1017727*z4)/7464960 - z5/1920)/ep, 
 II[2, 2, 1, 1, 5, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0] -> 
  -1/(8640*ep^5) + 7/(2592*ep^4) + (3367/466560 - (169*S2)/2592 - z2/3456)/
    ep^3 + (-48191/349920 + (773*S2)/2592 - (169*T1ep)/34992 - 
     (233*z2)/15552 - (4429*z3)/174960)/ep^2 + 
   (31335204517/87071293440 + (19*B4)/1728 - (95*D5)/5184 + PR10ep0/432 - 
     (11*PR14ep0)/2592 - (95*PR4dep1)/41472 + (131315*PR4dfin)/6718464 - 
     (19*PR4ep1)/41472 - (173653*PR4fin)/33592320 - (29*PR5ep0)/7776 - 
     (19*PR7ep1)/10368 + (4670039*S2)/2985984 - 2*S2^2 - 
     (48187*T1ep)/2239488 - (23201*T1ep2)/1119744 - (19*T1ep3)/6912 + 
     (219407933*z2)/241864704 - (8635*S2*z2)/27648 - (19*T1ep*z2)/6912 - 
     (1490533*z3)/30233088 + (19*S2*z3)/768 - (19*z2*z3)/3456 + 
     (1260029*z4)/44789760 - (19*z5)/11520)/ep, 
 II[1, 1, 1, 1, 5, 2, 0, 1, 0, 0, 1, 1, 1, 0, 0] -> 
  1/(1440*ep^4) + (137/5760 - z3/360)/ep^3 + 
   (56017/311040 - D6/432 - (3733*S2)/3456 + z2/576 + (22703*z3)/622080 + 
     z4/360)/ep^2 + (-210275782519/25798901760 - (2105*B4)/10368 + 
     (5825*D5)/41472 - (5183*D6)/248832 + (77*D6ep)/3888 + 
     (323*PR10ep0)/31104 + (2387*PR14ep0)/124416 - (43*PR15ep0)/1944 + 
     (2525*PR4dep1)/110592 - (52555*PR4dfin)/663552 + (505*PR4ep1)/110592 + 
     (608311*PR4fin)/9953280 + (133*PR5ep0)/7776 + (505*PR7ep1)/27648 + 
     (457*PR9dep0)/41472 - (17*PR9ep0)/1944 + (16414505*S2)/2654208 + 
     (4599*S2^2)/1024 + (1932769*T1ep)/5971968 + (50059*T1ep2)/331776 + 
     (505*T1ep3)/18432 - (502565423*z2)/71663616 + (50059*S2*z2)/24576 + 
     (505*T1ep*z2)/18432 - (26443007*z3)/14929920 - (505*S2*z3)/2048 + 
     (17987*z2*z3)/248832 + (2910487*z4)/4423680 + (3649*z5)/276480)/ep, 
 II[1, 1, 1, 1, 7, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0] -> 
  1/(12960*ep^5) + 2831/(155520*ep^4) + 
   (1265711/8398080 - (3545*S2)/11664 + z2/5184)/ep^3 + 
   (176861/4199040 - (119329*S2)/139968 - (3545*T1ep)/157464 - 
     (31241*z2)/559872 + (83131*z3)/3149280)/ep^2 + 
   (95393371/25194240 - (367*D5)/1296 - (185*PR14ep0)/5832 - 
     (229*PR5ep0)/8748 - (9627371*S2)/1399680 - (838609*T1ep)/1889568 - 
     (9265*T1ep2)/78732 + (3597191*z2)/3359232 - (13535*S2*z2)/7776 - 
     (41684683*z3)/37791360 + (1181953*z4)/16796160)/ep, 
 II[3, 1, 1, 1, 5, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0] -> 
  -1/(8640*ep^5) - 379/(103680*ep^4) + 
   (-20101/5598720 - (157*S2)/3888 - z2/3456)/ep^3 + 
   (-275359/11197440 - (19943*S2)/46656 - (157*T1ep)/52488 - 
     (8435*z2)/373248 + (19123*z3)/524880)/ep^2 + 
   (12155315291/4299816960 - (265*B4)/46656 - (10987*D5)/46656 - 
     (17*PR10ep0)/3888 - (499*PR14ep0)/23328 + (1325*PR4dep1)/497664 - 
     (26185*PR4dfin)/995328 + (265*PR4ep1)/497664 + (27913*PR4fin)/2985984 - 
     (1261*PR5ep0)/69984 + (265*PR7ep1)/124416 - (95565031*S2)/11943936 + 
     (7*S2^2)/4 - (25153405*T1ep)/80621568 - (898333*T1ep2)/13436928 + 
     (265*T1ep3)/82944 - (13296215*z2)/35831808 - (306143*S2*z2)/331776 + 
     (265*T1ep*z2)/82944 - (139090601*z3)/201553920 - (265*S2*z3)/9216 + 
     (265*z2*z3)/41472 - (13261169*z4)/179159040 + (53*z5)/27648)/ep, 
 II[1, 1, 2, 1, 5, 1, 0, 1, 0, 0, 1, 1, 1, 0, 0] -> 
  1/(2880*ep^5) + 371/(34560*ep^4) + (6461/124416 - (157*S2)/864 + z2/1152)/
    ep^3 + (-244801/1244160 + (1385*S2)/5184 - (157*T1ep)/11664 - 
     (1399*z2)/41472 - (6191*z3)/622080)/ep^2 + 
   (33522533065/10319560704 + (3689*B4)/62208 - (16517*D5)/124416 - 
     (1807*D6)/248832 + (7*D6ep)/972 + (235*PR10ep0)/31104 - 
     (847*PR14ep0)/41472 - (7*PR15ep0)/972 - (4045*PR4dep1)/663552 + 
     (11555*PR4dfin)/442368 - (809*PR4ep1)/663552 - (39461*PR4fin)/2211840 - 
     (349*PR5ep0)/23328 - (809*PR7ep1)/165888 + (185*PR9dep0)/41472 - 
     (7*PR9ep0)/1944 - (5407217*S2)/1769472 - (1737*S2^2)/1024 - 
     (7729793*T1ep)/35831808 - (492449*T1ep2)/5971968 - (809*T1ep3)/110592 + 
     (359865973*z2)/143327232 - (177547*S2*z2)/147456 - 
     (809*T1ep*z2)/110592 + (369967*z3)/1990656 + (809*S2*z3)/12288 - 
     (3697*z2*z3)/497664 - (10249237*z4)/79626240 - (809*z5)/184320)/ep, 
 II[2, 1, 1, 1, 5, 1, 0, 2, 0, 0, 1, 0, 1, 0, 0] -> 
  -1/(8640*ep^5) - 379/(103680*ep^4) + 
   (-72931/1119744 + (1571*S2)/7776 - z2/3456)/ep^3 + 
   (-117473/11197440 + (112411*S2)/93312 + (1571*T1ep)/104976 + 
     (21725*z2)/373248 - (666007*z3)/8398080)/ep^2 + 
   (-626957538229/154793410560 + (21871*B4)/186624 + (21385*D5)/46656 + 
     PR10ep0/432 + (1051*PR14ep0)/23328 - (27755*PR4dep1)/1990656 + 
     (671245*PR4dfin)/11943936 - (5551*PR4ep1)/1990656 - 
     (2251051*PR4fin)/59719680 + (1307*PR5ep0)/34992 - (5551*PR7ep1)/497664 + 
     (603998689*S2)/47775744 - (207*S2^2)/64 + (183315739*T1ep)/322486272 + 
     (5769787*T1ep2)/53747712 - (5551*T1ep3)/331776 + 
     (1032727363*z2)/429981696 + (2057321*S2*z2)/1327104 - 
     (5551*T1ep*z2)/331776 + (2362571111*z3)/806215680 + (5551*S2*z3)/36864 - 
     (5551*z2*z3)/165888 - (335528041*z4)/716636160 - (5551*z5)/552960)/ep, 
 II[2, 1, 2, 1, 5, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0] -> 
  1/(2880*ep^5) + 371/(34560*ep^4) + (33169/622080 - (157*S2)/864 + z2/1152)/
    ep^3 + (-618739/3732480 + (311*S2)/1152 - (157*T1ep)/11664 - 
     (1399*z2)/41472 - (34831*z3)/933120)/ep^2 + 
   (4930419653/10319560704 + (247*B4)/20736 - (41*D5)/1728 + 
     (17*PR10ep0)/3888 - (17*PR14ep0)/2592 - (2105*PR4dep1)/663552 + 
     (43685*PR4dfin)/1327104 - (421*PR4ep1)/663552 - (47827*PR4fin)/6635520 - 
     (19*PR5ep0)/3888 - (421*PR7ep1)/165888 + (38718347*S2)/15925248 - 
     (175*S2^2)/64 - (151573*T1ep)/3981312 - (210077*T1ep2)/5971968 - 
     (421*T1ep3)/110592 + (183939713*z2)/143327232 - (83423*S2*z2)/147456 - 
     (421*T1ep*z2)/110592 - (35026513*z3)/89579520 + (421*S2*z3)/12288 - 
     (421*z2*z3)/55296 + (4770527*z4)/79626240 - (421*z5)/184320)/ep, 
 II[2, 1, 1, 1, 6, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0] -> 
  -1/(4320*ep^5) - 973/(51840*ep^4) + 
   (-16693/139968 + (1223*S2)/3888 - z2/1728)/ep^3 + 
   (269191/1399680 + (14443*S2)/46656 + (1223*T1ep)/52488 + 
     (10811*z2)/186624 - (36691*z3)/1049760)/ep^2 + 
   (-799315/209952 + (115*D5)/432 + (59*PR14ep0)/1944 + (143*PR5ep0)/5832 + 
     (677951*S2)/116640 + (243835*T1ep)/629856 + (3001*T1ep2)/26244 - 
     (301547*z2)/279936 + (4409*S2*z2)/2592 + (15055753*z3)/12597120 - 
     (335233*z4)/5598720)/ep, II[1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 3, 2, 0, 
   0] -> 1/(160*ep^3) + (19/192 + (13*z3)/240 - z5/6)/ep^2 + 
   (-19245083/3732480 + D5/16 - D6/144 - D6ep/288 + PR10ep0/72 - 
     (9*PR11dep0)/32 - PR11ep0/24 - PR12ep0/72 + PR14ep0/72 + PR15ep0/288 + 
     (5*PR4dfin)/192 + (163*PR4fin)/2880 + PR5ep0/12 + (29*PR9dep0)/192 + 
     PR9ep0/576 - (117*S2)/64 + (405*S2^2)/32 + (43*T1ep)/288 + 
     (35*T1ep2)/288 - (45929*z2)/5184 + (105*S2*z2)/64 - (7849*z3)/4320 - 
     (z2*z3)/288 - z3^2/120 - (1641*z4)/1280 - (317*z5)/288 + (5*z6)/48)/ep, 
 II[1, 1, 2, 2, 2, 0, 1, 1, 1, 0, 0, 3, 1, 0, 0] -> 
  -1/(3840*ep^5) - 7/(5760*ep^4) + (-365/27648 + S2/128 - z2/1536)/ep^3 + 
   (-8477/103680 + (27*S2)/128 + T1ep/1728 - z2/2304 + (8209*z3)/103680)/
    ep^2 + (284457163/89579520 - B4/144 - (209*D5)/1728 + (5*D6)/432 + 
     D6ep/144 - PR10ep0/162 - (13*PR14ep0)/1296 - PR15ep0/144 + 
     (5*PR4dep1)/3456 - (445*PR4dfin)/20736 + PR4ep1/3456 + 
     (947*PR4fin)/103680 - (7*PR5ep0)/3888 + PR7ep1/864 + PR9dep0/96 - 
     PR9ep0/288 - (21431*S2)/3072 + (45*S2^2)/16 - (1241*T1ep)/6912 - 
     (383*T1ep2)/10368 + T1ep3/576 - (481559*z2)/497664 - (95*S2*z2)/192 + 
     (T1ep*z2)/576 - (214919*z3)/233280 - (S2*z3)/64 + (z2*z3)/96 - 
     (65813*z4)/552960 + z5/960)/ep, 
 II[1, 1, 1, 0, 1, 2, 1, 1, 0, 3, 1, 1, 1, 1, 0] -> 
  ((-7*z3)/240 + z5/24)/ep^2 + ((-643*z3)/1440 + z3^2/24 - (7*z4)/160 + 
     (55*z5)/144 + (5*z6)/48)/ep, II[1, 1, 2, 1, 5, 0, 1, 1, 1, 0, 0, 1, 1, 
   0, 0] -> -1/(8640*ep^5) + 11/(4320*ep^4) + 
   (353/31104 - (55*S2)/864 - z2/3456)/ep^3 + 
   (-104531/933120 + (277*S2)/1296 - (55*T1ep)/11664 - (77*z2)/5184 - 
     (33013*z3)/933120)/ep^2 + (-60109233983/116095057920 + (11*B4)/1728 + 
     (313*D5)/62208 - (1511*D6)/373248 + (23*D6ep)/5832 + (17*PR10ep0)/2916 - 
     (151*PR14ep0)/46656 - (23*PR15ep0)/5832 - (115*PR4dep1)/55296 + 
     (140615*PR4dfin)/8957952 - (23*PR4ep1)/55296 - (41645*PR4fin)/8957952 - 
     (17*PR5ep0)/5832 - (23*PR7ep1)/13824 + (31*PR9dep0)/15552 - 
     (23*PR9ep0)/11664 + (10852523*S2)/3981312 - (249*S2^2)/128 + 
     (47843*T1ep)/8957952 - (16637*T1ep2)/1492992 - (23*T1ep3)/9216 + 
     (256756265*z2)/322486272 - (6719*S2*z2)/36864 - (23*T1ep*z2)/9216 + 
     (14464267*z3)/201553920 + (23*S2*z3)/1024 - (391*z2*z3)/373248 + 
     (5068877*z4)/59719680 - (23*z5)/15360)/ep, 
 II[1, 1, 1, 0, 0, 1, 2, 1, 3, 1, 1, 1, 1, 1, 0] -> 
  ((-7*z3)/240 + z5/24)/ep^2 + ((-643*z3)/1440 + z3^2/24 - (7*z4)/160 + 
     (55*z5)/144 + (5*z6)/48)/ep, II[1, 1, 3, 1, 1, 1, 1, 1, 1, 0, 0, 3, 1, 
   0, 0] -> -1/(3840*ep^5) - 7/(5760*ep^4) + 
   (1007/138240 - (9*S2)/128 - z2/1536)/ep^3 + 
   (-607/20736 + (33*S2)/128 - T1ep/192 - (61*z2)/2304 - (2027*z3)/34560)/
    ep^2 + (-4789933991/358318080 - (17*B4)/288 + (205*D5)/1152 - 
     (379*D6)/20736 + (127*D6ep)/5184 + (49*PR10ep0)/2592 - 
     (7*PR11dep0)/192 - (17*PR14ep0)/2592 - (127*PR15ep0)/5184 + 
     (5*PR4dep1)/1536 - (25435*PR4dfin)/82944 + PR4ep1/1536 + 
     (163*PR4fin)/27648 - (187*PR5ep0)/2592 + PR7ep1/384 - 
     (479*PR9dep0)/3456 - (127*PR9ep0)/10368 + (635705*S2)/36864 - 
     (405*S2^2)/128 + (17177*T1ep)/82944 - (1429*T1ep2)/41472 + T1ep3/256 + 
     (1888919*z2)/995328 - (1537*S2*z2)/3072 + (T1ep*z2)/256 + 
     (7657201*z3)/1866240 - (9*S2*z3)/256 + (335*z2*z3)/10368 + 
     (285031*z4)/276480 - (1673*z5)/11520)/ep, 
 II[1, 1, 3, 1, 1, 1, 2, 1, 1, 0, 1, 1, 1, 0, 0] -> 
  (-1/480 + z3/160)/ep^3 + (-97/2880 + (13*z3)/960 + (3*z4)/320)/ep^2 + 
   (2225147/414720 - D5/24 - D6/144 - D6ep/288 + (3*PR11dep0)/32 - 
     PR12ep0/72 - PR14ep0/144 + PR15ep0/288 + (85*PR4dfin)/576 - 
     (7*PR4fin)/320 + PR9dep0/64 + (7*PR9ep0)/576 - (93*S2)/64 - 
     (405*S2^2)/64 - (11*T1ep)/288 - T1ep2/288 + (4511*z2)/1728 - 
     (3*S2*z2)/64 - (49573*z3)/51840 - (5*z2*z3)/576 + (1103*z4)/3840 + 
     (71*z5)/480)/ep, II[1, 1, 1, 0, 1, 1, 1, 3, 0, 1, 1, 1, 1, 2, 0] -> 
  (-1/480 + z3/160)/ep^3 + (-97/2880 + (13*z3)/960 + (3*z4)/320)/ep^2 + 
   (8544641/2799360 - (11*D5)/144 - PR0ep0/72 - (5*PR10ep0)/216 - 
     PR11dep0/48 - (5*PR4dfin)/144 - (19*PR4fin)/2160 - PR5ep0/72 - 
     PR9dep0/32 + PR9ep0/96 - (65*S2)/16 + (27*S2^2)/32 - T1ep/8 - 
     (5*T1ep2)/108 + (16283*z2)/15552 - (5*S2*z2)/8 - (8051*z3)/17280 - 
     (z2*z3)/192 + (847*z4)/5760 - (67*z5)/240)/ep, 
 II[1, 1, 1, 0, 0, 1, 1, 1, 3, 1, 1, 1, 1, 2, 0] -> 
  (z3/24 - z5/24)/ep^2 + ((329*z3)/720 - (11*z3^2)/120 + z4/16 - 
     (55*z5)/144 - (5*z6)/48)/ep, II[1, 1, 2, 1, 2, 3, 1, 1, 1, 0, 0, 1, 1, 
   0, 0] -> -1/(960*ep^4) + (-5/384 + z3/96)/ep^3 + 
   (-673/6912 + D6/144 - (61*S2)/96 - z2/384 + (13*z3)/48 - z4/192)/ep^2 + 
   (-564261317/53747712 - B4/16 + (71*D5)/1728 + (187*D6)/10368 - 
     (191*D6ep)/5184 - (11*PR10ep0)/216 + (49*PR11dep0)/576 + PR12ep0/216 + 
     (49*PR14ep0)/2592 + (227*PR15ep0)/5184 + (5*PR4dep1)/384 - 
     (6805*PR4dfin)/20736 + PR4ep1/384 + (4603*PR4fin)/103680 - 
     (7*PR5ep0)/144 + PR7ep1/96 - (509*PR9dep0)/3456 + (191*PR9ep0)/10368 + 
     (46873*S2)/9216 + (459*S2^2)/64 + (781*T1ep)/20736 - (109*T1ep2)/3456 + 
     T1ep3/64 - (2476673*z2)/746496 - (109*S2*z2)/256 + (T1ep*z2)/64 + 
     (342281*z3)/233280 - (9*S2*z3)/64 - (z2*z3)/2592 - (1705*z4)/9216 + 
     (19*z5)/60)/ep, II[1, 1, 3, 1, 4, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0] -> 
  1/(2880*ep^5) + 3/(640*ep^4) + (5293/311040 + (13*S2)/864 + z2/1152)/ep^3 + 
   (119863/1866240 + (23*S2)/5184 + (13*T1ep)/11664 + (347*z2)/20736 - 
     (763*z3)/466560)/ep^2 + (514921489/906992640 + (2461*D5)/31104 - 
     (479*D6)/186624 - (55*D6ep)/2916 - (73*PR10ep0)/5832 + 
     (577*PR14ep0)/46656 + (55*PR15ep0)/2916 + (2155*PR4dfin)/139968 - 
     (2813*PR4fin)/699840 + (221*PR5ep0)/23328 - (187*PR9dep0)/15552 + 
     (55*PR9ep0)/5832 + (22109*S2)/31104 + (81*S2^2)/128 + 
     (13333*T1ep)/139968 + (217*T1ep2)/11664 - (360667*z2)/10077696 + 
     (149*S2*z2)/576 - (3023597*z3)/6298560 - (55*z2*z3)/2916 - 
     (313451*z4)/3732480)/ep, II[1, 1, 3, 1, 1, 1, 1, 3, 1, 0, 0, 1, 1, 0, 
   0] -> -1/(960*ep^4) + (-13/1152 + z3/120)/ep^3 + 
   (-283/3840 + D6/144 + (13*S2)/32 - z2/384 + (373*z3)/17280 - z4/120)/
    ep^2 + (1710173789/89579520 + B4/48 - (907*D5)/3456 + (151*D6)/6912 + 
     D6ep/144 + (25*PR10ep0)/2592 - PR11dep0/36 + PR12ep0/72 - 
     (41*PR14ep0)/3456 - (5*PR4dep1)/1152 + (8425*PR4dfin)/20736 - 
     PR4ep1/1152 - (373*PR4fin)/34560 + (223*PR5ep0)/2592 - PR7ep1/288 + 
     (257*PR9dep0)/1152 - PR9ep0/144 - (21855*S2)/1024 + (135*S2^2)/256 - 
     (2135*T1ep)/6912 + (377*T1ep2)/10368 - T1ep3/192 - (421411*z2)/248832 + 
     (377*S2*z2)/768 - (T1ep*z2)/192 - (5540393*z3)/933120 + (3*S2*z3)/64 + 
     (z2*z3)/288 - (2727*z4)/5120 - (241*z5)/2880)/ep, 
 II[2, 1, 2, 1, 3, 3, 1, 0, 0, 0, 1, 1, 0, 0, 0] -> 
  1/(11520*ep^5) + 1/(2160*ep^4) + (233/46080 - S2/384 + z2/4608)/ep^3 + 
   (49327/622080 - (87*S2)/128 - T1ep/5184 + z2/3456 + (15295*z3)/186624)/
    ep^2 + (-32891736619/8599633920 - (2917*B4)/31104 + (2269*D5)/15552 + 
     (125*PR10ep0)/3888 + (4385*PR4dep1)/331776 + (58745*PR4dfin)/1990656 + 
     (877*PR4ep1)/331776 + (53537*PR4fin)/9953280 + (877*PR7ep1)/82944 + 
     (8602837*S2)/884736 - (603*S2^2)/128 + (210335*T1ep)/663552 + 
     (108535*T1ep2)/995328 + (877*T1ep3)/55296 - (5868593*z2)/7962624 + 
     (108439*S2*z2)/73728 + (877*T1ep*z2)/55296 + (147479*z3)/2985984 - 
     (877*S2*z3)/6144 + (877*z2*z3)/27648 + (580805*z4)/884736 + 
     (877*z5)/92160)/ep, II[1, 1, 1, 0, 3, 0, 1, 1, 0, 1, 1, 1, 1, 3, 0] -> 
  (1/1440 - z3/480)/ep^3 + (19/1728 - (17*z3)/2880 - z4/320)/ep^2 + 
   (-28009211141/1612431360 + (5*B4)/108 + (631*D5)/2592 + PR0ep0/81 + 
     (55*PR10ep0)/3888 + PR11dep0/144 - (25*PR4dep1)/6912 - 
     (4115*PR4dfin)/13824 - (5*PR4ep1)/6912 - (451*PR4fin)/622080 - 
     (61*PR5ep0)/864 - (5*PR7ep1)/1728 - (73*PR9dep0)/432 - PR9ep0/288 + 
     (397075*S2)/18432 - (129*S2^2)/32 + (1187*T1ep)/4608 - 
     (2725*T1ep2)/62208 - (5*T1ep3)/1152 + (12645347*z2)/4478976 - 
     (2725*S2*z2)/4608 - (5*T1ep*z2)/1152 + (6160861*z3)/933120 + 
     (5*S2*z3)/128 - (z2*z3)/144 + (132791*z4)/829440 + (361*z5)/5760)/ep, 
 II[3, 1, 2, 1, 1, 1, 1, 1, 1, 0, 0, 2, 1, 0, 0] -> 
  -1/(960*ep^4) + (-13/1152 + z3/120)/ep^3 + 
   (-89/1280 + D6/144 - (61*S2)/96 - z2/384 + (733*z3)/2880 - z4/120)/ep^2 + 
   (-1907260781/268738560 - B4/16 - (25*D5)/1728 + (41*D6)/3456 - 
     (49*D6ep)/1296 - (55*PR10ep0)/1296 + PR11dep0/24 - PR12ep0/648 + 
     (61*PR14ep0)/5184 + (29*PR15ep0)/648 + (5*PR4dep1)/384 - 
     (5515*PR4dfin)/20736 + PR4ep1/384 + (4253*PR4fin)/103680 - 
     (49*PR5ep0)/1296 + PR7ep1/96 - (197*PR9dep0)/1728 + (5*PR9ep0)/324 + 
     (6985*S2)/9216 + (927*S2^2)/128 - (137*T1ep)/6912 - (289*T1ep2)/10368 + 
     T1ep3/64 - (2526577*z2)/746496 - (289*S2*z2)/768 + (T1ep*z2)/64 + 
     (25331*z3)/58320 - (9*S2*z3)/64 + (z2*z3)/2592 - (26569*z4)/138240 + 
     (163*z5)/576)/ep, II[1, 1, 3, 0, 0, 1, 1, 1, 1, 2, 1, 1, 1, 1, 0] -> 
  (z3/24 - z5/24)/ep^2 + ((311*z3)/720 - z3^2/24 + z4/16 - (61*z5)/144 - 
     (5*z6)/48)/ep, II[1, 1, 1, 0, 2, 1, 1, 1, 0, 3, 1, 1, 1, 1, 0] -> 
  (-1/480 + z3/160)/ep^3 + (-109/2880 + (13*z3)/960 + (3*z4)/320)/ep^2 + 
   (8297753/2799360 - (11*D5)/144 - PR0ep0/72 - (5*PR10ep0)/216 - 
     PR11dep0/48 - (5*PR4dfin)/144 - (19*PR4fin)/2160 - PR5ep0/72 - 
     PR9dep0/32 + PR9ep0/96 - (65*S2)/16 + (27*S2^2)/32 - T1ep/8 - 
     (5*T1ep2)/108 + (16283*z2)/15552 - (5*S2*z2)/8 - (11291*z3)/17280 - 
     (z2*z3)/192 + (847*z4)/5760 + (13*z5)/240)/ep, 
 II[3, 1, 3, 0, 1, 1, 1, 2, 1, 0, 0, 1, 1, 0, 0] -> 
  1/(11520*ep^5) + 1/(2160*ep^4) + (-49/27648 + (3*S2)/128 + z2/4608)/ep^3 + 
   (6619/622080 + (49*S2)/1152 + T1ep/576 + (31*z2)/3456 + (269*z3)/77760)/
    ep^2 + (-102320188481/25798901760 - (1591*B4)/10368 + (1765*D5)/20736 - 
     (167*D6)/13824 - D6ep/216 - (143*PR10ep0)/5184 + (155*PR14ep0)/6912 + 
     PR15ep0/216 + (1355*PR4dep1)/110592 - (346375*PR4dfin)/1990656 + 
     (271*PR4ep1)/110592 + (81133*PR4fin)/1990656 + PR5ep0/432 + 
     (271*PR7ep1)/27648 - (221*PR9dep0)/6912 + PR9ep0/432 + 
     (1329109*S2)/884736 + (4179*S2^2)/512 + (278333*T1ep)/1990656 + 
     (5215*T1ep2)/110592 + (271*T1ep3)/18432 - (345622201*z2)/71663616 + 
     (5311*S2*z2)/8192 + (271*T1ep*z2)/18432 - (86453087*z3)/44789760 - 
     (271*S2*z3)/2048 + (685*z2*z3)/27648 + (8554379*z4)/13271040 + 
     (271*z5)/30720)/ep, II[1, 2, 1, 1, 1, 3, 1, 1, 1, 0, 1, 1, 1, 0, 0] -> 
  (-1/480 + z3/160)/ep^3 + (-109/2880 + (13*z3)/960 + (3*z4)/320)/ep^2 + 
   (2188571/414720 - D5/24 - D6/144 - D6ep/288 + (3*PR11dep0)/32 - 
     PR12ep0/72 - PR14ep0/144 + PR15ep0/288 + (85*PR4dfin)/576 - 
     (7*PR4fin)/320 + PR9dep0/64 + (7*PR9ep0)/576 - (93*S2)/64 - 
     (405*S2^2)/64 - (11*T1ep)/288 - T1ep2/288 + (4511*z2)/1728 - 
     (3*S2*z2)/64 - (8921*z3)/10368 - (5*z2*z3)/576 + (1103*z4)/3840 + 
     (71*z5)/480)/ep, II[1, 1, 2, 2, 1, 3, 1, 1, 1, 0, 0, 1, 1, 0, 0] -> 
  (1/1440 - z3/480)/ep^3 + (19/1728 - (17*z3)/2880 - z4/320)/ep^2 + 
   (19871202931/537477120 + (5*B4)/36 - (53*D5)/144 - D6/648 - 
     (19*D6ep)/5184 + (85*PR10ep0)/1296 - PR11dep0/192 + PR12ep0/216 - 
     (47*PR14ep0)/1296 + (19*PR15ep0)/5184 - (25*PR4dep1)/2304 + 
     (41785*PR4dfin)/41472 - (5*PR4ep1)/2304 - (11503*PR4fin)/207360 + 
     (245*PR5ep0)/1296 - (5*PR7ep1)/576 + (1487*PR9dep0)/3456 - 
     (17*PR9ep0)/10368 - (65823*S2)/2048 - (45*S2^2)/8 - (14407*T1ep)/41472 + 
     (2639*T1ep2)/20736 - (5*T1ep3)/384 - (518173*z2)/1492992 + 
     (2639*S2*z2)/1536 - (5*T1ep*z2)/384 - (10050757*z3)/933120 + 
     (15*S2*z3)/128 - (145*z2*z3)/5184 - (426173*z4)/276480 + (581*z5)/5760)/
    ep, II[3, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 2, 1, 0, 0] -> 
  1/(320*ep^4) + (71/1920 - z3/32)/ep^3 + 
   (2921/11520 - D6/48 - (3*S2)/4 + z2/128 - (13*z3)/48 + z4/64)/ep^2 + 
   (-45388183/1866240 + (65*D5)/192 - (179*D6)/3456 + D6ep/144 - PR10ep0/36 - 
     (7*PR11dep0)/48 - (7*PR12ep0)/216 + (25*PR14ep0)/576 - PR15ep0/36 - 
     (55*PR4dfin)/96 + (7*PR4fin)/288 - (7*PR5ep0)/108 - (13*PR9dep0)/64 - 
     PR9ep0/288 + (2747*S2)/128 + (1377*S2^2)/128 + (77*T1ep)/192 + 
     T1ep2/288 - (33569*z2)/20736 + (3*S2*z2)/64 + (71465*z3)/10368 - 
     (5*z2*z3)/576 + (161*z4)/1152 - (7*z5)/12)/ep, 
 II[1, 1, 1, 3, 0, 1, 1, 1, 2, 1, 1, 1, 1, 0, 0] -> 
  ((-7*z3)/240 + z5/24)/ep^2 + ((-403*z3)/1440 - z3^2/120 - (7*z4)/160 + 
     (37*z5)/144 + (5*z6)/48)/ep, II[1, 3, 1, 0, 2, 0, 1, 2, 0, 1, 1, 1, 1, 
   1, 0] -> (1/1440 - z3/480)/ep^3 + (101/8640 - (17*z3)/2880 - z4/320)/
    ep^2 + (-11693917/1119744 + (61*D5)/432 - PR0ep0/324 + (5*PR10ep0)/648 - 
     (17*PR11dep0)/432 - (545*PR4dfin)/2592 + PR4fin/4320 - (4*PR5ep0)/81 - 
     (91*PR9dep0)/864 - PR9ep0/288 + (35*S2)/3 - (63*S2^2)/64 + 
     (17*T1ep)/108 - (5*T1ep2)/216 + (26509*z2)/15552 - (5*S2*z2)/16 + 
     (1995991*z3)/466560 + (z2*z3)/576 + (2089*z4)/5760 - (749*z5)/2160)/ep, 
 II[1, 1, 1, 0, 0, 1, 3, 1, 1, 1, 2, 1, 1, 1, 0] -> 
  ((-7*z3)/240 + z5/24)/ep^2 + ((-403*z3)/1440 - z3^2/120 - (7*z4)/160 + 
     (37*z5)/144 + (5*z6)/48)/ep, II[1, 1, 2, 1, 1, 1, 2, 1, 1, 0, 0, 3, 1, 
   0, 0] -> (1/1440 - z3/480)/ep^3 + (101/8640 - (17*z3)/2880 - z4/320)/
    ep^2 + (-97992691/13436928 + D5/12 - D6/648 - (19*D6ep)/5184 - 
     (5*PR10ep0)/432 + (17*PR11dep0)/576 + PR12ep0/216 + (13*PR14ep0)/1296 + 
     (19*PR15ep0)/5184 - (1885*PR4dfin)/10368 + (583*PR4fin)/51840 - 
     (35*PR5ep0)/1296 - (233*PR9dep0)/3456 - (17*PR9ep0)/10368 + 
     (2201*S2)/384 + (135*S2^2)/64 + (391*T1ep)/5184 - (89*T1ep2)/5184 - 
     (2003*z2)/5832 - (89*S2*z2)/384 + (921719*z3)/466560 - (5*z2*z3)/2592 - 
     (43*z4)/7680 + (793*z5)/2880)/ep, 
 II[3, 1, 4, 1, 2, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0] -> 
  -1/(17280*ep^5) + 31/(51840*ep^4) + (5399/1866240 - (59*S2)/2592 - z2/6912)/
    ep^3 + (-16013/699840 - (73*S2)/5184 - (59*T1ep)/34992 - (379*z2)/62208 + 
     (499*z3)/279936)/ep^2 + (1287056177/5441955840 + (2*D5)/81 + 
     PR10ep0/243 - (6005*PR4dfin)/419904 - (3121*PR4fin)/419904 + 
     (17369*S2)/93312 + (77*S2^2)/64 + (2519*T1ep)/69984 + 
     (229*T1ep2)/34992 + (22444015*z2)/60466176 + (133*S2*z2)/1728 + 
     (1255945*z3)/7558272 + (518659*z4)/4478976)/ep, 
 II[1, 1, 1, 1, 3, 1, 1, 3, 0, 0, 1, 1, 1, 0, 0] -> 
  -1/(1920*ep^5) - 5/(2304*ep^4) + (1073/69120 - (9*S2)/64 - z2/768)/ep^3 + 
   (-6209/82944 + (75*S2)/128 - T1ep/96 - (241*z2)/4608 - (373*z3)/3456)/
    ep^2 + (-1378768517/268738560 + B4/48 + (47*D5)/1728 - (2809*D6)/31104 + 
     (19*D6ep)/2592 - (55*PR10ep0)/1296 + (59*PR11dep0)/864 - 
     (25*PR12ep0)/972 + (161*PR14ep0)/5184 - (19*PR15ep0)/2592 - 
     (5*PR4dep1)/1152 - (1495*PR4dfin)/20736 - PR4ep1/1152 + 
     (5393*PR4fin)/103680 + (161*PR5ep0)/7776 - PR7ep1/288 + 
     (13*PR9dep0)/432 - (19*PR9ep0)/5184 - (6295*S2)/9216 + (189*S2^2)/128 - 
     (827*T1ep)/20736 - (109*T1ep2)/10368 - T1ep3/192 - (1847591*z2)/373248 - 
     (163*S2*z2)/768 - (T1ep*z2)/192 - (734597*z3)/311040 + (3*S2*z3)/64 - 
     (z2*z3)/324 - (172901*z4)/165888 + (2143*z5)/8640)/ep, 
 II[2, 1, 1, 1, 3, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0] -> 
  1/(1280*ep^5) + 1/(320*ep^4) + (-7/5120 - (3*S2)/128 + z2/512)/ep^3 + 
   (-249/2560 + (27*S2)/128 - T1ep/576 + (491*z3)/11520)/ep^2 + 
   (99154849/4976640 - (33*D5)/128 + (425*D6)/20736 + D6ep/144 + 
     (25*PR10ep0)/864 - PR11dep0/144 + PR12ep0/324 - (89*PR14ep0)/3456 - 
     PR15ep0/144 + (1805*PR4dfin)/3456 - (7*PR4fin)/1920 + 
     (247*PR5ep0)/2592 + (245*PR9dep0)/1152 - PR9ep0/288 - (9749*S2)/512 - 
     (621*S2^2)/256 - (101*T1ep)/384 + (5*T1ep2)/108 - (338015*z2)/165888 + 
     (157*S2*z2)/256 - (155449*z3)/20736 + (z2*z3)/144 - (316333*z4)/552960 + 
     (61*z5)/144)/ep, II[3, 1, 1, 1, 2, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0] -> 
  1/(1280*ep^5) + 1/(320*ep^4) + (-23/5120 - (3*S2)/128 + z2/512)/ep^3 + 
   (-1087/7680 + (27*S2)/128 - T1ep/576 + (1139*z3)/11520)/ep^2 + 
   (87027281/4976640 - (71*D5)/384 + (833*D6)/20736 + D6ep/48 + 
     (5*PR10ep0)/108 - PR11dep0/9 + (7*PR12ep0)/324 - (77*PR14ep0)/3456 - 
     PR15ep0/48 + (1865*PR4dfin)/3456 - (11*PR4fin)/1920 + 
     (271*PR5ep0)/2592 + (293*PR9dep0)/1152 - PR9ep0/96 - (7829*S2)/512 - 
     (783*S2^2)/256 - (163*T1ep)/1152 + (85*T1ep2)/864 - (375023*z2)/165888 + 
     (337*S2*z2)/256 - (212279*z3)/34560 + (z2*z3)/48 - (277117*z4)/552960 + 
     (5*z5)/72)/ep, II[2, 1, 2, 1, 3, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0] -> 
  -1/(3840*ep^5) - 7/(5760*ep^4) + (-49/138240 + S2/128 - z2/1536)/ep^3 + 
   (169/103680 - (15*S2)/128 + T1ep/1728 - z2/2304 - (179*z3)/34560)/ep^2 + 
   (82188997/44789760 + (329*D5)/3456 + (9*D6)/256 + (107*D6ep)/2592 + 
     (209*PR10ep0)/2592 + PR11dep0/96 + (5*PR12ep0)/324 - 
     (299*PR14ep0)/10368 - (107*PR15ep0)/2592 + (265*PR4dfin)/1152 - 
     (673*PR4fin)/17280 + PR5ep0/96 + (205*PR9dep0)/3456 - 
     (107*PR9ep0)/5184 + (40883*S2)/4608 - (2925*S2^2)/256 + 
     (2161*T1ep)/10368 + (193*T1ep2)/2592 + (1954015*z2)/497664 + 
     (775*S2*z2)/768 + (508181*z3)/311040 + (107*z2*z3)/2592 + 
     (141173*z4)/184320 + (13*z5)/96)/ep, 
 II[1, 1, 1, 0, 2, 1, 1, 3, 0, 1, 1, 1, 1, 1, 0] -> 
  1/(640*ep^4) + (11/960 - z3/160)/ep^3 + 
   (133/4608 - (3*S2)/64 + z2/256 - (5*z3)/192 - (3*z4)/320)/ep^2 + 
   (-75232327/2799360 + (23*D5)/72 + PR10ep0/216 + PR11dep0/12 - 
     (5*PR4dfin)/8 - PR4fin/216 - (11*PR5ep0)/72 - (31*PR9dep0)/96 - 
     PR9ep0/96 + (1893*S2)/64 - (351*S2^2)/64 + (89*T1ep)/288 - 
     (47*T1ep2)/432 + (175477*z2)/31104 - (47*S2*z2)/32 + (142483*z3)/12960 + 
     (z2*z3)/192 + (329*z4)/288 + (37*z5)/240)/ep, 
 II[3, 1, 1, 1, 2, 1, 1, 3, 0, 0, 1, 1, 0, 0, 0] -> 
  1/(5760*ep^5) + 29/(34560*ep^4) + (-3613/207360 + (77*S2)/576 + z2/2304)/
    ep^3 + (112033/1244160 + (701*S2)/3456 + (77*T1ep)/7776 + (215*z2)/4608 - 
     (9343*z3)/311040)/ep^2 + (-2705805173/1289945088 + (247*B4)/2592 + 
     (701*D5)/20736 + (373*D6)/13824 - D6ep/216 - (131*PR10ep0)/5184 + 
     (119*PR14ep0)/6912 + PR15ep0/216 - (95*PR4dep1)/9216 - 
     (2735*PR4dfin)/497664 - (19*PR4ep1)/9216 + (101*PR4fin)/497664 + 
     (5*PR5ep0)/864 - (19*PR7ep1)/2304 - (137*PR9dep0)/6912 + PR9ep0/432 - 
     (299987*S2)/221184 + (207*S2^2)/512 - (52601*T1ep)/1492992 - 
     (7049*T1ep2)/248832 - (19*T1ep3)/1536 + (6621031*z2)/17915904 - 
     (1939*S2*z2)/6144 - (19*T1ep*z2)/1536 + (20866871*z3)/11197440 + 
     (57*S2*z3)/512 - (203*z2*z3)/6912 - (894331*z4)/1105920 - (19*z5)/2560)/
    ep, II[1, 1, 1, 1, 4, 0, 1, 1, 1, 0, 1, 1, 2, 0, 0] -> 
  -1/(960*ep^5) - 77/(5760*ep^4) + (-2063/34560 + (19*S2)/96 - z2/384)/ep^3 + 
   (38203/207360 - (209*S2)/576 + (19*T1ep)/1296 + (25*z2)/768 + 
     (1499*z3)/51840)/ep^2 + (-10016529703/3224862720 - B4/144 + 
     (89*D5)/1152 + (19*D6)/2304 - D6ep/72 - (13*PR10ep0)/864 + 
     (23*PR14ep0)/1152 + PR15ep0/72 + (5*PR4dep1)/1536 - 
     (9185*PR4dfin)/248832 + PR4ep1/1536 + (17143*PR4fin)/1244160 + 
     (7*PR5ep0)/648 + PR7ep1/384 - PR9dep0/128 + PR9ep0/144 + 
     (95843*S2)/110592 + (441*S2^2)/256 + (34595*T1ep)/248832 + 
     (2483*T1ep2)/41472 + T1ep3/256 - (17960519*z2)/8957952 + 
     (929*S2*z2)/1024 + (T1ep*z2)/256 + (3511637*z3)/5598720 - 
     (9*S2*z3)/256 - (7*z2*z3)/1152 - (482663*z4)/1658880 + (3*z5)/1280)/ep, 
 II[2, 1, 2, 1, 4, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0] -> 
  1/(5760*ep^5) - 11/(5760*ep^4) + (-1429/207360 + (41*S2)/576 + z2/2304)/
    ep^3 + (7043/62208 - (463*S2)/1728 + (41*T1ep)/7776 + (131*z2)/6912 + 
     (1723*z3)/77760)/ep^2 + (943871233/4837294080 - (7*B4)/432 + 
     (25*D5)/3456 + (107*D6)/20736 - D6ep/648 - PR10ep0/288 + 
     (35*PR14ep0)/10368 + PR15ep0/648 + (5*PR4dep1)/2304 - 
     (1945*PR4dfin)/373248 + PR4ep1/2304 + (8447*PR4fin)/1866240 + 
     (35*PR5ep0)/7776 + PR7ep1/576 + (5*PR9dep0)/3456 + PR9ep0/1296 - 
     (64015*S2)/55296 + (369*S2^2)/256 + (1727*T1ep)/373248 + 
     (1063*T1ep2)/62208 + T1ep3/384 - (10659217*z2)/13436928 + 
     (409*S2*z2)/1536 + (T1ep*z2)/384 - (205499*z3)/839808 - (3*S2*z3)/128 + 
     (19*z2*z3)/5184 + (6853*z4)/311040 + z5/640)/ep, 
 II[3, 2, 2, 1, 1, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0] -> 
  1/(1280*ep^5) + 1/(320*ep^4) + (5/1024 - (3*S2)/128 + z2/512)/ep^3 + 
   (-47/1536 + (5*S2)/128 - T1ep/576 - (271*z3)/11520)/ep^2 + 
   (89985749/8957952 - (53*D5)/288 - D6/1152 - (7*D6ep)/432 - 
     (19*PR10ep0)/864 + PR11dep0/24 - PR12ep0/216 - (5*PR14ep0)/1728 + 
     (7*PR15ep0)/432 + (565*PR4dfin)/3456 + (137*PR4fin)/17280 + 
     (5*PR5ep0)/144 + (29*PR9dep0)/576 + (7*PR9ep0)/864 - (20057*S2)/1536 + 
     (189*S2^2)/64 - (23*T1ep)/96 - (17*T1ep2)/576 - (849781*z2)/497664 - 
     (105*S2*z2)/256 - (350491*z3)/77760 - (7*z2*z3)/432 - 
     (89759*z4)/184320 + (5*z5)/16)/ep, 
 II[1, 1, 1, 0, 2, 0, 1, 3, 0, 1, 1, 2, 1, 1, 0] -> 
  1/(640*ep^4) + (11/960 - z3/160)/ep^3 + 
   (953/23040 - (3*S2)/64 + z2/256 - (5*z3)/192 - (3*z4)/320)/ep^2 + 
   (-74742439/2799360 + (23*D5)/72 + PR10ep0/216 + PR11dep0/12 - 
     (5*PR4dfin)/8 - PR4fin/216 - (11*PR5ep0)/72 - (31*PR9dep0)/96 - 
     PR9ep0/96 + (1871*S2)/64 - (351*S2^2)/64 + (89*T1ep)/288 - 
     (47*T1ep2)/432 + (175477*z2)/31104 - (47*S2*z2)/32 + (280241*z3)/25920 + 
     (z2*z3)/192 + (329*z4)/288 + (37*z5)/240)/ep, 
 II[2, 2, 1, 1, 3, 1, 0, 3, 0, 0, 1, 0, 1, 0, 0] -> 
  1/(5760*ep^5) + 29/(34560*ep^4) + (-665/41472 + (77*S2)/576 + z2/2304)/
    ep^3 + (32653/248832 + (853*S2)/1152 + (77*T1ep)/7776 + (215*z2)/4608 - 
     (85289*z3)/466560)/ep^2 + (-3512750491/3224862720 + (521*B4)/7776 + 
     (727*D5)/3888 + (25*PR10ep0)/3888 + (95*PR14ep0)/7776 - 
     (565*PR4dep1)/41472 + (355*PR4dfin)/3072 - (113*PR4ep1)/41472 - 
     (12071*PR4fin)/414720 + (7*PR5ep0)/729 - (113*PR7ep1)/10368 + 
     (2571685*S2)/331776 - (483*S2^2)/64 + (44527*T1ep)/248832 + 
     (181*T1ep2)/13824 - (113*T1ep3)/6912 + (32510785*z2)/8957952 + 
     (2245*S2*z2)/9216 - (113*T1ep*z2)/6912 + (1102057*z3)/622080 + 
     (113*S2*z3)/768 - (113*z2*z3)/3456 + (97747*z4)/1658880 - 
     (113*z5)/11520)/ep, II[2, 2, 1, 1, 2, 1, 1, 3, 0, 0, 1, 1, 0, 0, 0] -> 
  -1/(1920*ep^5) - 5/(2304*ep^4) + (-1471/69120 + S2/64 - z2/768)/ep^3 + 
   (-10145/82944 + (45*S2)/128 + T1ep/864 - z2/4608 + (6509*z3)/51840)/ep^2 + 
   (1080099311/268738560 - B4/144 - (119*D5)/1728 + (95*D6)/3456 + D6ep/216 + 
     (19*PR10ep0)/1296 - (73*PR14ep0)/5184 - PR15ep0/216 + (5*PR4dep1)/3456 + 
     (205*PR4dfin)/2304 + PR4ep1/3456 + PR4fin/2304 + (7*PR5ep0)/486 + 
     PR7ep1/864 + (29*PR9dep0)/576 - PR9ep0/432 - (37123*S2)/9216 - 
     (117*S2^2)/128 - (445*T1ep)/6912 + (79*T1ep2)/10368 + T1ep3/576 - 
     (153277*z2)/373248 + (85*S2*z2)/768 + (T1ep*z2)/576 - 
     (832567*z3)/933120 - (S2*z3)/64 + (7*z2*z3)/864 - (13163*z4)/276480 + 
     z5/960)/ep, II[1, 2, 2, 1, 1, 1, 1, 1, 1, 0, 0, 3, 1, 0, 0] -> 
  1/(1280*ep^5) + 1/(320*ep^4) + (9/5120 - (3*S2)/128 + z2/512)/ep^3 + 
   (-607/7680 + (5*S2)/128 - T1ep/576 + (377*z3)/11520)/ep^2 + 
   (122274181/44789760 - (17*D5)/288 - (31*D6)/3456 - (17*D6ep)/864 - 
     (19*PR10ep0)/864 + PR11dep0/32 + (13*PR14ep0)/1728 + (17*PR15ep0)/864 + 
     (55*PR4dfin)/3456 + (7*PR4fin)/3456 + PR5ep0/108 + (7*PR9dep0)/288 + 
     (17*PR9ep0)/1728 - (7529*S2)/1536 + (189*S2^2)/64 - (23*T1ep)/288 - 
     T1ep2/192 - (355909*z2)/497664 - (21*S2*z2)/256 - (77341*z3)/77760 - 
     (17*z2*z3)/864 - (30607*z4)/184320 + (5*z5)/96)/ep, 
 II[1, 1, 2, 0, 3, 1, 1, 2, 1, 0, 0, 1, 2, 0, 0] -> 
  -1/(3840*ep^5) - 7/(5760*ep^4) + (-337/138240 + S2/128 - z2/1536)/ep^3 + 
   (4993/103680 + (517*S2)/384 + T1ep/1728 - z2/2304 - (11917*z3)/34560)/
    ep^2 + (-26790671/268738560 + (5*B4)/48 - (31*D5)/1728 - (25*D6)/864 + 
     D6ep/216 + PR10ep0/1296 - (23*PR14ep0)/1728 - PR15ep0/216 - 
     (25*PR4dep1)/1152 + (355*PR4dfin)/20736 - (5*PR4ep1)/1152 - 
     (713*PR4fin)/20736 - (7*PR5ep0)/216 - (5*PR7ep1)/288 - 
     (25*PR9dep0)/576 - PR9ep0/432 + (6689*S2)/3072 - (939*S2^2)/128 - 
     (3095*T1ep)/20736 - (1331*T1ep2)/10368 - (5*T1ep3)/192 + 
     (9110491*z2)/1492992 - (83*S2*z2)/48 - (5*T1ep*z2)/192 + 
     (288341*z3)/116640 + (15*S2*z3)/64 - (41*z2*z3)/864 + 
     (91307*z4)/552960 - z5/64)/ep, 
 II[1, 2, 2, 1, 4, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0] -> 
  -1/(960*ep^5) - 77/(5760*ep^4) + (-2207/34560 + (19*S2)/96 - z2/384)/ep^3 + 
   (9161/69120 + (7*S2)/576 + (19*T1ep)/1296 + (25*z2)/768 + (563*z3)/155520)/
    ep^2 + (-495862063/3224862720 - B4/1296 + (31*D5)/10368 + (13*D6)/20736 - 
     (5*D6ep)/648 - (11*PR10ep0)/864 + (77*PR14ep0)/10368 + (5*PR15ep0)/648 + 
     (5*PR4dep1)/13824 - (7865*PR4dfin)/248832 + PR4ep1/13824 + 
     (7519*PR4fin)/1244160 + PR5ep0/324 + PR7ep1/3456 - (17*PR9dep0)/3456 + 
     (5*PR9ep0)/1296 - (85703*S2)/36864 + (507*S2^2)/256 + 
     (443*T1ep)/248832 + (619*T1ep2)/41472 + T1ep3/2304 - 
     (7831919*z2)/8957952 + (923*S2*z2)/3072 + (T1ep*z2)/2304 + 
     (345253*z3)/1119744 - (S2*z3)/256 - (71*z2*z3)/10368 - 
     (193967*z4)/1658880 + z5/3840)/ep, 
 II[2, 1, 4, 1, 2, 1, 2, 0, 0, 0, 1, 1, 0, 0, 0] -> 
  1/(5760*ep^5) - 11/(5760*ep^4) + (-257/41472 + (41*S2)/576 + z2/2304)/
    ep^3 + (36047/311040 - (173*S2)/864 + (41*T1ep)/7776 + (131*z2)/6912 + 
     z3/93312)/ep^2 + (5895752281/4837294080 - (7*B4)/3888 - (145*D5)/3888 - 
     (25*PR10ep0)/3888 + (5*PR4dep1)/20736 - (5425*PR4dfin)/373248 + 
     PR4ep1/20736 + (2663*PR4fin)/1866240 + PR7ep1/5184 - 
     (620413*S2)/165888 + (33*S2^2)/16 - (26605*T1ep)/373248 - 
     (421*T1ep2)/62208 + T1ep3/3456 - (4425217*z2)/13436928 - 
     (257*S2*z2)/4608 + (T1ep*z2)/3456 - (199411*z3)/1679616 - (S2*z3)/384 + 
     (z2*z3)/1728 - (115*z4)/15552 + z5/5760)/ep, 
 II[1, 1, 3, 0, 1, 1, 1, 4, 1, 0, 0, 1, 1, 0, 0] -> 
  1/(2160*ep^4) + (53/6480 - z3/360)/ep^3 + 
   (149/2430 - D6/432 + (33*S2)/64 + z2/864 - (34025*z3)/186624 + z4/360)/
    ep^2 + (25370660227/38698352640 - (1643*B4)/15552 + (5341*D5)/62208 - 
     (1171*D6)/41472 + (11*D6ep)/1296 + (313*PR10ep0)/15552 - 
     (125*PR14ep0)/20736 - (7*PR15ep0)/648 + (415*PR4dep1)/165888 + 
     (163445*PR4dfin)/2985984 + (83*PR4ep1)/165888 - 
     (78211*PR4fin)/14929920 - PR5ep0/648 + (83*PR7ep1)/41472 - 
     (5*PR9dep0)/20736 - PR9ep0/324 + (2507723*S2)/442368 - (1979*S2^2)/512 + 
     (48625*T1ep)/331776 + (169*T1ep2)/6144 + (83*T1ep3)/27648 + 
     (114444635*z2)/107495424 + (1521*S2*z2)/4096 + (83*T1ep*z2)/27648 - 
     (92682023*z3)/67184640 - (83*S2*z3)/3072 + (505*z2*z3)/41472 + 
     (4798123*z4)/3981312 + (761*z5)/138240)/ep, 
 II[2, 1, 1, 1, 6, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0] -> 
  1/(25920*ep^5) - 797/(311040*ep^4) + 
   (-76987/5598720 + (475*S2)/7776 + z2/10368)/ep^3 + 
   (376321/3732480 - (13453*S2)/93312 + (475*T1ep)/104976 + 
     (5209*z2)/373248 + (257509*z3)/8398080)/ep^2 + 
   (-739821185081/1393140695040 - (6253*B4)/186624 + (1181*D5)/46656 - 
     PR10ep0/1296 + (95*PR14ep0)/23328 + (8465*PR4dep1)/1990656 - 
     (2523535*PR4dfin)/107495424 + (1693*PR4ep1)/1990656 + 
     (4998617*PR4fin)/537477120 + (121*PR5ep0)/34992 + (1693*PR7ep1)/497664 - 
     (254481247*S2)/238878720 + (121*S2^2)/64 + (18166751*T1ep)/322486272 + 
     (1593983*T1ep2)/53747712 + (1693*T1ep3)/331776 - 
     (4864499425*z2)/3869835264 + (571861*S2*z2)/1327104 + 
     (1693*T1ep*z2)/331776 - (374265551*z3)/2418647040 - (1693*S2*z3)/36864 + 
     (1693*z2*z3)/165888 + (8159123*z4)/79626240 + (1693*z5)/552960)/ep, 
 II[3, 1, 2, 1, 4, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0] -> 
  1/(8640*ep^5) + 79/(51840*ep^4) + (2527/311040 - (7*S2)/288 + z2/3456)/
    ep^3 + (-17417/1866240 + (43*S2)/864 - (7*T1ep)/3888 - (89*z2)/20736 + 
     (593*z3)/279936)/ep^2 + (-176553692813/77396705280 - (7825*B4)/93312 + 
     (3673*D5)/46656 + (47*PR10ep0)/3888 + (6125*PR4dep1)/995328 + 
     (11045*PR4dfin)/5971968 + (1225*PR4ep1)/995328 + 
     (63113*PR4fin)/5971968 + (1225*PR7ep1)/248832 + (14841041*S2)/2654208 - 
     (751*S2^2)/384 + (888569*T1ep)/5971968 + (43097*T1ep2)/995328 + 
     (1225*T1ep3)/165888 - (187612117*z2)/214990848 + (4689*S2*z2)/8192 + 
     (1225*T1ep*z2)/165888 - (4986613*z3)/8957952 - (1225*S2*z3)/18432 + 
     (1225*z2*z3)/82944 + (4749211*z4)/7962624 + (245*z5)/55296)/ep, 
 II[2, 1, 1, 1, 4, 2, 1, 1, 0, 0, 1, 1, 0, 0, 0] -> 
  1/(2160*ep^4) + (53/6480 - z3/360)/ep^3 + 
   (43/648 - D6/432 - (289*S2)/288 + z2/864 + (12905*z3)/93312 + z4/360)/
    ep^2 + (-24572996071/4299816960 + (1099*B4)/15552 + (1319*D5)/10368 + 
     (1183*D6)/62208 + (11*D6ep)/3888 + (17*PR10ep0)/3888 + 
     (65*PR14ep0)/3456 - (5*PR15ep0)/972 + (5*PR4dep1)/2048 + 
     (9805*PR4dfin)/995328 + PR4ep1/2048 + (11527*PR4fin)/1658880 + 
     (11*PR5ep0)/729 + PR7ep1/512 + (5*PR9dep0)/31104 - PR9ep0/3888 + 
     (6958859*S2)/1327104 - (245*S2^2)/256 + (202721*T1ep)/995328 + 
     (109385*T1ep2)/1492992 + (3*T1ep3)/1024 - (5803669*z2)/3981312 + 
     (109385*S2*z2)/110592 + (3*T1ep*z2)/1024 + (42000181*z3)/22394880 - 
     (27*S2*z3)/1024 + (793*z2*z3)/124416 - (1276781*z4)/1327104 + 
     (29*z5)/9216)/ep, II[1, 1, 4, 2, 1, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0] -> 
  -1/(360*ep^3) + (-13/216 - z3/60 + z5/18)/ep^2 + 
   (12707671807/806215680 + (5*B4)/54 - (11*D5)/108 - D6/3888 + 
     (13*D6ep)/15552 + (19*PR10ep0)/486 + (79*PR11dep0)/576 + PR11ep0/72 + 
     PR12ep0/216 - (59*PR14ep0)/1944 - (13*PR15ep0)/15552 - 
     (25*PR4dep1)/3456 + (21835*PR4dfin)/62208 - (5*PR4ep1)/3456 - 
     (27013*PR4fin)/311040 + (11*PR5ep0)/1944 - (5*PR7ep1)/864 + 
     (643*PR9dep0)/10368 - (13*PR9ep0)/31104 - (17623*S2)/3072 - 
     (825*S2^2)/64 - (7411*T1ep)/62208 - (535*T1ep2)/31104 - (5*T1ep3)/576 + 
     (18925523*z2)/2239488 - (535*S2*z2)/2304 - (5*T1ep*z2)/576 - 
     (861031*z3)/1399680 + (5*S2*z3)/64 - (257*z2*z3)/15552 + z3^2/360 + 
     (203017*z4)/414720 + (9*z5)/16 - (5*z6)/144)/ep, 
 II[1, 1, 4, 2, 2, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0] -> 
  -1/(2880*ep^5) - 5/(1152*ep^4) + (-689/34560 + (7*S2)/96 - z2/1152)/ep^3 + 
   (12199/207360 - (7*S2)/288 + (7*T1ep)/1296 + (31*z2)/2304 + 
     (1519*z3)/77760)/ep^2 + (596721863/806215680 - B4/432 - (49*D5)/5184 + 
     (35*D6)/3888 + (7*D6ep)/3888 - (5*PR10ep0)/1296 + PR14ep0/3888 - 
     (7*PR15ep0)/3888 + (5*PR4dep1)/10368 - (1015*PR4dfin)/62208 + 
     PR4ep1/10368 + (163*PR4fin)/103680 - PR5ep0/11664 + PR7ep1/2592 - 
     (13*PR9dep0)/2592 - (7*PR9ep0)/7776 - (51883*S2)/27648 + 
     (147*S2^2)/128 - (1871*T1ep)/62208 - (77*T1ep2)/31104 + T1ep3/1728 - 
     (670691*z2)/2239488 + (7*S2*z2)/2304 + (T1ep*z2)/1728 - 
     (8261*z3)/174960 - (S2*z3)/192 + (23*z2*z3)/7776 - (5269*z4)/207360 + 
     z5/2880)/ep, II[1, 1, 4, 1, 1, 2, 1, 1, 1, 0, 0, 1, 1, 0, 0] -> 
  -1/(2880*ep^5) - 5/(1152*ep^4) + (-109/6912 + (7*S2)/96 - z2/1152)/ep^3 + 
   (23783/207360 - (115*S2)/288 + (7*T1ep)/1296 + (31*z2)/2304 + 
     (473*z3)/12960)/ep^2 + (577504771/537477120 + (11*B4)/432 + D5/288 + 
     (151*D6)/10368 - D6ep/864 - (17*PR10ep0)/7776 + PR11dep0/864 + 
     (5*PR14ep0)/864 + PR15ep0/864 + (5*PR4dep1)/6912 + 
     (8135*PR4dfin)/124416 + PR4ep1/6912 + (709*PR4fin)/207360 + 
     (61*PR5ep0)/3888 + PR7ep1/1728 + (49*PR9dep0)/5184 + PR9ep0/1728 - 
     (133885*S2)/55296 - (15*S2^2)/32 + (2227*T1ep)/124416 + 
     (1529*T1ep2)/62208 + T1ep3/1152 - (1169153*z2)/1492992 + 
     (1697*S2*z2)/4608 + (T1ep*z2)/1152 - (1460939*z3)/2799360 - 
     (S2*z3)/128 + (z2*z3)/1728 - (121319*z4)/276480 + (1709*z5)/17280)/ep, 
 II[2, 1, 1, 1, 4, 1, 1, 1, 0, 0, 1, 2, 0, 0, 0] -> 
  1/(8640*ep^5) + 79/(51840*ep^4) + (419/62208 - (7*S2)/288 + z2/3456)/ep^3 + 
   (-152873/1866240 - (119*S2)/144 - (7*T1ep)/3888 - (89*z2)/20736 + 
     (12919*z3)/51840)/ep^2 + (26102095741/4299816960 - (679*B4)/5184 - 
     (9781*D5)/31104 + (1655*D6)/62208 - (43*D6ep)/1944 - 
     (179*PR10ep0)/7776 - (623*PR14ep0)/31104 + (43*PR15ep0)/1944 + 
     (995*PR4dep1)/55296 - (101375*PR4dfin)/995328 + (199*PR4ep1)/55296 + 
     (56611*PR4fin)/1658880 - (17*PR5ep0)/1944 + (199*PR7ep1)/13824 + 
     (193*PR9dep0)/31104 + (43*PR9ep0)/3888 - (21498697*S2)/1327104 + 
     (2967*S2^2)/256 - (351835*T1ep)/995328 - (50195*T1ep2)/1492992 + 
     (199*T1ep3)/9216 - (17416457*z2)/3981312 - (51539*S2*z2)/110592 + 
     (199*T1ep*z2)/9216 - (67320583*z3)/22394880 - (199*S2*z3)/1024 + 
     (2621*z2*z3)/124416 + (2131723*z4)/6635520 + (199*z5)/15360)/ep, 
 II[1, 1, 4, 1, 1, 1, 1, 2, 1, 0, 0, 1, 1, 0, 0] -> 
  -1/(720*ep^4) + (-7/270 + z3/90)/ep^3 + 
   (-337/1620 + D6/144 + (397*S2)/288 - z2/288 - (119*z3)/12960 - z4/240)/
    ep^2 + (338388607/26873856 + (5*B4)/72 - (107*D5)/648 + (253*D6)/15552 + 
     (35*D6ep)/15552 + (65*PR10ep0)/3888 + (67*PR11dep0)/1728 + PR12ep0/216 - 
     (107*PR14ep0)/3888 + (73*PR15ep0)/15552 - (25*PR4dep1)/1728 + 
     (1255*PR4dfin)/5184 - (5*PR4ep1)/1728 - (377*PR4fin)/8640 + 
     (25*PR5ep0)/1296 - (5*PR7ep1)/432 + (1109*PR9dep0)/10368 - 
     (35*PR9ep0)/31104 - (132299*S2)/13824 - (51*S2^2)/8 - 
     (8573*T1ep)/31104 - (31*T1ep2)/486 - (5*T1ep3)/288 + 
     (1628849*z2)/373248 - (31*S2*z2)/36 - (5*T1ep*z2)/288 - 
     (509549*z3)/466560 + (5*S2*z3)/96 - (397*z2*z3)/15552 + 
     (18277*z4)/103680 - (73*z5)/8640)/ep, 
 II[1, 1, 1, 0, 4, 0, 1, 1, 0, 1, 1, 1, 2, 1, 0] -> 
  (1/1080 - z3/360)/ep^3 + (13/648 - (4*z3)/135 - z4/240)/ep^2 + 
   (18304378853/2418647040 - (5*B4)/162 - (79*D5)/972 + (19*PR0ep0)/1944 + 
     (25*PR10ep0)/2916 + (29*PR11dep0)/1296 + (25*PR4dep1)/10368 + 
     (15145*PR4dfin)/62208 + (5*PR4ep1)/10368 + (13651*PR4fin)/933120 + 
     (223*PR5ep0)/3888 + (5*PR7ep1)/2592 + (317*PR9dep0)/2592 - PR9ep0/288 - 
     (215635*S2)/27648 - S2^2/8 - (1001*T1ep)/20736 + (5845*T1ep2)/93312 + 
     (5*T1ep3)/1728 - (19628099*z2)/6718464 + (5845*S2*z2)/6912 + 
     (5*T1ep*z2)/1728 - (1144687*z3)/279936 + (5*S2*z3)/64 + (5*z2*z3)/864 - 
     (445031*z4)/1244160 + (4871*z5)/25920)/ep, 
 II[4, 1, 2, 1, 2, 1, 1, 0, 0, 0, 1, 2, 0, 0, 0] -> 
  1/(8640*ep^5) + 79/(51840*ep^4) + (491/62208 - (7*S2)/288 + z2/3456)/ep^3 + 
   (-12737/1866240 - (47*S2)/144 - (7*T1ep)/3888 - (89*z2)/20736 + 
     (629*z3)/8748)/ep^2 + (46410891637/38698352640 + (7217*B4)/46656 - 
     (4117*D5)/46656 - (29*PR10ep0)/1944 - (4885*PR4dep1)/497664 - 
     (103885*PR4dfin)/2985984 - (977*PR4ep1)/497664 - 
     (198677*PR4fin)/14929920 - (977*PR7ep1)/124416 - (8907097*S2)/1327104 + 
     (1465*S2^2)/384 - (215339*T1ep)/995328 - (32353*T1ep2)/497664 - 
     (977*T1ep3)/82944 + (91178717*z2)/107495424 - (32801*S2*z2)/36864 - 
     (977*T1ep*z2)/82944 + (7067245*z3)/4478976 + (977*S2*z3)/9216 - 
     (977*z2*z3)/41472 - (4873283*z4)/3981312 - (977*z5)/138240)/ep, 
 II[1, 1, 4, 1, 1, 1, 2, 1, 1, 0, 0, 1, 1, 0, 0] -> 
  (1/1080 - z3/360)/ep^3 + (13/648 - (4*z3)/135 - z4/240)/ep^2 + 
   (-5325265121/537477120 - (5*B4)/108 + (31*D5)/432 - D6/3888 + 
     (13*D6ep)/15552 - (95*PR10ep0)/3888 - (79*PR11dep0)/1728 + PR12ep0/216 + 
     (59*PR14ep0)/3888 - (13*PR15ep0)/15552 + (25*PR4dep1)/6912 - 
     (11915*PR4dfin)/41472 + (5*PR4ep1)/6912 + (2479*PR4fin)/69120 - 
     (5*PR5ep0)/162 + (5*PR7ep1)/1728 - (323*PR9dep0)/3456 - 
     (121*PR9ep0)/31104 + (99133*S2)/18432 + (105*S2^2)/16 + 
     (7159*T1ep)/124416 - (541*T1ep2)/20736 + (5*T1ep3)/1152 - 
     (4189889*z2)/1492992 - (541*S2*z2)/1536 + (5*T1ep*z2)/1152 + 
     (296981*z3)/186624 + (25*S2*z3)/384 + (37*z2*z3)/3888 + 
     (17461*z4)/829440 - (781*z5)/17280)/ep, 
 II[2, 1, 4, 0, 1, 1, 1, 2, 1, 0, 0, 1, 1, 0, 0] -> 
  1/(8640*ep^5) + 79/(51840*ep^4) + (2023/311040 - (7*S2)/288 + z2/3456)/
    ep^3 + (-8797/373248 - (41*S2)/96 - (7*T1ep)/3888 - (89*z2)/20736 + 
     (51517*z3)/466560)/ep^2 + (16755433181/7739670528 + (1567*B4)/15552 - 
     (2279*D5)/31104 + (1165*D6)/62208 - D6ep/243 - PR10ep0/7776 - 
     (133*PR14ep0)/31104 + PR15ep0/243 - (635*PR4dep1)/165888 + 
     (82295*PR4dfin)/2985984 - (127*PR4ep1)/165888 - 
     (248113*PR4fin)/14929920 + PR5ep0/648 - (127*PR7ep1)/41472 + 
     (403*PR9dep0)/31104 + PR9ep0/486 - (2259895*S2)/442368 + 
     (133*S2^2)/256 - (108847*T1ep)/995328 - (32135*T1ep2)/1492992 - 
     (127*T1ep3)/27648 + (127539545*z2)/107495424 - (33479*S2*z2)/110592 - 
     (127*T1ep*z2)/27648 + (16230611*z3)/13436928 + (127*S2*z3)/3072 - 
     (1655*z2*z3)/124416 - (14961187*z4)/19906560 - (127*z5)/46080)/ep, 
 II[3, 1, 1, 1, 5, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0] -> 
  -1/(8640*ep^5) - 379/(103680*ep^4) + 
   (-20101/5598720 - (157*S2)/3888 - z2/3456)/ep^3 + 
   (-275359/11197440 - (19943*S2)/46656 - (157*T1ep)/52488 - 
     (8435*z2)/373248 + (19123*z3)/524880)/ep^2 + 
   (12155315291/4299816960 - (265*B4)/46656 - (10987*D5)/46656 - 
     (17*PR10ep0)/3888 - (499*PR14ep0)/23328 + (1325*PR4dep1)/497664 - 
     (26185*PR4dfin)/995328 + (265*PR4ep1)/497664 + (27913*PR4fin)/2985984 - 
     (1261*PR5ep0)/69984 + (265*PR7ep1)/124416 - (95565031*S2)/11943936 + 
     (7*S2^2)/4 - (25153405*T1ep)/80621568 - (898333*T1ep2)/13436928 + 
     (265*T1ep3)/82944 - (13296215*z2)/35831808 - (306143*S2*z2)/331776 + 
     (265*T1ep*z2)/82944 - (139090601*z3)/201553920 - (265*S2*z3)/9216 + 
     (265*z2*z3)/41472 - (13261169*z4)/179159040 + (53*z5)/27648)/ep, 
 II[1, 1, 4, 1, 3, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0] -> 
  1/(4320*ep^5) + 7/(2160*ep^4) + (85/7776 + (7*S2)/216 + z2/1728)/ep^3 + 
   (14573/233280 + (107*S2)/1296 + (7*T1ep)/2916 + (49*z2)/2592 - 
     (973*z3)/116640)/ep^2 + (-13759147/453496320 + (119*D5)/3888 - 
     (41*D6)/11664 - (7*D6ep)/11664 + (55*PR10ep0)/11664 + 
     (11*PR14ep0)/23328 + (7*PR15ep0)/11664 + (1885*PR4dfin)/139968 - 
     (775*PR4fin)/139968 - (11*PR5ep0)/11664 - (5*PR9dep0)/7776 + 
     (7*PR9ep0)/23328 + (37625*S2)/31104 - (45*S2^2)/32 + (493*T1ep)/8748 + 
     (311*T1ep2)/23328 + (1701407*z2)/2519424 + (113*S2*z2)/576 + 
     (2473981*z3)/6298560 - (7*z2*z3)/11664 + (217733*z4)/1866240)/ep, 
 II[4, 1, 1, 1, 4, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0] -> 
  -1/(12960*ep^5) - 1/(972*ep^4) + (-27203/2099520 - (107*S2)/23328 - 
     z2/5184)/ep^3 + (-245141/4199040 + (23383*S2)/139968 - 
     (107*T1ep)/314928 - (287*z2)/69984 + (7307*z3)/3149280)/ep^2 + 
   (675441373/906992640 - (667*D5)/11664 - (353*PR10ep0)/34992 + 
     (17*PR14ep0)/69984 - (1795*PR4dfin)/46656 + (1055*PR4fin)/139968 + 
     (83*PR5ep0)/209952 - (912149*S2)/279936 + (1733*S2^2)/576 - 
     (142667*T1ep)/1889568 - (12463*T1ep2)/629856 - (2345845*z2)/2519424 - 
     (2095*S2*z2)/7776 - (1866749*z3)/3779136 - (2350039*z4)/16796160)/ep, 
 II[4, 1, 3, 1, 2, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0] -> 
  -1/(25920*ep^5) - 91/(155520*ep^4) + 
   (-1949/311040 + (91*S2)/2592 - z2/10368)/ep^3 + 
   (133573/5598720 - (169*S2)/2592 + (91*T1ep)/34992 + (637*z2)/62208 + 
     (41*z3)/5184)/ep^2 + (47765585423/87071293440 - (5*B4)/11664 + 
     (271*D5)/46656 + PR10ep0/1944 + (25*PR4dep1)/124416 + 
     (56425*PR4dfin)/6718464 + (5*PR4ep1)/124416 - (21955*PR4fin)/6718464 + 
     (5*PR7ep1)/31104 - (1884827*S2)/2985984 - (91*S2^2)/384 + 
     (2207*T1ep)/2239488 + (4829*T1ep2)/1119744 + (5*T1ep3)/20736 + 
     (64299247*z2)/241864704 + (2095*S2*z2)/27648 + (5*T1ep*z2)/20736 + 
     (3345433*z3)/30233088 - (5*S2*z3)/2304 + (5*z2*z3)/10368 + 
     (504203*z4)/8957952 + z5/6912)/ep, 
 II[1, 1, 1, 1, 4, 1, 1, 2, 0, 0, 1, 1, 1, 0, 0] -> 
  -1/(1440*ep^5) - 1/(120*ep^4) + (-119/4320 + (7*S2)/48 - z2/576)/ep^3 + 
   (377/1620 - (251*S2)/288 + (7*T1ep)/648 + z2/36 + (67*z3)/810)/ep^2 + 
   (-4960442237/403107840 - B4/24 + (521*D5)/2592 + (691*D6)/46656 - 
     (71*D6ep)/3888 - (11*PR10ep0)/972 + (23*PR11dep0)/648 - 
     (5*PR12ep0)/5832 + (7*PR14ep0)/432 + (71*PR15ep0)/3888 + 
     (5*PR4dep1)/576 - (10105*PR4dfin)/31104 + PR4ep1/576 + 
     (383*PR4fin)/155520 - (331*PR5ep0)/5832 + PR7ep1/144 - 
     (49*PR9dep0)/324 + (71*PR9ep0)/7776 + (171389*S2)/13824 + 3*S2^2 + 
     (2863*T1ep)/10368 + (389*T1ep2)/15552 + T1ep3/96 + (565511*z2)/1119744 + 
     (473*S2*z2)/1152 + (T1ep*z2)/96 + (3166247*z3)/699840 - (3*S2*z3)/32 + 
     (5*z2*z3)/1944 + (83741*z4)/155520 - (649*z5)/12960)/ep, 
 II[3, 1, 1, 1, 4, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0] -> 
  1/(4320*ep^5) + 19/(6480*ep^4) + (133/25920 + (7*S2)/216 + z2/1728)/ep^3 + 
   (8687/466560 + (37*S2)/5184 + (7*T1ep)/2916 + (47*z2)/2592 + 
     (6673*z3)/933120)/ep^2 + (284469019603/77396705280 + (151*B4)/10368 - 
     (1721*D5)/20736 + (557*D6)/41472 - (7*D6ep)/324 - (319*PR10ep0)/15552 + 
     (41*PR14ep0)/62208 + (7*PR15ep0)/324 - (155*PR4dep1)/110592 + 
     (61445*PR4dfin)/5971968 - (31*PR4ep1)/110592 - 
     (163699*PR4fin)/29859840 + (13*PR5ep0)/23328 - (31*PR7ep1)/27648 - 
     (205*PR9dep0)/20736 + (7*PR9ep0)/648 - (600029*S2)/98304 + 
     (1505*S2^2)/512 - (2159573*T1ep)/17915904 - (101237*T1ep2)/2985984 - 
     (31*T1ep3)/18432 + (84969227*z2)/214990848 - (32551*S2*z2)/73728 - 
     (31*T1ep*z2)/18432 - (18411799*z3)/26873856 + (31*S2*z3)/2048 - 
     (2071*z2*z3)/82944 - (6231353*z4)/39813120 - (31*z5)/30720)/ep, 
 II[2, 1, 1, 1, 4, 1, 1, 2, 0, 0, 1, 1, 0, 0, 0] -> 
  1/(4320*ep^5) + 19/(6480*ep^4) + (103/1944 - (71*S2)/432 + z2/1728)/ep^3 + 
   (214/3645 - (475*S2)/1296 - (71*T1ep)/5832 - (41*z2)/864 - 
     (7117*z3)/51840)/ep^2 + (-7868433329/1612431360 - (49*B4)/972 + 
     (2465*D5)/31104 - (4145*D6)/62208 + (41*D6ep)/972 + (35*PR10ep0)/972 - 
     (295*PR14ep0)/31104 - (41*PR15ep0)/972 + (65*PR4dep1)/20736 - 
     (5735*PR4dfin)/124416 + (13*PR4ep1)/20736 + (2017*PR4fin)/622080 - 
     (7*PR5ep0)/432 + (13*PR7ep1)/5184 + (41*PR9dep0)/31104 - 
     (41*PR9ep0)/1944 + (1563319*S2)/165888 - (1017*S2^2)/256 + 
     (106193*T1ep)/1119744 + (1331*T1ep2)/62208 + (13*T1ep3)/3456 + 
     (1237055*z2)/4478976 + (2857*S2*z2)/13824 + (13*T1ep*z2)/3456 + 
     (49643*z3)/349920 - (13*S2*z3)/384 + (773*z2*z3)/15552 + 
     (1745461*z4)/2488320 + (13*z5)/5760)/ep, 
 II[2, 1, 1, 1, 5, 1, 0, 1, 0, 0, 1, 1, 1, 0, 0] -> 
  1/(2880*ep^5) + 371/(34560*ep^4) + (6461/124416 - (157*S2)/864 + z2/1152)/
    ep^3 + (-244801/1244160 + (1385*S2)/5184 - (157*T1ep)/11664 - 
     (1399*z2)/41472 - (6191*z3)/622080)/ep^2 + 
   (33522533065/10319560704 + (3689*B4)/62208 - (16517*D5)/124416 - 
     (1807*D6)/248832 + (7*D6ep)/972 + (235*PR10ep0)/31104 - 
     (847*PR14ep0)/41472 - (7*PR15ep0)/972 - (4045*PR4dep1)/663552 + 
     (11555*PR4dfin)/442368 - (809*PR4ep1)/663552 - (39461*PR4fin)/2211840 - 
     (349*PR5ep0)/23328 - (809*PR7ep1)/165888 + (185*PR9dep0)/41472 - 
     (7*PR9ep0)/1944 - (5407217*S2)/1769472 - (1737*S2^2)/1024 - 
     (7729793*T1ep)/35831808 - (492449*T1ep2)/5971968 - (809*T1ep3)/110592 + 
     (359865973*z2)/143327232 - (177547*S2*z2)/147456 - 
     (809*T1ep*z2)/110592 + (369967*z3)/1990656 + (809*S2*z3)/12288 - 
     (3697*z2*z3)/497664 - (10249237*z4)/79626240 - (809*z5)/184320)/ep, 
 II[2, 1, 0, 1, 4, 1, 2, 2, 0, 0, 1, 1, 0, 0, 0] -> 
  1/(4320*ep^5) + 19/(6480*ep^4) + (1057/19440 - (71*S2)/432 + z2/1728)/
    ep^3 + (413/7776 - (709*S2)/432 - (71*T1ep)/5832 - (41*z2)/864 + 
     (2167*z3)/15552)/ep^2 + (-38779940297/12899450880 - (649*B4)/15552 - 
     (329*D5)/7776 + (73*PR10ep0)/7776 + (2345*PR4dep1)/165888 - 
     (11285*PR4dfin)/331776 + (469*PR4ep1)/165888 + (103849*PR4fin)/4976640 + 
     (469*PR7ep1)/41472 + (4494629*S2)/3981312 + (245*S2^2)/128 + 
     (138319*T1ep)/2985984 + (81613*T1ep2)/1492992 + (469*T1ep3)/27648 - 
     (104074033*z2)/35831808 + (24175*S2*z2)/36864 + (469*T1ep*z2)/27648 - 
     (3504787*z3)/4478976 - (469*S2*z3)/3072 + (469*z2*z3)/13824 - 
     (899843*z4)/3981312 + (469*z5)/46080)/ep, 
 II[2, 1, 1, 2, 4, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0] -> 
  -1/(1440*ep^5) - 1/(120*ep^4) + (-137/4320 + (7*S2)/48 - z2/576)/ep^3 + 
   (779/4320 - (143*S2)/288 + (7*T1ep)/648 + z2/36 + (5113*z3)/77760)/ep^2 + 
   (-233614721/403107840 - (5*B4)/216 + (79*D5)/1728 + (119*D6)/10368 + 
     D6ep/648 + (29*PR10ep0)/3888 + (71*PR14ep0)/15552 - PR15ep0/648 + 
     (25*PR4dep1)/5184 + (235*PR4dfin)/31104 + (5*PR4ep1)/5184 + 
     (91*PR4fin)/17280 + (73*PR5ep0)/5832 + (5*PR7ep1)/1296 + 
     (11*PR9dep0)/576 - PR9ep0/1296 - (1289*S2)/4608 + (221*S2^2)/128 + 
     (2819*T1ep)/31104 + (955*T1ep2)/15552 + (5*T1ep3)/864 - 
     (1579657*z2)/1119744 + (1039*S2*z2)/1152 + (5*T1ep*z2)/864 + 
     (246779*z3)/1399680 - (5*S2*z3)/96 + (17*z2*z3)/1296 + (703*z4)/51840 + 
     z5/288)/ep, II[4, 1, 1, 1, 3, 1, 0, 1, 0, 0, 1, 0, 2, 0, 0] -> 
  1/(4320*ep^5) + 19/(6480*ep^4) + (169/25920 + (7*S2)/216 + z2/1728)/ep^3 + 
   (21469/466560 - S2/24 + (7*T1ep)/2916 + (47*z2)/2592 - (1619*z3)/349920)/
    ep^2 + (-53353661/1074954240 + B4/2916 + (227*D5)/5832 + 
     (77*PR10ep0)/11664 + (5*PR14ep0)/23328 + (5*PR4dep1)/124416 + 
     (14125*PR4dfin)/746496 + PR4ep1/124416 - (28939*PR4fin)/3732480 - 
     (7*PR5ep0)/17496 + PR7ep1/31104 + (1376059*S2)/995328 - (7*S2^2)/6 + 
     (545*T1ep)/9216 + (6115*T1ep2)/373248 + T1ep3/20736 + 
     (2347259*z2)/2985984 + (6563*S2*z2)/27648 + (T1ep*z2)/20736 + 
     (8438693*z3)/16796160 - (S2*z3)/2304 + (z2*z3)/10368 + 
     (230221*z4)/1658880 + z5/34560)/ep, 
 II[2, 1, 2, 1, 5, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0] -> 
  1/(2880*ep^5) + 371/(34560*ep^4) + (33169/622080 - (157*S2)/864 + z2/1152)/
    ep^3 + (-618739/3732480 + (311*S2)/1152 - (157*T1ep)/11664 - 
     (1399*z2)/41472 - (34831*z3)/933120)/ep^2 + 
   (4930419653/10319560704 + (247*B4)/20736 - (41*D5)/1728 + 
     (17*PR10ep0)/3888 - (17*PR14ep0)/2592 - (2105*PR4dep1)/663552 + 
     (43685*PR4dfin)/1327104 - (421*PR4ep1)/663552 - (47827*PR4fin)/6635520 - 
     (19*PR5ep0)/3888 - (421*PR7ep1)/165888 + (38718347*S2)/15925248 - 
     (175*S2^2)/64 - (151573*T1ep)/3981312 - (210077*T1ep2)/5971968 - 
     (421*T1ep3)/110592 + (183939713*z2)/143327232 - (83423*S2*z2)/147456 - 
     (421*T1ep*z2)/110592 - (35026513*z3)/89579520 + (421*S2*z3)/12288 - 
     (421*z2*z3)/55296 + (4770527*z4)/79626240 - (421*z5)/184320)/ep, 
 II[2, 1, 1, 1, 3, 3, 1, 1, 0, 0, 1, 1, 0, 0, 0] -> 
  1/(2880*ep^4) + (23/5760 - z3/360)/ep^3 + 
   (989/34560 - D6/432 - (833*S2)/576 + z2/1152 + (88061*z3)/311040 + z4/360)/
    ep^2 + (-37824731831/8599633920 + (809*B4)/10368 + (1345*D5)/20736 + 
     (353*D6)/13824 + D6ep/144 + (59*PR10ep0)/5184 + (233*PR14ep0)/20736 - 
     PR15ep0/108 + (95*PR4dep1)/12288 - (65*PR4dfin)/663552 + 
     (19*PR4ep1)/12288 + (33239*PR4fin)/3317760 + (31*PR5ep0)/1944 + 
     (19*PR7ep1)/3072 + (83*PR9dep0)/6912 - PR9ep0/432 + (180737*S2)/98304 + 
     (399*S2^2)/512 + (302929*T1ep)/1990656 + (3113*T1ep2)/36864 + 
     (19*T1ep3)/2048 - (56391439*z2)/23887872 + (9339*S2*z2)/8192 + 
     (19*T1ep*z2)/2048 + (3056543*z3)/1658880 - (171*S2*z3)/2048 + 
     (641*z2*z3)/27648 - (5322587*z4)/4423680 + (641*z5)/92160)/ep, 
 II[1, 1, 3, 3, 1, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0] -> 
  -1/(480*ep^3) + (-11/320 - (13*z3)/720 + z5/18)/ep^2 + 
   (-1864521227/537477120 - (5*B4)/36 + (47*D5)/864 + (11*D6)/432 + 
     (11*D6ep)/864 + (13*PR10ep0)/2592 - (23*PR11dep0)/288 + PR11ep0/72 + 
     PR12ep0/36 - PR14ep0/3456 - (11*PR15ep0)/864 + (25*PR4dep1)/2304 - 
     (4085*PR4dfin)/41472 + (5*PR4ep1)/2304 + (4163*PR4fin)/207360 - 
     (47*PR5ep0)/2592 + (5*PR7ep1)/576 - (53*PR9dep0)/1152 - 
     (11*PR9ep0)/1728 + (40469*S2)/6144 + (135*S2^2)/256 + 
     (1657*T1ep)/13824 + (505*T1ep2)/20736 + (5*T1ep3)/384 - 
     (2196091*z2)/1492992 + (505*S2*z2)/1536 + (5*T1ep*z2)/384 - 
     (164251*z3)/233280 - (15*S2*z3)/128 + (67*z2*z3)/1728 + z3^2/360 + 
     (275177*z4)/276480 + (823*z5)/3456 - (5*z6)/144)/ep, 
 II[1, 1, 3, 1, 2, 0, 1, 3, 1, 0, 0, 1, 1, 0, 0] -> 
  -1/(3840*ep^5) - 7/(5760*ep^4) + (-125/27648 + S2/128 - z2/1536)/ep^3 + 
   (-1219/20736 + (319*S2)/384 + T1ep/1728 - z2/2304 - (15629*z3)/103680)/
    ep^2 + (-465963701/537477120 + (19*B4)/288 - (73*D5)/3456 + 
     (199*D6)/20736 + (41*D6ep)/1296 - PR10ep0/648 - PR14ep0/1728 - 
     (41*PR15ep0)/1296 - (95*PR4dep1)/6912 + (1285*PR4dfin)/41472 - 
     (19*PR4ep1)/6912 - (43*PR4fin)/23040 + PR5ep0/1944 - (19*PR7ep1)/1728 + 
     (23*PR9dep0)/1728 - (41*PR9ep0)/2592 + (353*S2)/2048 - 3*S2^2 - 
     (5507*T1ep)/41472 - (431*T1ep2)/6912 - (19*T1ep3)/1152 + 
     (490811*z2)/373248 - (429*S2*z2)/512 - (19*T1ep*z2)/1152 + 
     (1122109*z3)/933120 + (19*S2*z3)/128 - (7*z2*z3)/5184 - 
     (14563*z4)/61440 - (19*z5)/1920)/ep, 
 II[1, 1, 1, 3, 1, 1, 1, 1, 1, 0, 2, 1, 1, 0, 0] -> 
  (-1/240 + z3/80)/ep^2 + (-133/1440 + (229*z3)/480 + (3*z4)/160 + (3*z5)/8 - 
     (147*z7)/160)/ep, II[1, 1, 2, 3, 2, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0] -> 
  -1/(480*ep^3) + (-11/320 - (13*z3)/720 + z5/18)/ep^2 + 
   (372139453/67184640 - (29*D5)/432 + (13*D6)/1296 - (19*D6ep)/5184 - 
     PR10ep0/216 + (89*PR11dep0)/576 + PR11ep0/72 + PR12ep0/216 - 
     (29*PR14ep0)/5184 + (19*PR15ep0)/5184 + (1835*PR4dfin)/10368 - 
     (353*PR4fin)/51840 + PR5ep0/324 - (19*PR9dep0)/3456 + 
     (19*PR9ep0)/10368 - (289*S2)/96 - (855*S2^2)/128 - (61*T1ep)/648 - 
     (5*T1ep2)/192 + (156979*z2)/93312 - (45*S2*z2)/128 - 
     (1106977*z3)/466560 - (19*z2*z3)/5184 + z3^2/360 + (271*z4)/23040 + 
     (2123*z5)/1728 - (5*z6)/144)/ep, 
 II[2, 1, 1, 1, 2, 0, 1, 1, 1, 0, 1, 3, 1, 0, 0] -> 
  1/(1280*ep^5) + 1/(320*ep^4) + (41/5120 - (3*S2)/128 + z2/512)/ep^3 + 
   (-21/2560 - (17*S2)/128 - T1ep/576 - (77*z3)/2304)/ep^2 + 
   (-34016887/44789760 + (25*D5)/1152 - (119*D6)/6912 - (5*D6ep)/216 - 
     (25*PR10ep0)/864 + (65*PR14ep0)/3456 + (5*PR15ep0)/216 - 
     (5*PR4dfin)/128 + (109*PR4fin)/17280 + (5*PR5ep0)/864 - 
     (17*PR9dep0)/1152 + (5*PR9ep0)/432 - (1099*S2)/1536 + (1053*S2^2)/256 + 
     (97*T1ep)/3456 + T1ep2/288 - (535613*z2)/497664 + (9*S2*z2)/256 - 
     (60221*z3)/103680 - (5*z2*z3)/216 - (2593*z4)/12288)/ep, 
 II[1, 1, 1, 0, 1, 1, 2, 1, 0, 1, 1, 3, 1, 1, 0] -> 
  ((-7*z3)/240 + z5/24)/ep^2 + ((-673*z3)/1440 + z3^2/24 - (7*z4)/160 + 
     (29*z5)/72 + (5*z6)/48)/ep, II[2, 3, 1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 
   0] -> 1/(160*ep^3) + (-3590335/746496 + D5/16 - D6/144 - D6ep/288 + 
     PR10ep0/72 - (9*PR11dep0)/32 - PR11ep0/24 - PR12ep0/72 + PR14ep0/72 + 
     PR15ep0/288 + (5*PR4dfin)/192 + (163*PR4fin)/2880 + PR5ep0/12 + 
     (29*PR9dep0)/192 + PR9ep0/576 - (117*S2)/64 + (405*S2^2)/32 + 
     (43*T1ep)/288 + (35*T1ep2)/288 - (45929*z2)/5184 + (105*S2*z2)/64 - 
     (6631*z3)/4320 - (z2*z3)/288 - (1609*z4)/1280 - (475*z5)/288)/ep + 
   (37/320 + (17*z3)/240 - (5*z5)/24)/ep^2, 
 II[1, 1, 2, 3, 2, 0, 1, 1, 1, 0, 0, 2, 1, 0, 0] -> 
  -1/(3840*ep^5) - 7/(5760*ep^4) + (-553/138240 + S2/128 - z2/1536)/ep^3 + 
   (10411/103680 - (581*S2)/384 + T1ep/1728 - z2/2304 + (24971*z3)/103680)/
    ep^2 + (34854667/9953280 - (17*B4)/144 + (7*D5)/3456 - (121*D6)/20736 - 
     (37*D6ep)/648 - (29*PR10ep0)/2592 + (13*PR14ep0)/3456 + 
     (37*PR15ep0)/648 + (85*PR4dep1)/3456 - (2005*PR4dfin)/20736 + 
     (17*PR4ep1)/3456 - (437*PR4fin)/103680 - (91*PR5ep0)/7776 + 
     (17*PR7ep1)/864 - (199*PR9dep0)/3456 + (37*PR9ep0)/1296 - 
     (3241*S2)/1024 + (1785*S2^2)/256 + (1229*T1ep)/6912 + (95*T1ep2)/1152 + 
     (17*T1ep3)/576 - (780887*z2)/497664 + (143*S2*z2)/128 + 
     (17*T1ep*z2)/576 - (680027*z3)/311040 - (17*S2*z3)/64 + (5*z2*z3)/2592 + 
     (300523*z4)/552960 + (17*z5)/960)/ep, 
 II[1, 2, 1, 3, 1, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0] -> 
  (1/240 + z3/24 - z5/24)/ep^2 + (133/1440 + (61*z3)/144 + z3^2/120 + z4/16 - 
     (85*z5)/144 - (5*z6)/48)/ep, II[2, 1, 1, 1, 3, 1, 1, 1, 0, 0, 1, 3, 0, 
   0, 0] -> 1/(11520*ep^5) + 1/(2160*ep^4) + 
   (-269/138240 + (3*S2)/128 + z2/4608)/ep^3 + 
   (12271/622080 + (101*S2)/128 + T1ep/576 + (31*z2)/3456 - (647*z3)/3888)/
    ep^2 + (-26494961707/8599633920 + (905*B4)/10368 + (2833*D5)/20736 - 
     (307*D6)/13824 + D6ep/54 + (29*PR10ep0)/5184 + (55*PR14ep0)/6912 - 
     PR15ep0/54 - (1525*PR4dep1)/110592 + (35*PR4dfin)/8192 - 
     (305*PR4ep1)/110592 - (23527*PR4fin)/1105920 - (7*PR5ep0)/1296 - 
     (305*PR7ep1)/27648 - (3*PR9dep0)/256 - PR9ep0/108 + 
     (5526037*S2)/884736 - (2889*S2^2)/512 + (19541*T1ep)/221184 - 
     (7715*T1ep2)/331776 - (305*T1ep3)/18432 + (72042541*z2)/23887872 - 
     (7427*S2*z2)/24576 - (305*T1ep*z2)/18432 + (36081419*z3)/14929920 + 
     (305*S2*z3)/2048 - (403*z2*z3)/27648 - (119035*z4)/884736 - 
     (61*z5)/6144)/ep, II[1, 1, 1, 1, 1, 2, 1, 1, 1, 0, 1, 1, 3, 0, 0] -> 
  (-1/480 + z3/160)/ep^3 + (-23/576 + (13*z3)/960 + (3*z4)/320)/ep^2 + 
   (2170283/414720 - D5/24 - D6/144 - D6ep/288 + (3*PR11dep0)/32 - 
     PR12ep0/72 - PR14ep0/144 + PR15ep0/288 + (85*PR4dfin)/576 - 
     (7*PR4fin)/320 + PR9dep0/64 + (7*PR9ep0)/576 - (93*S2)/64 - 
     (405*S2^2)/64 - (11*T1ep)/288 - T1ep2/288 + (4511*z2)/1728 - 
     (3*S2*z2)/64 - (56053*z3)/51840 - (5*z2*z3)/576 + (1103*z4)/3840 + 
     (221*z5)/480)/ep, II[1, 1, 1, 3, 2, 2, 1, 1, 0, 0, 1, 1, 1, 0, 0] -> 
  (1/1440 - z3/480)/ep^3 + (101/8640 - (17*z3)/2880 - z4/320)/ep^2 + 
   (97936919/13436928 + (7*D5)/144 + (29*D6)/648 + (251*D6ep)/5184 + 
     (5*PR10ep0)/54 - (73*PR11dep0)/576 + PR12ep0/36 - (173*PR14ep0)/5184 - 
     (251*PR15ep0)/5184 + (3365*PR4dfin)/10368 - (2447*PR4fin)/51840 + 
     (5*PR5ep0)/162 + (427*PR9dep0)/3456 - (287*PR9ep0)/10368 + 
     (673*S2)/192 - (1485*S2^2)/128 + (443*T1ep)/2592 + (511*T1ep2)/5184 + 
     (358087*z2)/93312 + (511*S2*z2)/384 + (101113*z3)/233280 + 
     (65*z2*z3)/1296 + (17321*z4)/23040 - (2117*z5)/2880)/ep, 
 II[1, 1, 2, 3, 1, 2, 1, 1, 1, 0, 0, 1, 1, 0, 0] -> 
  (1/1440 - z3/480)/ep^3 + (107/8640 - (17*z3)/2880 - z4/320)/ep^2 + 
   (140089807/107495424 + (5*B4)/36 - D5/8 - (7*D6)/216 - (7*D6ep)/432 - 
     (5*PR10ep0)/144 + PR11dep0/8 - PR12ep0/54 + PR14ep0/192 + 
     (7*PR15ep0)/432 - (25*PR4dep1)/2304 - (1715*PR4dfin)/41472 - 
     (5*PR4ep1)/2304 - (683*PR4fin)/207360 - (5*PR5ep0)/648 - 
     (5*PR7ep1)/576 - (13*PR9dep0)/576 + PR9ep0/216 - (20223*S2)/2048 + 
     (315*S2^2)/128 - (3709*T1ep)/13824 - (647*T1ep2)/6912 - (5*T1ep3)/384 + 
     (1185907*z2)/1492992 - (647*S2*z2)/512 - (5*T1ep*z2)/384 + 
     (985289*z3)/933120 + (15*S2*z3)/128 - (35*z2*z3)/864 - 
     (314273*z4)/276480 + (99*z5)/640)/ep, 
 II[1, 1, 1, 1, 1, 1, 1, 2, 3, 0, 1, 1, 1, 0, 0] -> 
  (-1/480 + z3/160)/ep^3 + (-23/576 + (13*z3)/960 + (3*z4)/320)/ep^2 + 
   (2170283/414720 - D5/24 - D6/144 - D6ep/288 + (3*PR11dep0)/32 - 
     PR12ep0/72 - PR14ep0/144 + PR15ep0/288 + (85*PR4dfin)/576 - 
     (7*PR4fin)/320 + PR9dep0/64 + (7*PR9ep0)/576 - (93*S2)/64 - 
     (405*S2^2)/64 - (11*T1ep)/288 - T1ep2/288 + (4511*z2)/1728 - 
     (3*S2*z2)/64 - (46549*z3)/51840 - (5*z2*z3)/576 + (1103*z4)/3840 + 
     (121*z5)/480)/ep, II[1, 1, 3, 1, 1, 1, 1, 1, 1, 0, 0, 1, 3, 0, 0] -> 
  (1/1440 - z3/480)/ep^3 + (101/8640 - (17*z3)/2880 - z4/320)/ep^2 + 
   (-6296490571/1074954240 - (5*B4)/72 + (13*D5)/96 + (11*D6)/432 + 
     (11*D6ep)/864 + (5*PR10ep0)/216 - PR11dep0/32 + PR12ep0/36 + 
     PR14ep0/1152 - (11*PR15ep0)/864 + (25*PR4dep1)/4608 - 
     (6605*PR4dfin)/82944 + (5*PR4ep1)/4608 + (3499*PR4fin)/414720 - 
     (25*PR5ep0)/2592 + (5*PR7ep1)/1152 - (7*PR9dep0)/384 - 
     (17*PR9ep0)/1728 + (39359*S2)/4096 - (135*S2^2)/256 + 
     (6077*T1ep)/27648 + (79*T1ep2)/1536 + (5*T1ep3)/768 - 
     (2005331*z2)/2985984 + (711*S2*z2)/1024 + (5*T1ep*z2)/768 + 
     (2081753*z3)/1866240 - (15*S2*z3)/256 + (95*z2*z3)/3456 + 
     (319729*z4)/552960 + (1477*z5)/11520)/ep, 
 II[1, 1, 1, 1, 2, 1, 3, 1, 0, 0, 1, 2, 1, 0, 0] -> 
  (1/1440 - z3/480)/ep^3 + (107/8640 - (17*z3)/2880 - z4/320)/ep^2 + 
   (-36499417/4478976 + (7*D5)/144 - D6/108 - (11*D6ep)/576 - 
     (5*PR10ep0)/216 - PR11dep0/192 - PR12ep0/54 + PR14ep0/192 + 
     (11*PR15ep0)/576 - (265*PR4dfin)/1152 + (241*PR4fin)/17280 - 
     (5*PR5ep0)/108 - (47*PR9dep0)/384 + (7*PR9ep0)/1152 + (47*S2)/8 + 
     (225*S2^2)/128 + T1ep/144 - (113*T1ep2)/1728 + (9289*z2)/31104 - 
     (113*S2*z2)/128 + (11345*z3)/5184 - (5*z2*z3)/288 + (671*z4)/23040 + 
     (253*z5)/2880)/ep, II[1, 1, 2, 1, 1, 2, 1, 1, 1, 0, 0, 1, 3, 0, 0] -> 
  (1/1440 - z3/480)/ep^3 + (113/8640 - (17*z3)/2880 - z4/320)/ep^2 + 
   (763141/93312 - (13*D5)/144 - (7*D6)/216 - (7*D6ep)/432 + 
     (5*PR10ep0)/432 - PR11dep0/12 - PR12ep0/54 - (11*PR14ep0)/1728 + 
     (7*PR15ep0)/432 + (65*PR4dfin)/288 - (7*PR4fin)/1440 + (5*PR5ep0)/108 + 
     (67*PR9dep0)/576 + PR9ep0/216 - (1043*S2)/128 - (45*S2^2)/128 - 
     (113*T1ep)/1728 + (41*T1ep2)/864 - (3409*z2)/3456 + (41*S2*z2)/64 - 
     (78511*z3)/25920 - (25*z2*z3)/1728 - (1201*z4)/5760 - (133*z5)/720)/ep, 
 II[1, 1, 1, 1, 3, 0, 1, 1, 1, 0, 1, 1, 3, 0, 0] -> 
  -1/(1920*ep^5) - 11/(3840*ep^4) + (169/23040 - (9*S2)/64 - z2/768)/ep^3 + 
   (-18647/138240 + (77*S2)/384 - T1ep/96 - (83*z2)/1536 - (161*z3)/8640)/
    ep^2 + (-2165444593/716636160 + B4/288 + (47*D5)/1152 - (89*D6)/6912 + 
     (5*D6ep)/108 + (41*PR10ep0)/864 - (73*PR14ep0)/3456 - (5*PR15ep0)/108 - 
     (5*PR4dep1)/3072 + (355*PR4dfin)/18432 - PR4ep1/3072 - 
     (1583*PR4fin)/276480 - (11*PR5ep0)/864 - PR7ep1/768 + 
     (25*PR9dep0)/1152 - (5*PR9ep0)/216 + (537967*S2)/73728 - 
     (1593*S2^2)/256 + (6871*T1ep)/165888 - T1ep2/3072 - T1ep3/512 + 
     (2868415*z2)/1990656 - (153*S2*z2)/2048 - (T1ep*z2)/512 + 
     (6147*z3)/5120 + (9*S2*z3)/512 + (293*z2*z3)/6912 + (44717*z4)/122880 - 
     (3*z5)/2560)/ep, II[3, 1, 1, 1, 4, 1, 0, 1, 0, 0, 1, 1, 1, 0, 0] -> 
  1/(5760*ep^5) + 29/(34560*ep^4) + (-6607/622080 + (221*S2)/1728 + z2/2304)/
    ep^3 + (56707/414720 - (3223*S2)/10368 + (221*T1ep)/23328 + 
     (1855*z2)/41472 + (27721*z3)/933120)/ep^2 + 
   (48507459613/25798901760 - (317*B4)/10368 + (889*D5)/20736 + 
     (2713*D6)/124416 - (11*D6ep)/243 - (737*PR10ep0)/15552 + 
     (1795*PR14ep0)/62208 + (11*PR15ep0)/243 + (385*PR4dep1)/110592 - 
     (101365*PR4dfin)/1990656 + (77*PR4ep1)/110592 + (75011*PR4fin)/9953280 + 
     (445*PR5ep0)/23328 + (77*PR7ep1)/27648 - (575*PR9dep0)/20736 + 
     (11*PR9ep0)/486 - (14484899*S2)/2654208 + (4799*S2^2)/512 + 
     (1042063*T1ep)/17915904 + (79087*T1ep2)/2985984 + (77*T1ep3)/18432 - 
     (163845499*z2)/71663616 + (3453*S2*z2)/8192 + (77*T1ep*z2)/18432 - 
     (67819357*z3)/44789760 - (77*S2*z3)/2048 - (9185*z2*z3)/248832 - 
     (8161621*z4)/39813120 + (77*z5)/30720)/ep, 
 II[3, 1, 2, 1, 3, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0] -> 
  1/(11520*ep^5) + 1/(1728*ep^4) + (3433/414720 - (7*S2)/128 + z2/4608)/
    ep^3 + (-34523/622080 + (299*S2)/1152 - (7*T1ep)/1728 - (29*z2)/1728 - 
     (1907*z3)/103680)/ep^2 + (-726942437/214990848 + (7*B4)/864 + 
     (43*D5)/864 - (11*D6)/1296 + (7*D6ep)/648 + (11*PR10ep0)/864 - 
     (19*PR14ep0)/10368 - (7*PR15ep0)/648 - (5*PR4dep1)/4608 + 
     (25*PR4dfin)/9216 - PR4ep1/4608 + (1897*PR4fin)/414720 - 
     (13*PR5ep0)/2592 - PR7ep1/1152 - (5*PR9dep0)/3456 - (7*PR9ep0)/1296 + 
     (638071*S2)/110592 - (1065*S2^2)/256 + (19871*T1ep)/248832 + 
     (263*T1ep2)/41472 - T1ep3/768 + (832345*z2)/2985984 + (179*S2*z2)/3072 - 
     (T1ep*z2)/768 + (53951*z3)/69120 + (3*S2*z3)/256 + (85*z2*z3)/10368 - 
     (9593*z4)/276480 - z5/1280)/ep, 
 II[1, 2, 1, 3, 2, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0] -> 
  1/(1280*ep^5) + 1/(320*ep^4) + (9/5120 - (3*S2)/128 + z2/512)/ep^3 + 
   (-115/1536 + (5*S2)/128 - T1ep/576 + (377*z3)/11520)/ep^2 + 
   (67894853/8957952 - D5/9 + (65*D6)/3456 - D6ep/432 - PR10ep0/216 - 
     PR11dep0/16 + PR12ep0/72 + PR14ep0/1728 + PR15ep0/432 + 
     (625*PR4dfin)/3456 + (101*PR4fin)/17280 + (19*PR5ep0)/432 + 
     (53*PR9dep0)/576 + PR9ep0/864 - (14297*S2)/1536 + (297*S2^2)/128 - 
     (17*T1ep)/144 + (13*T1ep2)/576 - (960805*z2)/497664 + (75*S2*z2)/256 - 
     (254257*z3)/77760 - (z2*z3)/432 - (76687*z4)/184320 + z5/8)/ep, 
 II[2, 1, 3, 2, 2, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0] -> 
  -1/(3840*ep^5) - 7/(5760*ep^4) + (-337/138240 + S2/128 - z2/1536)/ep^3 + 
   (-2279/103680 - (23*S2)/384 + T1ep/1728 - z2/2304 + (583*z3)/34560)/ep^2 + 
   (-165796573/134369280 + (91*D5)/864 + (35*D6)/3456 + D6ep/216 + 
     (23*PR10ep0)/2592 + (17*PR14ep0)/1728 - PR15ep0/216 + 
     (875*PR4dfin)/10368 + (31*PR4fin)/51840 + (7*PR5ep0)/324 + 
     (17*PR9dep0)/576 - PR9ep0/432 + (7903*S2)/1536 - (93*S2^2)/32 + 
     (395*T1ep)/2592 + (287*T1ep2)/5184 - (842219*z2)/1492992 + 
     (577*S2*z2)/768 - (6871*z3)/116640 + (z2*z3)/216 - (59233*z4)/552960)/
    ep, II[1, 2, 3, 1, 3, 1, 0, 1, 0, 0, 1, 1, 1, 0, 0] -> 
  -1/(1920*ep^5) - 5/(2304*ep^4) + (157/13824 - (9*S2)/64 - z2/768)/ep^3 + 
   (-63637/414720 + (209*S2)/384 - T1ep/96 - (241*z2)/4608 - (161*z3)/8640)/
    ep^2 + (-832643449/537477120 + B4/96 - (49*D5)/1152 - (443*D6)/20736 + 
     (11*D6ep)/324 + PR10ep0/27 - (137*PR14ep0)/5184 - (11*PR15ep0)/324 - 
     (5*PR4dep1)/2304 + (425*PR4dfin)/41472 - PR4ep1/2304 - 
     (431*PR4fin)/207360 - (17*PR5ep0)/864 - PR7ep1/576 + (23*PR9dep0)/1728 - 
     (11*PR9ep0)/648 + (73853*S2)/18432 - (879*S2^2)/128 - (251*T1ep)/4608 - 
     (737*T1ep2)/20736 - T1ep3/384 + (2387965*z2)/1492992 - 
     (845*S2*z2)/1536 - (T1ep*z2)/384 + (372317*z3)/466560 + (3*S2*z3)/128 + 
     (149*z2*z3)/5184 + (3629*z4)/15360 - z5/640)/ep, 
 II[2, 1, 1, 1, 2, 1, 1, 1, 0, 0, 2, 3, 0, 0, 0] -> 
  -1/(3840*ep^5) - 7/(5760*ep^4) + (-53/27648 + S2/128 - z2/1536)/ep^3 + 
   (2131/103680 - (343*S2)/384 + T1ep/1728 - z2/2304 + (1139*z3)/6912)/ep^2 + 
   (808854577/268738560 - B4/16 - (7*D5)/72 + (25*D6)/3456 - D6ep/54 - 
     (7*PR10ep0)/864 - PR14ep0/576 + PR15ep0/54 + (5*PR4dep1)/384 - 
     (85*PR4dfin)/20736 + PR4ep1/384 + (1739*PR4fin)/103680 + 
     (13*PR5ep0)/1296 + PR7ep1/96 + (5*PR9dep0)/576 + PR9ep0/108 - 
     (54637*S2)/9216 + (351*S2^2)/64 - (943*T1ep)/20736 + (41*T1ep2)/1152 + 
     T1ep3/64 - (4371053*z2)/1492992 + (31*S2*z2)/64 + (T1ep*z2)/64 - 
     (1008461*z3)/466560 - (9*S2*z3)/64 + (11*z2*z3)/864 - (5921*z4)/110592 + 
     (3*z5)/320)/ep, II[1, 1, 2, 0, 3, 2, 1, 2, 1, 0, 0, 1, 1, 0, 0] -> 
  1/(2880*ep^4) + (23/5760 - z3/360)/ep^3 + 
   (941/34560 - D6/432 + (271*S2)/288 + z2/1152 - (36857*z3)/155520 + z4/360)/
    ep^2 + (131425279873/12899450880 + (991*B4)/5184 - (1997*D5)/10368 - 
     (53*D6)/6912 + (5*D6ep)/432 + (67*PR10ep0)/2592 - (127*PR14ep0)/3456 - 
     PR15ep0/72 - (1355*PR4dep1)/55296 + (230855*PR4dfin)/995328 - 
     (271*PR4ep1)/55296 - (334561*PR4fin)/4976640 - (5*PR5ep0)/648 - 
     (271*PR7ep1)/13824 + (427*PR9dep0)/10368 - PR9ep0/216 - 
     (396589*S2)/49152 - (2331*S2^2)/256 - (345917*T1ep)/995328 - 
     (66071*T1ep2)/497664 - (271*T1ep3)/9216 + (292589993*z2)/35831808 - 
     (66071*S2*z2)/36864 - (271*T1ep*z2)/9216 + (32994751*z3)/22394880 + 
     (271*S2*z3)/1024 - (685*z2*z3)/13824 - (2051203*z4)/6635520 - 
     (1927*z5)/138240)/ep, II[1, 1, 1, 0, 0, 1, 3, 1, 1, 2, 1, 1, 1, 1, 0] -> 
  (-1/240 + z3/80)/ep^2 + (-133/1440 + (229*z3)/480 + (3*z4)/160 + (3*z5)/8 - 
     (147*z7)/160)/ep, II[2, 1, 5, 1, 2, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0] -> 
  1/(51840*ep^5) + 5/(15552*ep^4) + (-139/124416 + (5*S2)/5184 + z2/20736)/
    ep^3 + (-99401/5598720 + (223*S2)/1728 + (5*T1ep)/69984 + (35*z2)/31104 - 
     (5129*z3)/279936)/ep^2 + (6178353649/17414258688 + (133*B4)/7776 + 
     D5/1944 - PR10ep0/1296 - (95*PR4dep1)/41472 + (95155*PR4dfin)/6718464 - 
     (19*PR4ep1)/41472 - (148373*PR4fin)/33592320 - (19*PR7ep1)/10368 + 
     (573895*S2)/2985984 - S2^2 - (8137*T1ep)/746496 - 
     (10369*T1ep2)/1119744 - (19*T1ep3)/6912 + (139150585*z2)/241864704 - 
     (3443*S2*z2)/27648 - (19*T1ep*z2)/6912 + (5237839*z3)/30233088 + 
     (19*S2*z3)/768 - (19*z2*z3)/3456 - (530485*z4)/8957952 - (19*z5)/11520)/
    ep, II[1, 1, 3, 0, 0, 1, 1, 1, 1, 1, 1, 2, 1, 1, 0] -> 
  ((-7*z3)/240 + z5/24)/ep^2 + ((-673*z3)/1440 + z3^2/24 - (7*z4)/160 + 
     (29*z5)/72 + (5*z6)/48)/ep, II[1, 3, 1, 1, 0, 1, 1, 1, 1, 1, 2, 1, 1, 0, 
   0] -> (1/240 + z3/24 - z5/24)/ep^2 + 
   (133/1440 + (61*z3)/144 + z3^2/120 + z4/16 - (85*z5)/144 - (5*z6)/48)/ep, 
 II[2, 1, 2, 1, 2, 2, 1, 0, 0, 0, 1, 3, 0, 0, 0] -> 
  1/(11520*ep^5) + 1/(2160*ep^4) + (5/1024 - S2/384 + z2/4608)/ep^3 + 
   (-37757/622080 + (1217*S2)/1152 - T1ep/5184 + z2/3456 - (34315*z3)/186624)/
    ep^2 + (72048346289/12899450880 + (3053*B4)/15552 - (3901*D5)/15552 - 
     (215*PR10ep0)/3888 - (4465*PR4dep1)/165888 - (19235*PR4dfin)/331776 - 
     (893*PR4ep1)/165888 - (6857*PR4fin)/552960 - (893*PR7ep1)/41472 - 
     (821981*S2)/49152 + (69*S2^2)/8 - (575533*T1ep)/995328 - 
     (100679*T1ep2)/497664 - (893*T1ep3)/27648 + (58801489*z2)/35831808 - 
     (100727*S2*z2)/36864 - (893*T1ep*z2)/27648 + (2712715*z3)/4478976 + 
     (893*S2*z3)/3072 - (893*z2*z3)/13824 - (1788067*z4)/1327104 - 
     (893*z5)/46080)/ep, II[1, 1, 2, 1, 1, 3, 2, 1, 1, 0, 0, 1, 1, 0, 0] -> 
  -1/(480*ep^3) + (-11/320 - (13*z3)/720 + z5/18)/ep^2 + 
   (-14082187651/537477120 - (5*B4)/36 + (101*D5)/432 - D6/648 - 
     (19*D6ep)/5184 - (19*PR10ep0)/324 + (49*PR11dep0)/576 + PR11ep0/72 + 
     PR12ep0/216 + (17*PR14ep0)/648 + (19*PR15ep0)/5184 + (25*PR4dep1)/2304 - 
     (31985*PR4dfin)/41472 + (5*PR4ep1)/2304 + (8983*PR4fin)/207360 - 
     (49*PR5ep0)/324 + (5*PR7ep1)/576 - (1189*PR9dep0)/3456 + 
     (19*PR9ep0)/10368 + (140029*S2)/6144 + (135*S2^2)/32 + 
     (8471*T1ep)/41472 - (2375*T1ep2)/20736 + (5*T1ep3)/384 + 
     (618589*z2)/1492992 - (2375*S2*z2)/1536 + (5*T1ep*z2)/384 + 
     (7020371*z3)/933120 - (15*S2*z3)/128 + (29*z2*z3)/1296 - z3^2/72 + 
     (131959*z4)/92160 + (481*z5)/3456 - (5*z6)/144)/ep, 
 II[1, 1, 1, 1, 1, 3, 1, 1, 2, 0, 1, 1, 1, 0, 0] -> 
  1/(160*ep^3) + (-3590335/746496 + D5/16 - D6/144 - D6ep/288 + PR10ep0/72 - 
     (9*PR11dep0)/32 - PR11ep0/24 - PR12ep0/72 + PR14ep0/72 + PR15ep0/288 + 
     (5*PR4dfin)/192 + (163*PR4fin)/2880 + PR5ep0/12 + (29*PR9dep0)/192 + 
     PR9ep0/576 - (117*S2)/64 + (405*S2^2)/32 + (43*T1ep)/288 + 
     (35*T1ep2)/288 - (45929*z2)/5184 + (105*S2*z2)/64 - (8431*z3)/4320 - 
     (z2*z3)/288 + z3^2/10 - (1609*z4)/1280 - (379*z5)/288)/ep + 
   (37/320 + (17*z3)/240 - (5*z5)/24)/ep^2, 
 II[3, 1, 1, 0, 2, 0, 1, 1, 0, 1, 1, 1, 2, 1, 0] -> 
  (1/1440 - z3/480)/ep^3 + (101/8640 - (17*z3)/2880 - z4/320)/ep^2 + 
   (-3060736271/322486272 - (5*B4)/108 + (193*D5)/1296 + PR0ep0/216 + 
     (25*PR10ep0)/1944 + (13*PR11dep0)/432 + (25*PR4dep1)/6912 - 
     (7295*PR4dfin)/41472 + (5*PR4ep1)/6912 + (4219*PR4fin)/622080 - 
     (49*PR5ep0)/1296 + (5*PR7ep1)/1728 - (71*PR9dep0)/864 - PR9ep0/288 + 
     (225965*S2)/18432 - (93*S2^2)/64 + (2791*T1ep)/13824 + 
     (445*T1ep2)/62208 + (5*T1ep3)/1152 + (2738557*z2)/4478976 + 
     (445*S2*z2)/4608 + (5*T1ep*z2)/1152 + (2450143*z3)/933120 - 
     (5*S2*z3)/128 + (z2*z3)/96 + (494641*z4)/829440 + (7013*z5)/17280)/ep, 
 II[1, 1, 1, 0, 1, 1, 1, 1, 0, 1, 2, 1, 1, 3, 0] -> 
  (-1/480 + z3/160)/ep^3 + (-23/576 + (13*z3)/960 + (3*z4)/320)/ep^2 + 
   (8174309/2799360 - (11*D5)/144 - PR0ep0/72 - (5*PR10ep0)/216 - 
     PR11dep0/48 - (5*PR4dfin)/144 - (19*PR4fin)/2160 - PR5ep0/72 - 
     PR9dep0/32 + PR9ep0/96 - (65*S2)/16 + (27*S2^2)/32 - T1ep/8 - 
     (5*T1ep2)/108 + (16283*z2)/15552 - (5*S2*z2)/8 - (1063*z3)/3456 - 
     (z2*z3)/192 + (847*z4)/5760 - (3*z5)/10)/ep, 
 II[1, 1, 1, 0, 2, 0, 3, 1, 0, 1, 2, 1, 1, 1, 0] -> 
  (1/1440 - z3/480)/ep^3 + (107/8640 - (17*z3)/2880 - z4/320)/ep^2 + 
   (3756750479/322486272 + (5*B4)/108 - (217*D5)/1296 + PR0ep0/216 - 
     (5*PR10ep0)/972 + PR11dep0/24 - (25*PR4dep1)/6912 + 
     (2485*PR4dfin)/13824 - (5*PR4ep1)/6912 - (6811*PR4fin)/622080 + 
     (11*PR5ep0)/216 - (5*PR7ep1)/1728 + (109*PR9dep0)/864 - PR9ep0/288 - 
     (313325*S2)/18432 + (327*S2^2)/64 - (973*T1ep)/4608 + 
     (995*T1ep2)/62208 - (5*T1ep3)/1152 - (5535613*z2)/4478976 + 
     (995*S2*z2)/4608 - (5*T1ep*z2)/1152 - (2984483*z3)/933120 + 
     (5*S2*z3)/128 - (z2*z3)/144 - (505009*z4)/829440 + (1361*z5)/5760)/ep, 
 II[1, 1, 1, 0, 2, 0, 3, 1, 0, 2, 1, 1, 1, 1, 0] -> 
  (1/1440 - z3/480)/ep^3 + (113/8640 - (17*z3)/2880 - z4/320)/ep^2 + 
   (7060733/419904 - (79*D5)/432 - (7*PR0ep0)/648 + (5*PR10ep0)/648 - 
     PR11dep0/16 + (5*PR4dfin)/12 + PR4fin/1620 + (7*PR5ep0)/72 + 
     (7*PR9dep0)/32 - PR9ep0/288 - (835*S2)/48 - (9*S2^2)/32 - T1ep/6 + 
     (55*T1ep2)/648 - (150623*z2)/46656 + (55*S2*z2)/48 - 
     (1044547*z3)/155520 + (z2*z3)/576 - (11533*z4)/17280 - (163*z5)/720)/ep, 
 II[2, 1, 1, 1, 1, 1, 1, 3, 1, 0, 1, 1, 1, 0, 0] -> 
  1/(1280*ep^5) + 1/(320*ep^4) + (-23/5120 - (3*S2)/128 + z2/512)/ep^3 + 
   (-373/2560 + (27*S2)/128 - T1ep/576 + (1139*z3)/11520)/ep^2 + 
   (188557399/14929920 - (17*D5)/128 + (257*D6)/20736 + D6ep/288 + 
     (25*PR10ep0)/864 - (5*PR11dep0)/288 + (5*PR12ep0)/648 - 
     (53*PR14ep0)/3456 - PR15ep0/288 + (1295*PR4dfin)/3456 - 
     (11*PR4fin)/1152 + (181*PR5ep0)/2592 + (215*PR9dep0)/1152 - PR9ep0/576 - 
     (5573*S2)/512 - (621*S2^2)/256 - (119*T1ep)/1152 + (61*T1ep2)/864 - 
     (57797*z2)/55296 + (241*S2*z2)/256 - (414341*z3)/103680 + (z2*z3)/288 - 
     (138877*z4)/552960 + (47*z5)/288)/ep, 
 II[1, 1, 2, 1, 3, 1, 1, 2, 1, 0, 0, 1, 1, 0, 0] -> 
  -1/(3840*ep^5) - 7/(5760*ep^4) + (-49/138240 + S2/128 - z2/1536)/ep^3 + 
   (7441/103680 + (165*S2)/128 + T1ep/1728 - z2/2304 - (12679*z3)/34560)/
    ep^2 + (223228901/53747712 + (5*B4)/48 - (517*D5)/3456 - 
     (1321*D6)/20736 - (43*D6ep)/2592 - (247*PR10ep0)/2592 - 
     (17*PR11dep0)/288 - (5*PR12ep0)/216 + (481*PR14ep0)/10368 + 
     (43*PR15ep0)/2592 - (25*PR4dep1)/1152 + (575*PR4dfin)/20736 - 
     (5*PR4ep1)/1152 + (883*PR4fin)/20736 + (49*PR5ep0)/864 - 
     (5*PR7ep1)/288 + (253*PR9dep0)/3456 + (43*PR9ep0)/5184 - 
     (152945*S2)/9216 + (2331*S2^2)/256 - (7573*T1ep)/20736 - 
     (953*T1ep2)/10368 - (5*T1ep3)/192 - (7260125*z2)/1492992 - 
     (475*S2*z2)/384 - (5*T1ep*z2)/192 - (3847273*z3)/933120 + 
     (15*S2*z3)/64 - (89*z2*z3)/1296 - (975941*z4)/552960 - (247*z5)/576)/ep, 
 II[1, 1, 2, 1, 2, 1, 1, 3, 1, 0, 0, 1, 1, 0, 0] -> 
  -1/(3840*ep^5) - 7/(5760*ep^4) + (23/138240 + S2/128 - z2/1536)/ep^3 + 
   (4579/103680 - (365*S2)/384 + T1ep/1728 - z2/2304 + (4933*z3)/34560)/
    ep^2 + (-190583161/17915904 - B4/16 + (61*D5)/384 + (509*D6)/20736 - 
     (11*D6ep)/864 + (25*PR10ep0)/864 + (13*PR11dep0)/288 + (5*PR12ep0)/648 - 
     (73*PR14ep0)/3456 + (11*PR15ep0)/864 + (5*PR4dep1)/384 - 
     (2155*PR4dfin)/6912 + PR4ep1/384 - (1147*PR4fin)/34560 - 
     (91*PR5ep0)/864 + PR7ep1/96 - (83*PR9dep0)/384 + (11*PR9ep0)/1728 + 
     (18359*S2)/1024 - (1017*S2^2)/256 + (5419*T1ep)/20736 - 
     (91*T1ep2)/3456 + T1ep3/64 + (2852137*z2)/497664 - (45*S2*z2)/128 + 
     (T1ep*z2)/64 + (1807511*z3)/311040 - (9*S2*z3)/64 + (z2*z3)/54 + 
     (842747*z4)/552960 + (139*z5)/960)/ep, 
 II[3, 1, 1, 1, 2, 1, 1, 2, 0, 0, 1, 1, 1, 0, 0] -> 
  -1/(1920*ep^5) - 5/(2304*ep^4) + (-1183/69120 + S2/64 - z2/768)/ep^3 + 
   (-36517/414720 + (37*S2)/128 + T1ep/864 - z2/4608 + (1441*z3)/17280)/
    ep^2 + (90923273/22394880 + (5*D5)/288 + (5*D6)/64 + (7*D6ep)/432 + 
     (25*PR10ep0)/432 - PR11dep0/24 + (5*PR12ep0)/216 - (13*PR14ep0)/432 - 
     (7*PR15ep0)/432 + (155*PR4dfin)/864 - (157*PR4fin)/4320 + PR5ep0/432 + 
     (5*PR9dep0)/144 - (7*PR9ep0)/864 + (3599*S2)/768 - (297*S2^2)/32 + 
     (61*T1ep)/576 + (13*T1ep2)/432 + (946465*z2)/248832 + (53*S2*z2)/128 + 
     (374143*z3)/311040 + (7*z2*z3)/432 + (18511*z4)/30720 - (47*z5)/144)/ep, 
 II[1, 2, 2, 1, 2, 0, 1, 1, 1, 0, 0, 3, 1, 0, 0] -> 
  -1/(1920*ep^5) - 11/(3840*ep^4) + (-631/23040 + S2/64 - z2/768)/ep^3 + 
   (-1561/9216 + (167*S2)/384 + T1ep/864 - z2/512 + (5663*z3)/51840)/ep^2 + 
   (1589706529/1074954240 - B4/432 - (61*D5)/432 + D6/144 + D6ep/144 - 
     (11*PR10ep0)/432 - PR14ep0/288 - PR15ep0/144 + (5*PR4dep1)/4608 - 
     (10825*PR4dfin)/82944 + PR4ep1/4608 + (9359*PR4fin)/414720 - 
     PR5ep0/144 + PR7ep1/1152 - PR9dep0/96 - PR9ep0/288 - (109607*S2)/12288 + 
     (513*S2^2)/64 - (19837*T1ep)/82944 - (877*T1ep2)/13824 + T1ep3/768 - 
     (7258435*z2)/2985984 - (869*S2*z2)/1024 + (T1ep*z2)/768 - 
     (1285007*z3)/1866240 - (3*S2*z3)/256 + (11*z2*z3)/1152 - 
     (192517*z4)/552960 + z5/1280)/ep, 
 II[2, 1, 2, 1, 3, 1, 0, 3, 0, 0, 1, 0, 1, 0, 0] -> 
  1/(5760*ep^5) + 29/(34560*ep^4) + (-1069/207360 + (47*S2)/576 + z2/2304)/
    ep^3 + (28573/248832 + (1127*S2)/1152 + (47*T1ep)/7776 + (15*z2)/512 - 
     (20569*z3)/77760)/ep^2 + (-7286508127/8599633920 + (493*B4)/10368 + 
     (245*D5)/1296 + (7*PR10ep0)/432 + (5*PR14ep0)/864 - 
     (185*PR4dep1)/12288 + (108775*PR4dfin)/663552 - (37*PR4ep1)/12288 - 
     (117953*PR4fin)/3317760 + (11*PR5ep0)/2592 - (37*PR7ep1)/3072 + 
     (30106595*S2)/2654208 - (189*S2^2)/16 + (395977*T1ep)/1990656 + 
     (4603*T1ep2)/995328 - (37*T1ep3)/2048 + (118823977*z2)/23887872 + 
     (2537*S2*z2)/24576 - (37*T1ep*z2)/2048 + (20559383*z3)/14929920 + 
     (333*S2*z3)/2048 - (37*z2*z3)/1024 + (5745191*z4)/13271040 - 
     (111*z5)/10240)/ep, II[2, 2, 2, 1, 2, 1, 1, 0, 0, 0, 1, 3, 0, 0, 0] -> 
  1/(11520*ep^5) + 1/(1728*ep^4) + (-1367/414720 - S2/384 + z2/4608)/ep^3 + 
   (-22427/622080 + (11*S2)/384 - T1ep/5184 + z2/1728 + (3515*z3)/62208)/
    ep^2 + (242204635/322486272 - B4/81 - (259*D5)/5184 - (13*PR10ep0)/1296 + 
     (5*PR4dep1)/2304 - (6455*PR4dfin)/124416 + PR4ep1/2304 + 
     (6529*PR4fin)/622080 + PR7ep1/576 - (69329*S2)/18432 + (117*S2^2)/32 - 
     (3125*T1ep)/41472 - (89*T1ep2)/6912 + T1ep3/384 - (3056137*z2)/2239488 - 
     (269*S2*z2)/1536 + (T1ep*z2)/384 - (338135*z3)/559872 - (3*S2*z3)/128 + 
     (z2*z3)/192 - (34061*z4)/331776 + z5/640)/ep, 
 II[1, 1, 1, 1, 1, 2, 3, 1, 1, 0, 1, 1, 1, 0, 0] -> 
  1/(160*ep^3) + (23/192 + (7*z3)/240 - z5/6)/ep^2 + 
   (-17622491/3732480 + D5/16 - D6/144 - D6ep/288 + PR10ep0/72 - 
     (9*PR11dep0)/32 - PR11ep0/24 - PR12ep0/72 + PR14ep0/72 + PR15ep0/288 + 
     (5*PR4dfin)/192 + (163*PR4fin)/2880 + PR5ep0/12 + (29*PR9dep0)/192 + 
     PR9ep0/576 - (117*S2)/64 + (405*S2^2)/32 + (43*T1ep)/288 + 
     (35*T1ep2)/288 - (45929*z2)/5184 + (105*S2*z2)/64 - (9577*z3)/4320 - 
     (z2*z3)/288 + (11*z3^2)/120 - (1689*z4)/1280 - (317*z5)/288 + (5*z6)/48)/
    ep, II[1, 1, 2, 1, 1, 2, 3, 1, 1, 0, 0, 1, 1, 0, 0] -> 
  -1/(480*ep^3) + (-109/2880 - z3/72 + z5/18)/ep^2 + 
   (503417839/107495424 + (5*B4)/36 - (23*D5)/144 - (7*D6)/216 - 
     (7*D6ep)/432 - (17*PR10ep0)/432 + PR11dep0/4 + PR11ep0/72 - PR12ep0/54 - 
     PR14ep0/576 + (7*PR15ep0)/432 - (25*PR4dep1)/2304 - (35*PR4dfin)/41472 - 
     (5*PR4ep1)/2304 - (6107*PR4fin)/207360 - (23*PR5ep0)/648 - 
     (5*PR7ep1)/576 - (13*PR9dep0)/192 + (7*PR9ep0)/864 - (19967*S2)/2048 - 
     (495*S2^2)/128 - (4573*T1ep)/13824 - (935*T1ep2)/6912 - (5*T1ep3)/384 + 
     (6894259*z2)/1492992 - (935*S2*z2)/512 - (5*T1ep*z2)/384 + 
     (1291427*z3)/933120 + (15*S2*z3)/128 - (73*z2*z3)/1728 - z3^2/72 - 
     (33469*z4)/55296 + (2269*z5)/3456 - (5*z6)/144)/ep, 
 II[1, 1, 1, 1, 2, 2, 3, 1, 0, 0, 1, 1, 1, 0, 0] -> 
  -1/(480*ep^3) + (-109/2880 - z3/72 + z5/18)/ep^2 + 
   (145535003/13436928 - (29*D5)/432 + (11*D6)/432 + (19*D6ep)/576 + 
     (29*PR10ep0)/1296 - (61*PR11dep0)/576 + PR11ep0/72 + PR12ep0/216 - 
     PR14ep0/576 - (19*PR15ep0)/576 + (265*PR4dfin)/1152 - 
     (1043*PR4fin)/51840 + (23*PR5ep0)/432 + (157*PR9dep0)/1152 - 
     (19*PR9ep0)/1152 - (1613*S2)/192 - (45*S2^2)/128 - (11*T1ep)/288 + 
     (355*T1ep2)/5184 - (37841*z2)/93312 + (355*S2*z2)/384 - 
     (390083*z3)/155520 + (19*z2*z3)/576 - (11*z3^2)/360 + (239*z4)/13824 - 
     (823*z5)/1728 - (5*z6)/144)/ep, 
 II[1, 1, 3, 0, 1, 1, 1, 2, 0, 1, 1, 1, 1, 1, 0] -> 
  1/(320*ep^3) + (13/240 - z3/20)/ep^2 + 
   (1253/2304 - D6/48 - (3*S2)/4 + z2/128 - (187*z3)/320 + z3^2/10 - z4/80)/
    ep, II[2, 1, 3, 1, 2, 1, 1, 2, 0, 0, 1, 1, 0, 0, 0] -> 
  1/(2880*ep^4) + (23/5760 - z3/360)/ep^3 + 
   (941/34560 - D6/432 + (149*S2)/72 + z2/1152 - (74857*z3)/155520 + z4/360)/
    ep^2 + (4626037877/537477120 - (17*B4)/162 - (83*D5)/1152 - (67*D6)/768 + 
     (5*D6ep)/432 + (37*PR10ep0)/2592 - (371*PR14ep0)/10368 - PR15ep0/72 - 
     (85*PR4dep1)/6912 - (5*PR4dfin)/41472 - (17*PR4ep1)/6912 - 
     (1061*PR4fin)/23040 - (10*PR5ep0)/243 - (17*PR7ep1)/1728 - 
     (203*PR9dep0)/10368 - PR9ep0/216 + (5551*S2)/18432 - (981*S2^2)/256 - 
     (27839*T1ep)/124416 - (8197*T1ep2)/62208 - (17*T1ep3)/1152 + 
     (9950557*z2)/1492992 - (8197*S2*z2)/4608 - (17*T1ep*z2)/1152 - 
     (982583*z3)/466560 + (17*S2*z3)/128 - (35*z2*z3)/1728 + 
     (219251*z4)/92160 - (43*z5)/5760)/ep, 
 II[1, 1, 1, 1, 2, 1, 1, 1, 3, 0, 1, 1, 1, 0, 0] -> 
  1/(640*ep^4) + (7/320 - (3*z3)/160)/ep^3 + 
   (1403/7680 - D6/96 - (3*S2)/8 + z2/256 - (109*z3)/640 + z4/320)/ep^2 + 
   (-29600209/3732480 + (53*D5)/384 - (73*D6)/2304 + D6ep/288 + PR10ep0/96 - 
     PR11dep0/8 - PR12ep0/72 + (11*PR14ep0)/1152 - PR15ep0/72 - 
     (5*PR4dfin)/36 + PR4fin/144 - PR5ep0/96 - (19*PR9dep0)/384 - 
     PR9ep0/144 + (2117*S2)/256 + (729*S2^2)/256 + (25*T1ep)/128 + 
     (5*T1ep2)/192 - (14755*z2)/20736 + (45*S2*z2)/128 + (196147*z3)/103680 - 
     (z2*z3)/576 + (77*z4)/1920 - (61*z5)/160)/ep, 
 II[2, 1, 1, 1, 3, 3, 1, 1, 0, 0, 1, 1, 0, 0, 0] -> 
  1/(2880*ep^4) + (23/5760 - z3/360)/ep^3 + 
   (989/34560 - D6/432 - (833*S2)/576 + z2/1152 + (88061*z3)/311040 + z4/360)/
    ep^2 + (-37824731831/8599633920 + (809*B4)/10368 + (1345*D5)/20736 + 
     (353*D6)/13824 + D6ep/144 + (59*PR10ep0)/5184 + (233*PR14ep0)/20736 - 
     PR15ep0/108 + (95*PR4dep1)/12288 - (65*PR4dfin)/663552 + 
     (19*PR4ep1)/12288 + (33239*PR4fin)/3317760 + (31*PR5ep0)/1944 + 
     (19*PR7ep1)/3072 + (83*PR9dep0)/6912 - PR9ep0/432 + (180737*S2)/98304 + 
     (399*S2^2)/512 + (302929*T1ep)/1990656 + (3113*T1ep2)/36864 + 
     (19*T1ep3)/2048 - (56391439*z2)/23887872 + (9339*S2*z2)/8192 + 
     (19*T1ep*z2)/2048 + (3056543*z3)/1658880 - (171*S2*z3)/2048 + 
     (641*z2*z3)/27648 - (5322587*z4)/4423680 + (641*z5)/92160)/ep, 
 II[1, 1, 1, 1, 3, 1, 3, 1, 0, 0, 1, 1, 1, 0, 0] -> 
  -1/(960*ep^4) + (-5/384 + z3/96)/ep^3 + 
   (-3509/34560 + D6/144 + (13*S2)/32 - z2/384 + (131*z3)/3456 - z4/192)/
    ep^2 + (1465956941/89579520 + B4/48 - (835*D5)/3456 + (461*D6)/20736 + 
     D6ep/144 - (17*PR10ep0)/2592 + PR11dep0/144 + PR12ep0/81 - 
     (13*PR14ep0)/3456 - (5*PR4dep1)/1152 + (6385*PR4dfin)/20736 - 
     PR4ep1/1152 - (253*PR4fin)/34560 + (185*PR5ep0)/2592 - PR7ep1/288 + 
     (217*PR9dep0)/1152 - PR9ep0/288 - (20303*S2)/1024 + (567*S2^2)/256 - 
     (2111*T1ep)/6912 + (209*T1ep2)/10368 - T1ep3/192 - (437323*z2)/248832 + 
     (209*S2*z2)/768 - (T1ep*z2)/192 - (4620359*z3)/933120 + (3*S2*z3)/64 + 
     (z2*z3)/576 - (14177*z4)/27648 - (21*z5)/320)/ep, 
 II[1, 1, 1, 3, 1, 1, 1, 2, 1, 0, 1, 1, 1, 0, 0] -> 
  1/(640*ep^4) + (7/320 - (3*z3)/160)/ep^3 + 
   (1403/7680 - D6/96 - (3*S2)/8 + z2/256 - (109*z3)/640 + z4/320)/ep^2 + 
   (-29600209/3732480 + (53*D5)/384 - (73*D6)/2304 + D6ep/288 + PR10ep0/96 - 
     PR11dep0/8 - PR12ep0/72 + (11*PR14ep0)/1152 - PR15ep0/72 - 
     (5*PR4dfin)/36 + PR4fin/144 - PR5ep0/96 - (19*PR9dep0)/384 - 
     PR9ep0/144 + (2117*S2)/256 + (729*S2^2)/256 + (25*T1ep)/128 + 
     (5*T1ep2)/192 - (14755*z2)/20736 + (45*S2*z2)/128 + (191827*z3)/103680 - 
     (z2*z3)/576 + (77*z4)/1920 - (163*z5)/480)/ep, 
 II[2, 1, 1, 1, 2, 1, 1, 1, 0, 0, 1, 3, 1, 0, 0] -> 
  -1/(960*ep^4) + (-5/384 + z3/96)/ep^3 + 
   (-673/6912 + D6/144 - (61*S2)/96 - z2/384 + (13*z3)/48 - z4/192)/ep^2 + 
   (-225572057/53747712 - B4/16 - (11*D5)/192 + (169*D6)/3456 - 
     (29*D6ep)/1296 - (77*PR10ep0)/2592 + PR11dep0/9 + (13*PR12ep0)/648 - 
     (7*PR14ep0)/5184 + (19*PR15ep0)/648 + (5*PR4dep1)/384 - 
     (1385*PR4dfin)/6912 + PR4ep1/384 + (2893*PR4fin)/103680 - 
     (29*PR5ep0)/648 + PR7ep1/96 - (217*PR9dep0)/1728 + (29*PR9ep0)/2592 + 
     (2713*S2)/9216 + (117*S2^2)/32 - (1499*T1ep)/20736 - (517*T1ep2)/10368 + 
     T1ep3/64 - (1186313*z2)/746496 - (517*S2*z2)/768 + (T1ep*z2)/64 + 
     (6461*z3)/17280 - (9*S2*z3)/64 + (73*z2*z3)/5184 + (1415*z4)/27648 + 
     (1307*z5)/2880)/ep, II[1, 1, 2, 1, 2, 1, 3, 1, 1, 0, 0, 1, 1, 0, 0] -> 
  -1/(1920*ep^4) + (-11/1440 + z3/160)/ep^3 + 
   (-4633/69120 + D6/288 + S2/8 - z2/768 + (39*z3)/640 - z4/960)/ep^2 + 
   (-28400687/7464960 - (13*D5)/1152 + D6/768 - (37*D6ep)/1728 - 
     (23*PR10ep0)/864 + (13*PR11dep0)/192 - PR12ep0/54 - PR14ep0/3456 + 
     (43*PR15ep0)/1728 - (155*PR4dfin)/1152 + (5*PR4fin)/1152 - 
     (37*PR5ep0)/864 - (29*PR9dep0)/288 + (43*PR9ep0)/3456 + (2087*S2)/768 - 
     (333*S2^2)/256 - (245*T1ep)/3456 - (65*T1ep2)/864 + (29137*z2)/20736 - 
     (65*S2*z2)/64 + (45947*z3)/34560 - (17*z2*z3)/864 + (289*z4)/2560 + 
     (247*z5)/960)/ep, II[1, 1, 2, 3, 1, 1, 1, 2, 1, 0, 0, 1, 1, 0, 0] -> 
  -1/(1920*ep^4) + (-11/1440 + z3/160)/ep^3 + 
   (-4633/69120 + D6/288 + S2/8 - z2/768 + (39*z3)/640 - z4/960)/ep^2 + 
   (792480067/67184640 - (319*D5)/3456 + (83*D6)/2304 + (53*D6ep)/1728 + 
     (61*PR10ep0)/2592 - (91*PR11dep0)/576 + PR12ep0/216 - PR14ep0/3456 - 
     (47*PR15ep0)/1728 + (985*PR4dfin)/3456 - (37*PR4fin)/10368 + 
     (73*PR5ep0)/864 + (13*PR9dep0)/64 - (47*PR9ep0)/3456 - (2991*S2)/256 + 
     (747*S2^2)/256 - (185*T1ep)/3456 + (65*T1ep2)/648 - (582727*z2)/186624 + 
     (65*S2*z2)/48 - (1183517*z3)/311040 + (7*z2*z3)/216 - (29747*z4)/69120 - 
     (2029*z5)/2880)/ep, II[1, 1, 1, 1, 3, 0, 1, 1, 3, 0, 1, 1, 1, 0, 0] -> 
  -1/(960*ep^4) + (-73/5760 + z3/120)/ep^3 + 
   (-3469/34560 + D6/144 + (13*S2)/32 - z2/384 + (113*z3)/3456 - z4/120)/
    ep^2 + (-11927645/71663616 + B4/144 - (109*D5)/1152 + (119*D6)/6912 - 
     D6ep/144 - PR10ep0/32 + (7*PR14ep0)/1152 + PR15ep0/72 - 
     (5*PR4dep1)/1536 - (2375*PR4dfin)/27648 - PR4ep1/1536 + 
     (2401*PR4fin)/138240 - PR5ep0/144 - PR7ep1/384 - PR9dep0/128 - 
     (62411*S2)/12288 + (945*S2^2)/256 - (5243*T1ep)/27648 - 
     (89*T1ep2)/1536 - T1ep3/256 - (1310873*z2)/995328 - (801*S2*z2)/1024 - 
     (T1ep*z2)/256 - (151009*z3)/622080 + (9*S2*z3)/256 - (z2*z3)/128 - 
     (3571*z4)/12288 + (17*z5)/2304)/ep, 
 II[1, 1, 2, 1, 3, 0, 3, 1, 1, 0, 0, 1, 1, 0, 0] -> 
  1/(5760*ep^4) + (1/432 - z3/720)/ep^3 + 
   (1363/69120 - D6/864 + S2/96 + z2/2304 - (119*z3)/3240 + z4/720)/ep^2 + 
   (-184200619/179159040 + (7*B4)/432 - (79*D5)/1728 - (55*D6)/5184 - 
     (17*D6ep)/2592 - (59*PR10ep0)/2592 + (77*PR14ep0)/10368 + 
     (7*PR15ep0)/1296 - (5*PR4dep1)/2304 - (925*PR4dfin)/13824 - 
     PR4ep1/2304 + (827*PR4fin)/69120 - (7*PR5ep0)/2592 - PR7ep1/576 - 
     (53*PR9dep0)/3456 + (5*PR9ep0)/1296 - (58163*S2)/18432 + 
     (975*S2^2)/256 - (3863*T1ep)/41472 - (661*T1ep2)/20736 - T1ep3/384 - 
     (547579*z2)/497664 - (661*S2*z2)/1536 - (T1ep*z2)/384 - 
     (3445*z3)/62208 + (3*S2*z3)/128 - (67*z2*z3)/5184 - (90317*z4)/276480 - 
     (11*z5)/3456)/ep, II[1, 1, 1, 1, 4, 3, 0, 1, 0, 0, 1, 1, 1, 0, 0] -> 
  1/(2880*ep^4) + (23/5760 - z3/360)/ep^3 + 
   (1049/34560 - D6/432 + (1451*S2)/1728 + z2/1152 - (192367*z3)/933120 + 
     z4/360)/ep^2 + (27635263981/12899450880 - (551*B4)/15552 + 
     (6007*D5)/62208 - (3227*D6)/124416 + (49*D6ep)/3888 + 
     (149*PR10ep0)/5184 - (721*PR14ep0)/62208 - (29*PR15ep0)/1944 - 
     (845*PR4dep1)/165888 + (30025*PR4dfin)/331776 - (169*PR4ep1)/165888 - 
     (47759*PR4fin)/1658880 - PR5ep0/243 - (169*PR7ep1)/41472 + 
     (109*PR9dep0)/20736 - (5*PR9ep0)/972 + (2662319*S2)/442368 - 
     (3245*S2^2)/512 + (360613*T1ep)/2985984 + (997*T1ep2)/497664 - 
     (169*T1ep3)/27648 + (127975445*z2)/35831808 + (997*S2*z2)/36864 - 
     (169*T1ep*z2)/27648 - (5410577*z3)/22394880 + (169*S2*z3)/3072 - 
     (241*z2*z3)/124416 + (6907417*z4)/6635520 - (191*z5)/27648)/ep, 
 II[1, 1, 2, 0, 1, 1, 1, 3, 0, 1, 1, 1, 1, 1, 0] -> 
  1/(320*ep^3) + (7/160 - (3*z3)/80)/ep^2 + 
   (3881/11520 - D6/48 - (3*S2)/4 + z2/128 - (439*z3)/960 + z3^2/10 + z4/160)/
    ep, II[2, 1, 2, 1, 2, 1, 1, 3, 0, 0, 1, 1, 0, 0, 0] -> 
  1/(2880*ep^4) + (23/5760 - z3/360)/ep^3 + 
   (-1141/103680 - D6/432 + (1321*S2)/288 + z2/1152 - (154607*z3)/155520 + 
     z4/360)/ep^2 + (30174648491/1612431360 - (37*B4)/162 - (4057*D5)/10368 - 
     (151*D6)/2304 + (5*D6ep)/432 + (17*PR10ep0)/2592 - (781*PR14ep0)/10368 - 
     PR15ep0/72 - (185*PR4dep1)/6912 + (1285*PR4dfin)/124416 - 
     (37*PR4ep1)/6912 - (42227*PR4fin)/622080 - (305*PR5ep0)/3888 - 
     (37*PR7ep1)/1728 - (71*PR9dep0)/3456 - PR9ep0/216 - (419327*S2)/55296 - 
     (1071*S2^2)/256 - (82819*T1ep)/124416 - (6539*T1ep2)/20736 - 
     (37*T1ep3)/1152 + (51889651*z2)/4478976 - (6539*S2*z2)/1536 - 
     (37*T1ep*z2)/1152 - (6903047*z3)/1399680 + (37*S2*z3)/128 - 
     (95*z2*z3)/1728 + (3748759*z4)/829440 - (103*z5)/5760)/ep, 
 II[1, 1, 1, 1, 3, 1, 1, 1, 2, 0, 1, 1, 1, 0, 0] -> 
  1/(640*ep^4) + (1/60 - z3/80)/ep^3 + 
   (2353/23040 - D6/96 - (3*S2)/8 + z2/256 - (229*z3)/1920 + z4/80)/ep^2 + 
   (-59798347/3732480 + (77*D5)/384 - (211*D6)/6912 + D6ep/288 - 
     (11*PR10ep0)/288 - PR11dep0/48 - PR12ep0/54 + (13*PR14ep0)/384 - 
     PR15ep0/72 - (125*PR4dfin)/288 + (5*PR4fin)/288 - (47*PR5ep0)/864 - 
     (59*PR9dep0)/384 + PR9ep0/288 + (3281*S2)/256 + (2025*S2^2)/256 + 
     (79*T1ep)/384 - (13*T1ep2)/576 - (18733*z2)/20736 - (39*S2*z2)/128 + 
     (496957*z3)/103680 - (z2*z3)/144 + (37*z4)/360 - (187*z5)/480)/ep, 
 II[1, 1, 2, 1, 4, 0, 2, 1, 1, 0, 0, 1, 1, 0, 0] -> 
  1/(2880*ep^4) + (-23/8640 - z3/720)/ep^3 + 
   (-1957/103680 - D6/864 + (683*S2)/1728 + z2/1152 - (1711*z3)/31104 + 
     z4/720)/ep^2 + (739794913/268738560 + (35*B4)/648 - (715*D5)/10368 - 
     (191*D6)/20736 - (7*D6ep)/864 - (11*PR10ep0)/864 - (37*PR14ep0)/10368 + 
     PR15ep0/144 - (25*PR4dep1)/3456 + (85*PR4dfin)/6912 - (5*PR4ep1)/3456 - 
     (1337*PR4fin)/103680 - (17*PR5ep0)/2592 - (5*PR7ep1)/864 - PR9dep0/128 + 
     PR9ep0/216 - (382417*S2)/82944 - (207*S2^2)/256 - (26099*T1ep)/186624 - 
     (203*T1ep2)/3456 - (5*T1ep3)/576 + (1317749*z2)/746496 - 
     (203*S2*z2)/256 - (5*T1ep*z2)/576 + (72281*z3)/311040 + (5*S2*z3)/64 - 
     (23*z2*z3)/864 - (5503*z4)/27648 - (59*z5)/8640)/ep, 
 II[1, 1, 1, 1, 4, 0, 2, 1, 1, 0, 1, 1, 1, 0, 0] -> 
  -1/(480*ep^4) + (-97/2880 + z3/120)/ep^3 + 
   (-253/1152 + D6/144 + (427*S2)/288 - z2/192 - (611*z3)/12960 - z4/120)/
    ep^2 + (791344729/179159040 + (5*B4)/216 + (5*D5)/432 + (77*D6)/5184 - 
     (17*D6ep)/1296 + (7*PR10ep0)/648 - (47*PR14ep0)/2592 + 
     (13*PR15ep0)/648 - (25*PR4dep1)/2304 + (2365*PR4dfin)/41472 - 
     (5*PR4ep1)/2304 - (2537*PR4fin)/69120 - (19*PR5ep0)/1296 - 
     (5*PR7ep1)/576 - (7*PR9dep0)/864 + PR9ep0/324 + (222731*S2)/55296 - 
     (387*S2^2)/64 - (6349*T1ep)/124416 - (479*T1ep2)/6912 - (5*T1ep3)/384 + 
     (2343953*z2)/497664 - (479*S2*z2)/512 - (5*T1ep*z2)/384 + 
     (112583*z3)/933120 + (15*S2*z3)/128 - (167*z2*z3)/5184 + 
     (173743*z4)/276480 + (11*z5)/5760)/ep, 
 II[1, 1, 3, 1, 1, 1, 1, 1, 1, 0, 2, 1, 1, 0, 0] -> 
  1/(640*ep^4) + (1/60 - z3/80)/ep^3 + 
   (2209/23040 - D6/96 - (3*S2)/8 + z2/256 - (229*z3)/1920 + z4/80)/ep^2 + 
   (-60284347/3732480 + (77*D5)/384 - (211*D6)/6912 + D6ep/288 - 
     (11*PR10ep0)/288 - PR11dep0/48 - PR12ep0/54 + (13*PR14ep0)/384 - 
     PR15ep0/72 - (125*PR4dfin)/288 + (5*PR4fin)/288 - (47*PR5ep0)/864 - 
     (59*PR9dep0)/384 + PR9ep0/288 + (3281*S2)/256 + (2025*S2^2)/256 + 
     (79*T1ep)/384 - (13*T1ep2)/576 - (18733*z2)/20736 - (39*S2*z2)/128 + 
     (100169*z3)/20736 - (z2*z3)/144 + (37*z4)/360 - (127*z5)/480)/ep, 
 II[3, 1, 2, 1, 1, 1, 1, 1, 1, 0, 0, 1, 2, 0, 0] -> 
  -1/(1920*ep^4) + (-17/2880 + z3/240)/ep^3 + 
   (-175/4608 + D6/288 + S2/8 - z2/768 + (49*z3)/1152 - z4/240)/ep^2 + 
   (-30793483/5598720 - (71*D5)/3456 + (19*D6)/20736 - (17*D6ep)/648 - 
     (97*PR10ep0)/2592 + (3*PR11dep0)/32 - PR12ep0/108 + (23*PR14ep0)/10368 + 
     (77*PR15ep0)/2592 - (1775*PR4dfin)/5184 - PR4fin/1728 - 
     (163*PR5ep0)/2592 - (473*PR9dep0)/3456 + (59*PR9ep0)/5184 + 
     (743*S2)/768 + (1845*S2^2)/256 - (1111*T1ep)/10368 - (59*T1ep2)/576 + 
     (75019*z2)/62208 - (177*S2*z2)/128 + (2350177*z3)/933120 - 
     (59*z2*z3)/2592 + (1799*z4)/6912 + (133*z5)/360)/ep, 
 II[3, 1, 1, 1, 2, 1, 1, 1, 0, 0, 1, 1, 2, 0, 0] -> 
  -1/(960*ep^4) + (-13/1152 + z3/120)/ep^3 + 
   (-271/3840 + D6/144 - (61*S2)/96 - z2/384 + (733*z3)/2880 - z4/120)/ep^2 + 
   (-19335079/89579520 - B4/16 - (155*D5)/1728 + (1189*D6)/31104 - 
     (73*D6ep)/2592 + (35*PR10ep0)/2592 + (31*PR11dep0)/864 + 
     (4*PR12ep0)/243 - (179*PR14ep0)/5184 + (91*PR15ep0)/2592 + 
     (5*PR4dep1)/384 - (1205*PR4dfin)/6912 + PR4ep1/384 - 
     (749*PR4fin)/34560 - (73*PR5ep0)/972 + PR7ep1/96 - (29*PR9dep0)/216 + 
     (55*PR9ep0)/5184 + (14665*S2)/9216 - (9*S2^2)/64 - (1571*T1ep)/20736 - 
     (689*T1ep2)/10368 + T1ep3/64 + (11461*z2)/3072 - (689*S2*z2)/768 + 
     (T1ep*z2)/64 + (471473*z3)/233280 - (9*S2*z3)/64 + (13*z2*z3)/1296 + 
     (434693*z4)/414720 + (439*z5)/1728)/ep, 
 II[1, 1, 2, 2, 1, 1, 1, 3, 1, 0, 0, 1, 1, 0, 0] -> 
  -1/(1920*ep^4) + (-17/2880 + z3/240)/ep^3 + 
   (-851/23040 + D6/288 + S2/8 - z2/768 + (49*z3)/1152 - z4/240)/ep^2 + 
   (46923089/8398080 + (329*D5)/3456 + (193*D6)/6912 + D6ep/36 + 
     (133*PR10ep0)/2592 - (23*PR11dep0)/288 - PR12ep0/108 + 
     (7*PR14ep0)/1152 - (7*PR15ep0)/288 + (925*PR4dfin)/1728 + 
     (163*PR4fin)/5184 + (109*PR5ep0)/864 + (269*PR9dep0)/1152 - PR9ep0/64 + 
     (501*S2)/256 - (2655*S2^2)/256 + (803*T1ep)/3456 + (949*T1ep2)/5184 - 
     (1038223*z2)/186624 + (949*S2*z2)/384 - (506479*z3)/103680 + 
     (z2*z3)/32 - (7721*z4)/6912 - (83*z5)/240)/ep, 
 II[1, 1, 1, 1, 4, 2, 1, 1, 0, 0, 1, 1, 1, 0, 0] -> 
  -1/(720*ep^4) + (-17/720 + z3/120)/ep^3 + 
   (-43/270 + D6/144 + (397*S2)/288 - z2/288 - (647*z3)/12960 - z4/120)/
    ep^2 + (2708424461/134369280 + (5*B4)/72 - (301*D5)/1296 + 
     (1361*D6)/46656 + (85*D6ep)/7776 + (133*PR10ep0)/3888 - 
     (107*PR11dep0)/2592 + (43*PR12ep0)/2916 - (163*PR14ep0)/5184 - 
     (31*PR15ep0)/7776 - (25*PR4dep1)/1728 + (17615*PR4dfin)/31104 - 
     (5*PR4ep1)/1728 - (163*PR4fin)/5760 + (941*PR5ep0)/11664 - 
     (5*PR7ep1)/432 + (571*PR9dep0)/2592 - (139*PR9ep0)/15552 - 
     (222131*S2)/13824 - (1377*S2^2)/128 - (9881*T1ep)/31104 - 
     (55*T1ep2)/5184 - (5*T1ep3)/288 + (83893*z2)/41472 - (55*S2*z2)/384 - 
     (5*T1ep*z2)/288 - (628351*z3)/116640 + (5*S2*z3)/32 - (131*z2*z3)/7776 - 
     (285449*z4)/622080 - (71*z5)/3240)/ep, 
 II[4, 1, 1, 1, 2, 1, 1, 1, 0, 0, 1, 2, 0, 0, 0] -> 
  1/(2160*ep^4) + (53/6480 - z3/360)/ep^3 + 
   (43/648 - D6/432 - (289*S2)/288 + z2/864 + (12905*z3)/93312 + z4/360)/
    ep^2 + (-24572996071/4299816960 + (1099*B4)/15552 + (1319*D5)/10368 + 
     (1183*D6)/62208 + (11*D6ep)/3888 + (17*PR10ep0)/3888 + 
     (65*PR14ep0)/3456 - (5*PR15ep0)/972 + (5*PR4dep1)/2048 + 
     (9805*PR4dfin)/995328 + PR4ep1/2048 + (11527*PR4fin)/1658880 + 
     (11*PR5ep0)/729 + PR7ep1/512 + (5*PR9dep0)/31104 - PR9ep0/3888 + 
     (6958859*S2)/1327104 - (245*S2^2)/256 + (202721*T1ep)/995328 + 
     (109385*T1ep2)/1492992 + (3*T1ep3)/1024 - (5803669*z2)/3981312 + 
     (109385*S2*z2)/110592 + (3*T1ep*z2)/1024 + (42000181*z3)/22394880 - 
     (27*S2*z3)/1024 + (793*z2*z3)/124416 - (1276781*z4)/1327104 + 
     (29*z5)/9216)/ep, II[1, 1, 1, 1, 5, 2, 0, 1, 0, 0, 1, 1, 1, 0, 0] -> 
  1/(1440*ep^4) + (137/5760 - z3/360)/ep^3 + 
   (56017/311040 - D6/432 - (3733*S2)/3456 + z2/576 + (22703*z3)/622080 + 
     z4/360)/ep^2 + (-210275782519/25798901760 - (2105*B4)/10368 + 
     (5825*D5)/41472 - (5183*D6)/248832 + (77*D6ep)/3888 + 
     (323*PR10ep0)/31104 + (2387*PR14ep0)/124416 - (43*PR15ep0)/1944 + 
     (2525*PR4dep1)/110592 - (52555*PR4dfin)/663552 + (505*PR4ep1)/110592 + 
     (608311*PR4fin)/9953280 + (133*PR5ep0)/7776 + (505*PR7ep1)/27648 + 
     (457*PR9dep0)/41472 - (17*PR9ep0)/1944 + (16414505*S2)/2654208 + 
     (4599*S2^2)/1024 + (1932769*T1ep)/5971968 + (50059*T1ep2)/331776 + 
     (505*T1ep3)/18432 - (502565423*z2)/71663616 + (50059*S2*z2)/24576 + 
     (505*T1ep*z2)/18432 - (26443007*z3)/14929920 - (505*S2*z3)/2048 + 
     (17987*z2*z3)/248832 + (2910487*z4)/4423680 + (3649*z5)/276480)/ep, 
 II[1, 1, 1, 2, 2, 0, 1, 3, 1, 0, 1, 1, 1, 0, 0] -> 
  -1/(960*ep^4) + (-73/5760 + z3/120)/ep^3 + 
   (-3181/34560 + D6/144 - (61*S2)/96 - z2/384 + (17*z3)/64 - z4/120)/ep^2 + 
   (278093335/71663616 - B4/48 - (143*D5)/576 + (73*D6)/3456 - (5*D6ep)/144 - 
     (7*PR10ep0)/144 + PR14ep0/576 + PR15ep0/24 + (5*PR4dep1)/512 - 
     (3515*PR4dfin)/27648 + PR4ep1/512 + (4813*PR4fin)/138240 + PR7ep1/128 - 
     (7*PR9dep0)/576 + PR9ep0/72 - (624493*S2)/36864 + (1539*S2^2)/128 - 
     (26917*T1ep)/82944 - (677*T1ep2)/13824 + (3*T1ep3)/256 - 
     (4533797*z2)/995328 - (677*S2*z2)/1024 + (3*T1ep*z2)/256 - 
     (1236439*z3)/622080 - (27*S2*z3)/256 - (5*z2*z3)/1152 - (3069*z4)/4096 + 
     (193*z5)/11520)/ep, II[1, 1, 3, 1, 3, 1, 0, 2, 0, 0, 1, 1, 1, 0, 0] -> 
  1/(2880*ep^4) + (23/5760 - z3/360)/ep^3 + 
   (3859/103680 - D6/432 + (617*S2)/576 + z2/1152 - (84589*z3)/311040 + 
     z4/360)/ep^2 + (-35176055423/8599633920 + (1997*B4)/10368 + 
     (6331*D5)/20736 - (421*D6)/13824 + (25*D6ep)/432 + (359*PR10ep0)/5184 - 
     (13*PR14ep0)/2304 - (13*PR15ep0)/216 - (2785*PR4dep1)/110592 + 
     (141895*PR4dfin)/663552 - (557*PR4ep1)/110592 - 
     (220769*PR4fin)/3317760 + (5*PR5ep0)/1296 - (557*PR7ep1)/27648 + 
     (91*PR9dep0)/2304 - PR9ep0/36 + (15278273*S2)/884736 - (9747*S2^2)/512 + 
     (613001*T1ep)/1990656 + (7081*T1ep2)/331776 - (557*T1ep3)/18432 + 
     (194554217*z2)/23887872 + (7081*S2*z2)/24576 - (557*T1ep*z2)/18432 + 
     (78493327*z3)/14929920 + (557*S2*z3)/2048 - (5*z2*z3)/1024 - 
     (442627*z4)/4423680 - (5909*z5)/276480)/ep, 
 II[2, 1, 2, 1, 2, 0, 1, 1, 1, 0, 0, 1, 3, 0, 0] -> 
  1/(5760*ep^4) + (1/432 - z3/720)/ep^3 + 
   (1267/69120 - D6/864 - (97*S2)/288 + z2/2304 + (707*z3)/17280 + z4/720)/
    ep^2 + (1158176131/537477120 - (7*B4)/144 - (307*D5)/3456 - 
     (161*D6)/20736 - (5*D6ep)/288 - PR10ep0/48 + PR14ep0/384 + 
     (7*PR15ep0)/432 + (5*PR4dep1)/768 - (1915*PR4dfin)/41472 + PR4ep1/768 + 
     (3053*PR4fin)/207360 + (5*PR5ep0)/2592 + PR7ep1/192 - 
     (23*PR9dep0)/3456 + PR9ep0/108 - (292309*S2)/55296 + (1467*S2^2)/256 - 
     (11177*T1ep)/124416 - (97*T1ep2)/20736 + T1ep3/128 - 
     (3110461*z2)/1492992 - (97*S2*z2)/1536 + (T1ep*z2)/128 - 
     (44285*z3)/23328 - (9*S2*z3)/128 - (5*z2*z3)/1728 + (8143*z4)/276480 + 
     (53*z5)/17280)/ep, II[1, 1, 1, 0, 5, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0] -> 
  1/(2160*ep^4) + (47/2880 - z3/1080)/ep^3 + 
   (21521/155520 - (5*S2)/24 + z2/864 - (41*z3)/4320 - z4/720)/ep^2 + 
   (-91999969877/4837294080 + (5*B4)/324 + (1037*D5)/3888 - PR0ep0/243 + 
     (13*PR10ep0)/2916 + (77*PR11dep0)/1296 - (25*PR4dep1)/20736 - 
     (56305*PR4dfin)/124416 - (5*PR4ep1)/20736 - (31627*PR4fin)/1866240 - 
     (449*PR5ep0)/3888 - (5*PR7ep1)/5184 - (631*PR9dep0)/2592 - PR9ep0/864 + 
     (1252115*S2)/55296 - (109*S2^2)/32 + (10585*T1ep)/41472 - 
     (14461*T1ep2)/186624 - (5*T1ep3)/3456 + (72144275*z2)/13436928 - 
     (14461*S2*z2)/13824 - (5*T1ep*z2)/3456 + (23115239*z3)/2799360 + 
     (13*S2*z3)/384 - (5*z2*z3)/1728 + (2280191*z4)/2488320 + 
     (6559*z5)/51840)/ep, II[5, 1, 0, 1, 2, 1, 1, 2, 0, 0, 1, 1, 0, 0, 0] -> 
  1/(38880*ep^5) - 185/(93312*ep^4) + 
   (-1925/46656 + (565*S2)/3888 + z2/15552)/ep^3 + 
   (-77201/4199040 + (48959*S2)/46656 + (565*T1ep)/52488 + (2705*z2)/62208 - 
     (55279*z3)/839808)/ep^2 + (13404755185/5159780352 + (8299*B4)/93312 + 
     (697*D5)/23328 - (79*PR10ep0)/23328 - (12095*PR4dep1)/995328 + 
     (221785*PR4dfin)/5971968 - (2419*PR4ep1)/995328 - 
     (787199*PR4fin)/29859840 - (2419*PR7ep1)/248832 - (8821985*S2)/7962624 - 
     (13*S2^2)/8 - (3941329*T1ep)/161243136 - (1003057*T1ep2)/26873856 - 
     (2419*T1ep3)/165888 + (218377853*z2)/71663616 - (286139*S2*z2)/663552 - 
     (2419*T1ep*z2)/165888 + (123529295*z3)/80621568 + (2419*S2*z3)/18432 - 
     (2419*z2*z3)/82944 - (15992257*z4)/71663616 - (2419*z5)/276480)/ep, 
 II[1, 1, 1, 1, 5, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0] -> 
  1/(2160*ep^5) + 5/(324*ep^4) + (36001/311040 - (5*S2)/24 + z2/864)/ep^3 + 
   (332507/1866240 - (335*S2)/864 - (5*T1ep)/324 - (5*z2)/162 - 
     (809*z3)/10368)/ep^2 + (7115807227/806215680 + B4/144 - 
     (1765*D5)/10368 - (7255*D6)/186624 + (101*D6ep)/5184 + 
     (179*PR10ep0)/7776 + (125*PR11dep0)/5184 - (23*PR12ep0)/2916 - 
     (569*PR14ep0)/31104 - (101*PR15ep0)/5184 - (5*PR4dep1)/3456 + 
     (15775*PR4dfin)/62208 - PR4ep1/3456 + (259*PR4fin)/62208 + 
     (125*PR5ep0)/2916 - PR7ep1/864 + (619*PR9dep0)/5184 - 
     (101*PR9ep0)/10368 - (824821*S2)/82944 - (297*S2^2)/256 - 
     (40631*T1ep)/186624 + T1ep2/1152 - T1ep3/576 - (2588323*z2)/2239488 - 
     (71*S2*z2)/768 - (T1ep*z2)/576 - (3789919*z3)/933120 + (S2*z3)/64 + 
     (83*z2*z3)/5184 - (77273*z4)/248832 + (2599*z5)/12960)/ep, 
 II[2, 1, 1, 1, 6, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0] -> 
  1/(25920*ep^5) - 797/(311040*ep^4) + 
   (-76987/5598720 + (475*S2)/7776 + z2/10368)/ep^3 + 
   (376321/3732480 - (13453*S2)/93312 + (475*T1ep)/104976 + 
     (5209*z2)/373248 + (257509*z3)/8398080)/ep^2 + 
   (-739821185081/1393140695040 - (6253*B4)/186624 + (1181*D5)/46656 - 
     PR10ep0/1296 + (95*PR14ep0)/23328 + (8465*PR4dep1)/1990656 - 
     (2523535*PR4dfin)/107495424 + (1693*PR4ep1)/1990656 + 
     (4998617*PR4fin)/537477120 + (121*PR5ep0)/34992 + (1693*PR7ep1)/497664 - 
     (254481247*S2)/238878720 + (121*S2^2)/64 + (18166751*T1ep)/322486272 + 
     (1593983*T1ep2)/53747712 + (1693*T1ep3)/331776 - 
     (4864499425*z2)/3869835264 + (571861*S2*z2)/1327104 + 
     (1693*T1ep*z2)/331776 - (374265551*z3)/2418647040 - (1693*S2*z3)/36864 + 
     (1693*z2*z3)/165888 + (8159123*z4)/79626240 + (1693*z5)/552960)/ep, 
 II[1, 1, 1, 1, 6, 1, 0, 1, 0, 0, 1, 1, 1, 0, 0] -> 
  -1/(4320*ep^5) - 989/(51840*ep^4) + (-1159/7776 + (125*S2)/432 - z2/1728)/
    ep^3 + (-34439/311040 + (823*S2)/1152 + (125*T1ep)/5832 + (337*z2)/6912 + 
     (22141*z3)/1866240)/ep^2 + (-75900962183/46438023168 - (287*B4)/31104 + 
     (6625*D5)/41472 + (12467*D6)/746496 - (47*D6ep)/2916 - 
     (1391*PR10ep0)/93312 + (9121*PR14ep0)/373248 + (47*PR15ep0)/2916 + 
     (235*PR4dep1)/331776 - (134165*PR4dfin)/17915904 + (47*PR4ep1)/331776 + 
     (306403*PR4fin)/89579520 + (143*PR5ep0)/7776 + (47*PR7ep1)/82944 - 
     (1165*PR9dep0)/124416 + (47*PR9ep0)/5832 + (24099583*S2)/7962624 + 
     (879*S2^2)/1024 + (1587565*T1ep)/5971968 + (215815*T1ep2)/2985984 + 
     (47*T1ep3)/55296 - (741250235*z2)/644972544 + (27535*S2*z2)/24576 + 
     (47*T1ep*z2)/55296 + (30735235*z3)/80621568 - (47*S2*z3)/6144 - 
     (10763*z2*z3)/746496 - (11372279*z4)/119439360 + (47*z5)/92160)/ep, 
 II[1, 1, 5, 1, 1, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0] -> 
  1/(4320*ep^5) + 403/(51840*ep^4) + (3703/62208 - (5*S2)/48 + z2/1728)/
    ep^3 + (181453/1866240 - (95*S2)/432 - (5*T1ep)/648 - (317*z2)/20736 - 
     (2461*z3)/103680)/ep^2 + (2607189769/1074954240 - (17*B4)/864 - 
     (133*D5)/2304 - (1325*D6)/124416 + (281*D6ep)/31104 + 
     (29*PR10ep0)/3888 - (29*PR11dep0)/1152 - (97*PR14ep0)/15552 - 
     (281*PR15ep0)/31104 + (5*PR4dep1)/4608 + (12545*PR4dfin)/248832 + 
     PR4ep1/4608 + (1331*PR4fin)/414720 + (65*PR5ep0)/7776 + PR7ep1/1152 + 
     (731*PR9dep0)/20736 - (281*PR9ep0)/62208 - (925421*S2)/331776 + 
     (45*S2^2)/128 - (56317*T1ep)/746496 - (73*T1ep2)/124416 + T1ep3/768 - 
     (1515487*z2)/2985984 - (553*S2*z2)/9216 + (T1ep*z2)/768 - 
     (6904841*z3)/5598720 - (41*S2*z3)/768 + (181*z2*z3)/15552 + 
     (159971*z4)/1658880 - (2041*z5)/11520)/ep, 
 II[2, 1, 1, 1, 5, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0] -> 
  -1/(8640*ep^5) + 13/(34560*ep^4) + (-5143/622080 - (25*S2)/864 - z2/3456)/
    ep^3 + (-38797/248832 + (29*S2)/81 - (25*T1ep)/11664 - (361*z2)/41472 - 
     (16757*z3)/622080)/ep^2 + (-3057486253/17199267840 + (2789*B4)/62208 - 
     (2395*D5)/124416 + (7*D6)/248832 + D6ep/1944 - (137*PR10ep0)/31104 - 
     (151*PR14ep0)/124416 - PR15ep0/1944 - (3545*PR4dep1)/663552 + 
     (29455*PR4dfin)/3981312 - (709*PR4ep1)/663552 - (25669*PR4fin)/3981312 - 
     (73*PR5ep0)/15552 - (709*PR7ep1)/165888 - (823*PR9dep0)/124416 - 
     PR9ep0/3888 + (1609619*S2)/1769472 - (1971*S2^2)/1024 - 
     (1930493*T1ep)/35831808 - (70111*T1ep2)/1990656 - (709*T1ep3)/110592 + 
     (53891915*z2)/47775744 - (216733*S2*z2)/442368 - (709*T1ep*z2)/110592 + 
     (1006627*z3)/1990656 + (709*S2*z3)/12288 - (6125*z2*z3)/497664 - 
     (18163969*z4)/79626240 - (709*z5)/184320)/ep, 
 II[5, 1, 1, 1, 2, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0] -> 
  -1/(8640*ep^5) + 13/(34560*ep^4) + (-5143/622080 - (25*S2)/864 - z2/3456)/
    ep^3 + (-38797/248832 + (29*S2)/81 - (25*T1ep)/11664 - (361*z2)/41472 - 
     (16757*z3)/622080)/ep^2 + (-3057486253/17199267840 + (2789*B4)/62208 - 
     (2395*D5)/124416 + (7*D6)/248832 + D6ep/1944 - (137*PR10ep0)/31104 - 
     (151*PR14ep0)/124416 - PR15ep0/1944 - (3545*PR4dep1)/663552 + 
     (29455*PR4dfin)/3981312 - (709*PR4ep1)/663552 - (25669*PR4fin)/3981312 - 
     (73*PR5ep0)/15552 - (709*PR7ep1)/165888 - (823*PR9dep0)/124416 - 
     PR9ep0/3888 + (1609619*S2)/1769472 - (1971*S2^2)/1024 - 
     (1930493*T1ep)/35831808 - (70111*T1ep2)/1990656 - (709*T1ep3)/110592 + 
     (53891915*z2)/47775744 - (216733*S2*z2)/442368 - (709*T1ep*z2)/110592 + 
     (1006627*z3)/1990656 + (709*S2*z3)/12288 - (6125*z2*z3)/497664 - 
     (18163969*z4)/79626240 - (709*z5)/184320)/ep, 
 II[1, 1, 5, 0, 1, 1, 1, 2, 1, 0, 0, 1, 1, 0, 0] -> 
  -1/(12960*ep^5) - 137/(51840*ep^4) + (-12131/933120 + (5*S2)/144 - z2/5184)/
    ep^3 + (26483/622080 - (4355*S2)/10368 + (5*T1ep)/1944 + (103*z2)/20736 + 
     (18857*z3)/622080)/ep^2 + (-295664699857/77396705280 - (1117*B4)/10368 + 
     (12061*D5)/124416 - (3793*D6)/248832 + (11*D6ep)/1944 + 
     (217*PR10ep0)/31104 + (1249*PR14ep0)/124416 - (11*PR15ep0)/1944 + 
     (1385*PR4dep1)/110592 - (196055*PR4dfin)/5971968 + (277*PR4ep1)/110592 + 
     (885073*PR4fin)/29859840 + (29*PR5ep0)/2592 + (277*PR7ep1)/27648 - 
     (55*PR9dep0)/124416 - (11*PR9ep0)/3888 + (3149335*S2)/884736 + 
     (1773*S2^2)/1024 + (3804023*T1ep)/17915904 + (257527*T1ep2)/2985984 + 
     (277*T1ep3)/18432 - (769301465*z2)/214990848 + (261367*S2*z2)/221184 + 
     (277*T1ep*z2)/18432 - (147497107*z3)/134369280 - (277*S2*z3)/2048 + 
     (8887*z2*z3)/248832 + (14748307*z4)/39813120 + (277*z5)/30720)/ep, 
 II[1, 1, 1, 1, 6, 1, 0, 1, 0, 0, 1, 1, 1, 0, 0] -> 
  -1/(4320*ep^5) - 989/(51840*ep^4) + (-1159/7776 + (125*S2)/432 - z2/1728)/
    ep^3 + (-34439/311040 + (823*S2)/1152 + (125*T1ep)/5832 + (337*z2)/6912 + 
     (22141*z3)/1866240)/ep^2 + (-75900962183/46438023168 - (287*B4)/31104 + 
     (6625*D5)/41472 + (12467*D6)/746496 - (47*D6ep)/2916 - 
     (1391*PR10ep0)/93312 + (9121*PR14ep0)/373248 + (47*PR15ep0)/2916 + 
     (235*PR4dep1)/331776 - (134165*PR4dfin)/17915904 + (47*PR4ep1)/331776 + 
     (306403*PR4fin)/89579520 + (143*PR5ep0)/7776 + (47*PR7ep1)/82944 - 
     (1165*PR9dep0)/124416 + (47*PR9ep0)/5832 + (24099583*S2)/7962624 + 
     (879*S2^2)/1024 + (1587565*T1ep)/5971968 + (215815*T1ep2)/2985984 + 
     (47*T1ep3)/55296 - (741250235*z2)/644972544 + (27535*S2*z2)/24576 + 
     (47*T1ep*z2)/55296 + (30735235*z3)/80621568 - (47*S2*z3)/6144 - 
     (10763*z2*z3)/746496 - (11372279*z4)/119439360 + (47*z5)/92160)/ep, 
 II[2, 1, 1, 1, 6, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0] -> 
  1/(25920*ep^5) - 797/(311040*ep^4) + 
   (-76987/5598720 + (475*S2)/7776 + z2/10368)/ep^3 + 
   (376321/3732480 - (13453*S2)/93312 + (475*T1ep)/104976 + 
     (5209*z2)/373248 + (257509*z3)/8398080)/ep^2 + 
   (-739821185081/1393140695040 - (6253*B4)/186624 + (1181*D5)/46656 - 
     PR10ep0/1296 + (95*PR14ep0)/23328 + (8465*PR4dep1)/1990656 - 
     (2523535*PR4dfin)/107495424 + (1693*PR4ep1)/1990656 + 
     (4998617*PR4fin)/537477120 + (121*PR5ep0)/34992 + (1693*PR7ep1)/497664 - 
     (254481247*S2)/238878720 + (121*S2^2)/64 + (18166751*T1ep)/322486272 + 
     (1593983*T1ep2)/53747712 + (1693*T1ep3)/331776 - 
     (4864499425*z2)/3869835264 + (571861*S2*z2)/1327104 + 
     (1693*T1ep*z2)/331776 - (374265551*z3)/2418647040 - (1693*S2*z3)/36864 + 
     (1693*z2*z3)/165888 + (8159123*z4)/79626240 + (1693*z5)/552960)/ep, 
 II[1, 1, 1, 1, 7, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0] -> 
  1/(12960*ep^5) + 2831/(155520*ep^4) + 
   (1265711/8398080 - (3545*S2)/11664 + z2/5184)/ep^3 + 
   (176861/4199040 - (119329*S2)/139968 - (3545*T1ep)/157464 - 
     (31241*z2)/559872 + (83131*z3)/3149280)/ep^2 + 
   (95393371/25194240 - (367*D5)/1296 - (185*PR14ep0)/5832 - 
     (229*PR5ep0)/8748 - (9627371*S2)/1399680 - (838609*T1ep)/1889568 - 
     (9265*T1ep2)/78732 + (3597191*z2)/3359232 - (13535*S2*z2)/7776 - 
     (41684683*z3)/37791360 + (1181953*z4)/16796160)/ep, 
 II[1, 1, 5, 1, 2, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0] -> 
  -1/(12960*ep^5) + 121/(77760*ep^4) + (295/93312 - (5*S2)/108 - z2/5184)/
    ep^3 + (-353417/2799360 + (269*S2)/864 - (5*T1ep)/1458 - (359*z2)/31104 - 
     (6959*z3)/116640)/ep^2 + (-3681736057/14511882240 + (19*B4)/864 - 
     (41*D5)/3888 - (163*D6)/46656 + (91*D6ep)/11664 + (71*PR10ep0)/11664 - 
     (113*PR14ep0)/23328 - (91*PR15ep0)/11664 - (95*PR4dep1)/20736 + 
     (20665*PR4dfin)/1119744 - (19*PR4ep1)/20736 - (35711*PR4fin)/5598720 - 
     (31*PR5ep0)/23328 - (19*PR7ep1)/5184 + (65*PR9dep0)/7776 - 
     (91*PR9ep0)/23328 + (641789*S2)/497664 - (27*S2^2)/16 - 
     (13129*T1ep)/373248 - (4195*T1ep2)/186624 - (19*T1ep3)/3456 + 
     (38299735*z2)/40310784 - (1505*S2*z2)/4608 - (19*T1ep*z2)/3456 + 
     (7542317*z3)/25194240 + (35*S2*z3)/384 - (149*z2*z3)/46656 + 
     (66271*z4)/7464960 - (19*z5)/5760)/ep, 
 II[5, 1, 1, 1, 3, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0] -> 
  1/(38880*ep^5) - 185/(93312*ep^4) + 
   (12053/2799360 - (245*S2)/7776 + z2/15552)/ep^3 + 
   (888463/16796160 - (18913*S2)/23328 - (245*T1ep)/104976 - 
     (2885*z2)/186624 + (97007*z3)/1049760)/ep^2 + 
   (-44158485413/19349176320 + (161*B4)/5832 + (191*D5)/5832 - 
     (13*PR10ep0)/3888 + (229*PR14ep0)/23328 + (805*PR4dep1)/248832 - 
     (39235*PR4dfin)/1492992 + (161*PR4ep1)/248832 + (21527*PR4fin)/2488320 + 
     (71*PR5ep0)/8748 + (161*PR7ep1)/62208 - (1143151*S2)/5971968 + 
     (63*S2^2)/32 + (1884043*T1ep)/40310784 + (211147*T1ep2)/6718464 + 
     (161*T1ep3)/41472 - (89830525*z2)/53747712 + (67769*S2*z2)/165888 + 
     (161*T1ep*z2)/41472 + (7590499*z3)/20155392 - (161*S2*z3)/4608 + 
     (161*z2*z3)/20736 - (49393609*z4)/89579520 + (161*z5)/69120)/ep, 
 II[5, 1, 2, 1, 2, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0] -> 
  1/(77760*ep^5) + 599/(311040*ep^4) + 
   (70139/5598720 - (85*S2)/2592 + z2/31104)/ep^3 + 
   (38033/11197440 + (4615*S2)/31104 - (85*T1ep)/34992 - (761*z2)/124416 - 
     (23813*z3)/559872)/ep^2 + (-843869936681/1393140695040 - 
     (455*B4)/62208 + (301*D5)/15552 + (11*PR10ep0)/3888 - 
     (725*PR4dep1)/663552 + (1982945*PR4dfin)/107495424 - 
     (145*PR4ep1)/663552 + (34549*PR4fin)/107495424 - (145*PR7ep1)/165888 + 
     (105838493*S2)/47775744 - (95*S2^2)/64 + (3225637*T1ep)/107495424 - 
     (8699*T1ep2)/17915904 - (145*T1ep3)/110592 + 
     (1139656751*z2)/3869835264 - (10153*S2*z2)/442368 - 
     (145*T1ep*z2)/110592 - (68686867*z3)/483729408 + (145*S2*z3)/12288 - 
     (145*z2*z3)/55296 + (14125183*z4)/143327232 - (29*z5)/36864)/ep, 
 II[1, 1, 2, 1, 2, 0, 2, 1, 3, 0, 0, 1, 1, 0, 0] -> 
  1/(1920*ep^4) + (5/1152 - z3/480)/ep^3 + 
   (2153/69120 - S2/64 + z2/768 - (31*z3)/2880 - z4/320)/ep^2 + 
   (36967/207360 - (13*S2)/48 - T1ep/864 + (13*z2)/2304 - (143*z3)/1080 + 
     (S2*z3)/16 - (z2*z3)/192 - (31*z4)/1920 - (7*z5)/480)/ep, 
 II[2, 1, 1, 1, 4, 3, 0, 1, 0, 0, 1, 0, 1, 0, 0] -> 
  1/(17280*ep^5) + 7/(20736*ep^4) + (451/207360 - S2/576 + z2/6912)/ep^3 + 
   (96619/3732480 - (263*S2)/1152 - T1ep/7776 + (11*z2)/41472 + 
     (40343*z3)/699840)/ep^2 + (-3891182521/955514880 - (17029*B4)/93312 + 
     (1783*D5)/11664 + (79*PR10ep0)/2916 + (16745*PR4dep1)/995328 - 
     (17855*PR4dfin)/5971968 + (3349*PR4ep1)/995328 + 
     (649769*PR4fin)/29859840 + (3349*PR7ep1)/248832 + 
     (27228797*S2)/2654208 - (691*S2^2)/192 + (649303*T1ep)/1990656 + 
     (332207*T1ep2)/2985984 + (3349*T1ep3)/165888 - (156900059*z2)/71663616 + 
     (332015*S2*z2)/221184 + (3349*T1ep*z2)/165888 - (32176579*z3)/26873856 - 
     (3349*S2*z3)/18432 + (3349*z2*z3)/82944 + (16507897*z4)/13271040 + 
     (3349*z5)/276480)/ep, II[3, 1, 1, 1, 3, 1, 0, 1, 0, 0, 3, 0, 1, 0, 0] -> 
  1/(11520*ep^5) + 1/(2160*ep^4) + (-53/138240 + (3*S2)/128 + z2/4608)/ep^3 + 
   (80203/622080 - (605*S2)/384 + T1ep/576 + (31*z2)/3456 + 
     (243821*z3)/933120)/ep^2 + (-2161220911/238878720 + (161*B4)/1944 + 
     (5953*D5)/15552 + (137*PR10ep0)/7776 + (335*PR14ep0)/7776 + 
     (805*PR4dep1)/82944 - (6995*PR4dfin)/497664 + (161*PR4ep1)/82944 - 
     (3659*PR4fin)/2488320 + (103*PR5ep0)/2916 + (161*PR7ep1)/20736 + 
     (823699*S2)/73728 - (27*S2^2)/128 + (102203*T1ep)/165888 + 
     (49571*T1ep2)/248832 + (161*T1ep3)/13824 - (15312331*z2)/5971968 + 
     (49787*S2*z2)/18432 + (161*T1ep*z2)/13824 + (31056029*z3)/11197440 - 
     (161*S2*z3)/1536 + (161*z2*z3)/6912 - (4016783*z4)/3317760 + 
     (161*z5)/23040)/ep, II[2, 1, 1, 1, 3, 1, 3, 1, 0, 0, 1, 1, 0, 0, 0] -> 
  -1/(5760*ep^5) - 31/(34560*ep^4) + (-997/207360 + S2/192 - z2/2304)/ep^3 + 
   (-88903/1244160 + (985*S2)/1152 + T1ep/2592 - (7*z2)/13824 - 
     (281*z3)/1920)/ep^2 + (-95927113/537477120 + (19*B4)/288 - (47*D5)/864 + 
     (5*D6)/432 + (13*D6ep)/432 - (5*PR10ep0)/864 - (29*PR14ep0)/10368 - 
     (13*PR15ep0)/432 - (95*PR4dep1)/6912 + (865*PR4dfin)/41472 - 
     (19*PR4ep1)/6912 - (247*PR4fin)/207360 - (29*PR5ep0)/7776 - 
     (19*PR7ep1)/1728 + (7*PR9dep0)/1152 - (13*PR9ep0)/864 - 
     (72529*S2)/55296 - (669*S2^2)/256 - (22981*T1ep)/124416 - 
     (1645*T1ep2)/20736 - (19*T1ep3)/1152 + (2102533*z2)/1492992 - 
     (547*S2*z2)/512 - (19*T1ep*z2)/1152 + (199205*z3)/186624 + 
     (19*S2*z3)/128 - (5*z2*z3)/1728 - (1049*z4)/4320 - (19*z5)/1920)/ep, 
 II[3, 1, 2, 1, 2, 1, 1, 0, 0, 0, 3, 1, 0, 0, 0] -> 
  -1/(11520*ep^5) - 17/(34560*ep^4) + (-1441/414720 + S2/384 - z2/4608)/
    ep^3 + (-21647/1244160 + (11*S2)/288 + T1ep/5184 - (5*z2)/13824 + 
     (215*z3)/20736)/ep^2 + (-361394153/403107840 + (395*D5)/5184 + 
     (23*PR10ep0)/1944 + (145*PR4dfin)/10368 - (317*PR4fin)/31104 + 
     (61681*S2)/13824 - (149*S2^2)/64 + (425*T1ep)/3888 + (371*T1ep2)/15552 + 
     (4038965*z2)/4478976 + (745*S2*z2)/2304 + (34571*z3)/62208 + 
     (59459*z4)/331776)/ep, II[1, 1, 2, 1, 1, 1, 1, 1, 3, 0, 0, 1, 2, 0, 
   0] -> (-1/1440 + z3/480)/ep^3 + (-17/1728 + (19*z3)/2880 + z4/320)/ep^2 + 
   (-923/10368 + S2/48 - z2/576 + (769*z3)/17280 - (S2*z3)/16 + (z2*z3)/192 + 
     (19*z4)/1920 + (9*z5)/160)/ep, 
 II[1, 1, 2, 3, 3, 1, 0, 1, 0, 0, 1, 1, 1, 0, 0] -> 
  -1/(3840*ep^5) - 7/(5760*ep^4) + (431/138240 - (9*S2)/128 - z2/1536)/ep^3 + 
   (-11543/103680 + (83*S2)/384 - T1ep/192 - (61*z2)/2304 + (353*z3)/11520)/
    ep^2 + (127716593/26873856 - (457*D5)/1728 + (5*D6)/2592 + (7*D6ep)/648 + 
     PR10ep0/81 - (379*PR14ep0)/10368 - (7*PR15ep0)/648 + 
     (265*PR4dfin)/10368 - (7*PR4fin)/51840 - (11*PR5ep0)/432 + 
     (31*PR9dep0)/3456 - (7*PR9ep0)/1296 - (38309*S2)/4608 - (621*S2^2)/256 - 
     (1201*T1ep)/3456 - (5*T1ep2)/54 + (2137013*z2)/1492992 - 
     (329*S2*z2)/256 - (90065*z3)/186624 + (7*z2*z3)/648 + (92591*z4)/552960)/
    ep, II[1, 1, 2, 1, 2, 0, 1, 2, 3, 0, 0, 1, 1, 0, 0] -> 
  1/(3840*ep^5) + 1/(768*ep^4) + (43/5120 - S2/128 + z2/1536)/ep^3 + 
   (1741/46080 - (7*S2)/64 - T1ep/1728 + z2/1536 - (1003*z3)/34560)/ep^2 + 
   (-5194117/8957952 - (5*D5)/576 + PR10ep0/864 - (95*PR4dfin)/3456 + 
     PR4fin/3456 - (385*S2)/512 + (279*S2^2)/128 + T1ep/432 + T1ep2/576 - 
     (136351*z2)/497664 + (5*S2*z2)/256 + (55433*z3)/311040 + (137*z4)/61440)/
    ep, II[1, 1, 3, 0, 2, 0, 2, 1, 0, 1, 1, 1, 1, 1, 0] -> 
  (-1/1440 + z3/480)/ep^3 + (-17/1728 + (19*z3)/2880 + z4/320)/ep^2 + 
   (-923/10368 + S2/48 - z2/576 + (589*z3)/17280 - (S2*z3)/16 + (z2*z3)/192 + 
     (19*z4)/1920 + z5/15)/ep, II[2, 1, 1, 1, 2, 1, 1, 1, 0, 0, 3, 1, 1, 0, 
   0] -> 1/(1920*ep^5) + 3/(1280*ep^4) + (73/7680 - S2/64 + z2/768)/ep^3 + 
   (377/15360 - (27*S2)/128 - T1ep/864 + z2/1536 - (697*z3)/17280)/ep^2 + 
   (-65212669/22394880 + (35*D5)/288 - (5*D6)/216 - D6ep/54 - 
     (7*PR10ep0)/432 + (11*PR14ep0)/432 + PR15ep0/54 - (5*PR4dfin)/576 + 
     (37*PR4fin)/8640 + PR5ep0/54 + PR9dep0/144 + PR9ep0/108 + (969*S2)/256 + 
     (189*S2^2)/64 + (317*T1ep)/1728 + (47*T1ep2)/864 - (337487*z2)/248832 + 
     (93*S2*z2)/128 - (3781*z3)/34560 - (z2*z3)/54 - (16981*z4)/92160 - 
     z5/24)/ep, II[2, 1, 2, 3, 2, 1, 1, 0, 0, 0, 1, 2, 0, 0, 0] -> 
  -1/(11520*ep^5) - 17/(34560*ep^4) + (-1369/414720 + S2/384 - z2/4608)/
    ep^3 + (-20207/1244160 + (11*S2)/288 + T1ep/5184 - (5*z2)/13824 + 
     (215*z3)/20736)/ep^2 + (70590011/403107840 - (545*D5)/5184 - 
     (143*PR10ep0)/7776 - (505*PR4dfin)/10368 + (629*PR4fin)/31104 - 
     (81551*S2)/13824 + (607*S2^2)/128 - (1265*T1ep)/7776 - 
     (569*T1ep2)/15552 - (8532851*z2)/4478976 - (1135*S2*z2)/2304 - 
     (35789*z3)/62208 - (114461*z4)/331776)/ep, 
 II[1, 1, 2, 2, 1, 1, 1, 1, 3, 0, 0, 1, 1, 0, 0] -> 
  1/(480*ep^3) + (17/576 + z3/80 - z5/24)/ep^2 + 
   (923/3456 - S2/16 + z2/192 + (9*z3)/160 + z3^2/120 + (3*z4)/160 - 
     (31*z5)/144 - (5*z6)/48)/ep, II[1, 1, 1, 1, 2, 1, 2, 1, 0, 0, 3, 1, 1, 
   0, 0] -> 1/(960*ep^4) + (19/1920 - z3/160)/ep^3 + 
   (769/11520 - S2/32 + z2/384 - (31*z3)/960 - (3*z4)/320)/ep^2 + 
   (-833527/933120 - (7*D5)/144 - D6/216 - (7*D6ep)/432 + (5*PR10ep0)/216 - 
     (19*PR14ep0)/864 + (7*PR15ep0)/432 + (5*PR4dfin)/864 - PR4fin/288 - 
     PR5ep0/54 - (5*PR9dep0)/288 - PR9ep0/432 + (29*S2)/16 - (297*S2^2)/64 - 
     (5*T1ep)/96 - T1ep2/36 + (29501*z2)/20736 - (3*S2*z2)/8 + 
     (137093*z3)/155520 - (19*z2*z3)/1728 + (7*z4)/45 + (7*z5)/240)/ep, 
 II[1, 1, 1, 3, 3, 2, 0, 1, 0, 0, 1, 1, 1, 0, 0] -> 
  -1/(1920*ep^4) + (-1/240 + z3/480)/ep^3 + 
   (-521/69120 - (9*S2)/64 - z2/768 + (29*z3)/2880 + z4/320)/ep^2 + 
   (-153995621/33592320 + (239*D5)/864 + (49*D6)/2592 + (37*D6ep)/1296 + 
     (25*PR10ep0)/2592 + (301*PR14ep0)/10368 - (37*PR15ep0)/1296 - 
     (5*PR4dfin)/72 - (13*PR4fin)/1296 + (61*PR5ep0)/2592 + 
     (35*PR9dep0)/3456 - (7*PR9ep0)/648 + (7265*S2)/768 + (1431*S2^2)/256 + 
     (3739*T1ep)/10368 + (19*T1ep2)/192 - (205199*z2)/186624 + 
     (171*S2*z2)/128 + (20741*z3)/20736 + (139*z2*z3)/5184 + (229*z4)/1920 - 
     (7*z5)/720)/ep, II[1, 1, 2, 1, 1, 1, 1, 2, 3, 0, 0, 1, 1, 0, 0] -> 
  1/(960*ep^4) + (67/5760 - z3/120)/ep^3 + 
   (3121/34560 - S2/32 + z2/384 - (17*z3)/360 - z4/80)/ep^2 + 
   (-320297/466560 - (7*D5)/144 - D6/216 - (7*D6ep)/432 + (5*PR10ep0)/216 - 
     (19*PR14ep0)/864 + (7*PR15ep0)/432 + (5*PR4dfin)/864 - PR4fin/288 - 
     PR5ep0/54 - (5*PR9dep0)/288 - PR9ep0/432 + (169*S2)/96 - (297*S2^2)/64 - 
     (5*T1ep)/96 - T1ep2/36 + (29591*z2)/20736 - (3*S2*z2)/8 + 
     (32003*z3)/38880 + (S2*z3)/16 - (7*z2*z3)/432 + (767*z4)/5760 - 
     (43*z5)/480)/ep, II[1, 3, 2, 0, 1, 1, 1, 3, 1, 0, 0, 1, 1, 0, 0] -> 
  -1/(2880*ep^4) + (-61/17280 + z3/480)/ep^3 + 
   (-2767/103680 + S2/96 - z2/1152 + (7*z3)/576 + z4/320)/ep^2 + 
   (-62852323/33592320 + (49*D5)/864 + D6/48 + D6ep/48 + (35*PR10ep0)/2592 - 
     PR14ep0/1152 - PR15ep0/48 + (5*PR4dfin)/648 - (5*PR4fin)/1296 - 
     PR5ep0/288 - (5*PR9dep0)/1152 - PR9ep0/144 + (9829*S2)/2304 - 
     (699*S2^2)/256 + (845*T1ep)/10368 + (83*T1ep2)/5184 + (30041*z2)/46656 + 
     (83*S2*z2)/384 + (887449*z3)/933120 + (11*z2*z3)/576 + (503*z4)/3456 + 
     z5/90)/ep, II[2, 1, 1, 1, 2, 1, 3, 1, 0, 0, 1, 2, 0, 0, 0] -> 
  -1/(2880*ep^4) + (-61/17280 + z3/480)/ep^3 + 
   (-2659/103680 + S2/96 - z2/1152 + (7*z3)/576 + z4/320)/ep^2 + 
   (51615119/16796160 - (19*D5)/216 - (23*D6)/1296 - (13*D6ep)/1296 - 
     (25*PR10ep0)/1296 + (13*PR14ep0)/5184 + (13*PR15ep0)/1296 + 
     (95*PR4dfin)/2592 + (19*PR4fin)/2592 + (13*PR5ep0)/1296 + 
     (35*PR9dep0)/1728 + (11*PR9ep0)/1296 - (7123*S2)/1152 + (303*S2^2)/128 - 
     (625*T1ep)/5184 - (41*T1ep2)/2592 - (182261*z2)/186624 - 
     (41*S2*z2)/192 - (338993*z3)/233280 - (61*z2*z3)/5184 - (371*z4)/1728 + 
     z5/240)/ep, II[1, 1, 1, 3, 4, 1, 0, 1, 0, 0, 1, 1, 1, 0, 0] -> 
  1/(5760*ep^5) + 37/(34560*ep^4) + (-4813/622080 + (221*S2)/1728 + z2/2304)/
    ep^3 + (135031/746496 - (41*S2)/10368 + (221*T1ep)/23328 + 
     (1879*z2)/41472 - (12493*z3)/466560)/ep^2 + 
   (-10300639903/1813985280 + (3055*D5)/7776 - (127*D6)/23328 - 
     (161*D6ep)/5832 - (601*PR10ep0)/23328 + (5183*PR14ep0)/93312 + 
     (161*PR15ep0)/5832 - (115*PR4dfin)/17496 + (143*PR4fin)/34992 + 
     (493*PR5ep0)/11664 - (515*PR9dep0)/31104 + (161*PR9ep0)/11664 + 
     (327647*S2)/31104 + (489*S2^2)/256 + (145553*T1ep)/279936 + 
     (6199*T1ep2)/46656 - (46250801*z2)/20155392 + (535*S2*z2)/288 + 
     (209471*z3)/3149280 - (161*z2*z3)/5832 - (2930527*z4)/7464960)/ep, 
 II[3, 1, 1, 1, 5, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0] -> 
  -1/(17280*ep^5) - 11/(34560*ep^4) + 
   (109091/5598720 - (2233*S2)/15552 - z2/6912)/ep^3 + 
   (-1829653/11197440 - (11557*S2)/93312 - (2233*T1ep)/209952 - 
     (18161*z2)/373248 + (68879*z3)/4199040)/ep^2 + 
   (916318201/67184640 - (43*D5)/54 - (691*PR14ep0)/7776 - 
     (857*PR5ep0)/11664 - (4793143*S2)/186624 - (1354861*T1ep)/1259712 - 
     (14551*T1ep2)/52488 + (7407851*z2)/2239488 - (39547*S2*z2)/10368 - 
     (45051073*z3)/25194240 + (7471007*z4)/22394880)/ep, 
 II[2, 3, 1, 1, 4, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0] -> 
  -1/(34560*ep^5) - 11/(51840*ep^4) + 
   (-10091/3732480 + (199*S2)/10368 - z2/13824)/ep^3 + 
   (21197/559872 - (1319*S2)/10368 + (199*T1ep)/139968 + (365*z2)/62208 + 
     (4579*z3)/2799360)/ep^2 + (-11603693483/10883911680 + (217*D5)/1728 - 
     PR10ep0/864 + (113*PR14ep0)/7776 - (23695*PR4dfin)/839808 - 
     (5843*PR4fin)/839808 + (287*PR5ep0)/23328 + (735041*S2)/373248 + 
     (47*S2^2)/16 + (21631*T1ep)/139968 + (5977*T1ep2)/139968 - 
     (52637683*z2)/120932352 + (4051*S2*z2)/6912 + (8394011*z3)/37791360 + 
     (1958311*z4)/44789760)/ep, II[1, 3, 2, 0, 1, 1, 1, 2, 1, 0, 0, 1, 2, 0, 
   0] -> 1/(960*ep^4) + (19/1920 - z3/160)/ep^3 + 
   (841/11520 - S2/32 + z2/384 - (31*z3)/960 - (3*z4)/320)/ep^2 + 
   (-760627/933120 - (7*D5)/144 - D6/216 - (7*D6ep)/432 + (5*PR10ep0)/216 - 
     (19*PR14ep0)/864 + (7*PR15ep0)/432 + (5*PR4dfin)/864 - PR4fin/288 - 
     PR5ep0/54 - (5*PR9dep0)/288 - PR9ep0/432 + (29*S2)/16 - (297*S2^2)/64 - 
     (5*T1ep)/96 - T1ep2/36 + (29501*z2)/20736 - (3*S2*z2)/8 + 
     (137093*z3)/155520 - (19*z2*z3)/1728 + (7*z4)/45 - z5/30)/ep, 
 II[1, 1, 2, 1, 4, 0, 0, 3, 0, 0, 1, 1, 1, 0, 0] -> 
  1/(5760*ep^5) + 29/(34560*ep^4) + (-5743/622080 + (221*S2)/1728 + z2/2304)/
    ep^3 + (753211/3732480 - (107*S2)/384 + (221*T1ep)/23328 + 
     (1855*z2)/41472 - (12493*z3)/466560)/ep^2 + 
   (-85690021/7464960 + (271*D5)/432 + (551*PR14ep0)/7776 + 
     (1337*PR5ep0)/23328 + (1285285*S2)/62208 + (4301*T1ep)/5184 + 
     (1295*T1ep2)/5832 - (1979605*z2)/746496 + (3527*S2*z2)/1152 + 
     (523307*z3)/311040 - (627829*z4)/2488320)/ep, 
 II[2, 2, 2, 3, 2, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0] -> 
  1/(3840*ep^5) + 1/(768*ep^4) + (29/3072 - S2/128 + z2/1536)/ep^3 + 
   (139/3072 - (7*S2)/64 - T1ep/1728 + z2/1536 - (215*z3)/6912)/ep^2 + 
   (-23589833/44789760 - (5*D5)/576 + PR10ep0/864 - (95*PR4dfin)/3456 + 
     PR4fin/3456 - (401*S2)/512 + (279*S2^2)/128 + T1ep/432 + T1ep2/576 - 
     (135055*z2)/497664 + (5*S2*z2)/256 + (10417*z3)/62208 - (11*z4)/12288)/
    ep, II[2, 3, 1, 2, 2, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0] -> 
  1/(1920*ep^5) + 3/(1280*ep^4) + (97/7680 - S2/64 + z2/768)/ep^3 + 
   (149/3072 - (27*S2)/128 - T1ep/864 + z2/1536 - (913*z3)/17280)/ep^2 + 
   (-15280099/7464960 + (5*D5)/96 - (5*D6)/432 - D6ep/108 - PR10ep0/144 + 
     (11*PR14ep0)/864 + PR15ep0/108 - (55*PR4dfin)/1728 + (7*PR4fin)/2880 + 
     PR5ep0/108 + PR9dep0/288 + PR9ep0/216 + (305*S2)/256 + (117*S2^2)/32 + 
     (163*T1ep)/1728 + (25*T1ep2)/864 - (78973*z2)/82944 + (49*S2*z2)/128 + 
     (33671*z3)/311040 - (z2*z3)/108 - (8789*z4)/92160)/ep, 
 II[2, 1, 2, 1, 3, 1, 0, 1, 0, 0, 3, 0, 1, 0, 0] -> 
  -1/(3840*ep^5) - 7/(5760*ep^4) + (287/138240 - (9*S2)/128 - z2/1536)/ep^3 + 
   (-12281/103680 + (83*S2)/384 - T1ep/192 - (61*z2)/2304 + (377*z3)/11520)/
    ep^2 + (58398671/44789760 - (23*D5)/192 + PR10ep0/288 - (5*PR14ep0)/288 + 
     (115*PR4dfin)/3456 + (23*PR4fin)/3456 - (11*PR5ep0)/864 - 
     (8255*S2)/4608 - (51*S2^2)/16 - (835*T1ep)/5184 - (29*T1ep2)/576 + 
     (245359*z2)/497664 - (183*S2*z2)/256 - (73379*z3)/155520 - 
     (9307*z4)/184320)/ep, II[2, 2, 1, 1, 3, 3, 0, 1, 0, 0, 1, 0, 1, 0, 0] -> 
  -1/(5760*ep^5) - 31/(34560*ep^4) + (-1213/207360 + S2/192 - z2/2304)/ep^3 + 
   (-98407/1244160 + (985*S2)/1152 + T1ep/2592 - (7*z2)/13824 - 
     (277*z3)/1920)/ep^2 + (6422957077/1612431360 + (19*B4)/288 - 
     (281*D5)/2592 - (107*PR10ep0)/3888 - (95*PR4dep1)/6912 + 
     (1585*PR4dfin)/41472 - (19*PR4ep1)/6912 - (5077*PR4fin)/622080 - 
     (19*PR7ep1)/1728 - (340681*S2)/55296 + (19*S2^2)/64 - 
     (33025*T1ep)/124416 - (6307*T1ep2)/62208 - (19*T1ep3)/1152 + 
     (7428311*z2)/4478976 - (6295*S2*z2)/4608 - (19*T1ep*z2)/1152 - 
     (65467*z3)/155520 + (19*S2*z3)/128 - (19*z2*z3)/576 - 
     (31247*z4)/103680 - (19*z5)/1920)/ep, 
 II[2, 2, 0, 3, 2, 1, 1, 2, 0, 0, 1, 1, 0, 0, 0] -> 
  -1/(5760*ep^5) - 31/(34560*ep^4) + (-221/41472 + S2/192 - z2/2304)/ep^3 + 
   (99341/1244160 - (1715*S2)/1152 + T1ep/2592 - (7*z2)/13824 + 
     (2575*z3)/10368)/ep^2 + (-469902001/268738560 - (17*B4)/144 + 
     (113*D5)/864 + (17*PR10ep0)/432 + (85*PR4dep1)/3456 - 
     (455*PR4dfin)/20736 + (17*PR4ep1)/3456 + (17*PR4fin)/103680 + 
     (17*PR7ep1)/864 + (146647*S2)/27648 + (21*S2^2)/64 + 
     (24199*T1ep)/62208 + (1687*T1ep2)/10368 + (17*T1ep3)/576 - 
     (654847*z2)/373248 + (563*S2*z2)/256 + (17*T1ep*z2)/576 - 
     (18979*z3)/186624 - (17*S2*z3)/64 + (17*z2*z3)/288 + (40327*z4)/55296 + 
     (17*z5)/960)/ep, II[1, 2, 3, 0, 2, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0] -> 
  1/(1920*ep^4) + (5/1152 - z3/480)/ep^3 + 
   (1721/69120 - S2/64 + z2/768 - (31*z3)/2880 - z4/320)/ep^2 + 
   (22063/207360 - (13*S2)/48 - T1ep/864 + (13*z2)/2304 - (491*z3)/4320 + 
     (S2*z3)/16 - (z2*z3)/192 - (31*z4)/1920 + z5/60)/ep, 
 II[2, 1, 1, 3, 3, 1, 0, 2, 0, 0, 1, 0, 1, 0, 0] -> 
  1/(11520*ep^5) + 1/(2160*ep^4) + (-77/138240 + (3*S2)/128 + z2/4608)/ep^3 + 
   (-105881/622080 + (3935*S2)/1152 + T1ep/576 + (31*z2)/3456 - 
     (538979*z3)/933120)/ep^2 + (56756535271/3224862720 - (163*B4)/972 - 
     (11827*D5)/15552 - (293*PR10ep0)/7776 - (635*PR14ep0)/7776 - 
     (815*PR4dep1)/41472 + (2635*PR4dfin)/82944 - (163*PR4ep1)/41472 + 
     (2819*PR4fin)/414720 - (1601*PR5ep0)/23328 - (163*PR7ep1)/10368 - 
     (2443139*S2)/110592 - (15*S2^2)/32 - (294115*T1ep)/248832 - 
     (47953*T1ep2)/124416 - (163*T1ep3)/6912 + (44665181*z2)/8957952 - 
     (47845*S2*z2)/9216 - (163*T1ep*z2)/6912 - (374303*z3)/69120 + 
     (163*S2*z3)/768 - (163*z2*z3)/3456 + (331363*z4)/138240 - 
     (163*z5)/11520)/ep, II[1, 1, 2, 1, 2, 1, 1, 1, 3, 0, 0, 1, 1, 0, 0] -> 
  1/(3840*ep^5) + 1/(768*ep^4) + (27/5120 - S2/128 + z2/1536)/ep^3 + 
   (113/9216 - (7*S2)/64 - T1ep/1728 + z2/1536 - (571*z3)/34560)/ep^2 + 
   (-13220669/8957952 + (35*D5)/576 - (5*D6)/432 - D6ep/108 - 
     (7*PR10ep0)/864 + (11*PR14ep0)/864 + PR15ep0/108 - (5*PR4dfin)/1152 + 
     (37*PR4fin)/17280 + PR5ep0/108 + PR9dep0/288 + PR9ep0/216 + 
     (943*S2)/512 + (189*S2^2)/128 + (79*T1ep)/864 + (47*T1ep2)/1728 - 
     (337487*z2)/497664 + (93*S2*z2)/256 - (1651*z3)/34560 - (z2*z3)/108 - 
     (15973*z4)/184320 - z5/48)/ep, 
 II[3, 1, 1, 1, 3, 1, 0, 1, 0, 0, 3, 0, 1, 0, 0] -> 
  1/(11520*ep^5) + 1/(2160*ep^4) + (-53/138240 + (3*S2)/128 + z2/4608)/ep^3 + 
   (80203/622080 - (605*S2)/384 + T1ep/576 + (31*z2)/3456 + 
     (243821*z3)/933120)/ep^2 + (-2161220911/238878720 + (161*B4)/1944 + 
     (5953*D5)/15552 + (137*PR10ep0)/7776 + (335*PR14ep0)/7776 + 
     (805*PR4dep1)/82944 - (6995*PR4dfin)/497664 + (161*PR4ep1)/82944 - 
     (3659*PR4fin)/2488320 + (103*PR5ep0)/2916 + (161*PR7ep1)/20736 + 
     (823699*S2)/73728 - (27*S2^2)/128 + (102203*T1ep)/165888 + 
     (49571*T1ep2)/248832 + (161*T1ep3)/13824 - (15312331*z2)/5971968 + 
     (49787*S2*z2)/18432 + (161*T1ep*z2)/13824 + (31056029*z3)/11197440 - 
     (161*S2*z3)/1536 + (161*z2*z3)/6912 - (4016783*z4)/3317760 + 
     (161*z5)/23040)/ep, II[2, 1, 0, 3, 3, 1, 1, 2, 0, 0, 1, 1, 0, 0, 0] -> 
  1/(17280*ep^5) + 7/(20736*ep^4) + (83/41472 - S2/576 + z2/6912)/ep^3 + 
   (78439/3732480 - (389*S2)/3456 - T1ep/7776 + (11*z2)/41472 + 
     (1225*z3)/46656)/ep^2 + (-8890655681/25798901760 + (2075*B4)/31104 - 
     (89*D5)/3888 - (13*PR10ep0)/3888 - (1375*PR4dep1)/331776 + 
     (3385*PR4dfin)/1990656 - (275*PR4ep1)/331776 - (6355*PR4fin)/1990656 - 
     (275*PR7ep1)/82944 - (33393*S2)/32768 - (57*S2^2)/128 - 
     (375529*T1ep)/5971968 - (20809*T1ep2)/995328 - (275*T1ep3)/55296 + 
     (28226231*z2)/71663616 - (20873*S2*z2)/73728 - (275*T1ep*z2)/55296 + 
     (6323861*z3)/8957952 + (275*S2*z3)/6144 - (275*z2*z3)/27648 - 
     (1485097*z4)/2654208 - (55*z5)/18432)/ep, 
 II[2, 1, 1, 1, 3, 1, 3, 1, 0, 0, 1, 1, 0, 0, 0] -> 
  -1/(5760*ep^5) - 31/(34560*ep^4) + (-997/207360 + S2/192 - z2/2304)/ep^3 + 
   (-88903/1244160 + (985*S2)/1152 + T1ep/2592 - (7*z2)/13824 - 
     (281*z3)/1920)/ep^2 + (-95927113/537477120 + (19*B4)/288 - (47*D5)/864 + 
     (5*D6)/432 + (13*D6ep)/432 - (5*PR10ep0)/864 - (29*PR14ep0)/10368 - 
     (13*PR15ep0)/432 - (95*PR4dep1)/6912 + (865*PR4dfin)/41472 - 
     (19*PR4ep1)/6912 - (247*PR4fin)/207360 - (29*PR5ep0)/7776 - 
     (19*PR7ep1)/1728 + (7*PR9dep0)/1152 - (13*PR9ep0)/864 - 
     (72529*S2)/55296 - (669*S2^2)/256 - (22981*T1ep)/124416 - 
     (1645*T1ep2)/20736 - (19*T1ep3)/1152 + (2102533*z2)/1492992 - 
     (547*S2*z2)/512 - (19*T1ep*z2)/1152 + (199205*z3)/186624 + 
     (19*S2*z3)/128 - (5*z2*z3)/1728 - (1049*z4)/4320 - (19*z5)/1920)/ep, 
 II[2, 1, 1, 3, 3, 1, 0, 1, 0, 0, 1, 1, 1, 0, 0] -> 
  -1/(3840*ep^5) - 7/(5760*ep^4) + (431/138240 - (9*S2)/128 - z2/1536)/ep^3 + 
   (-11543/103680 + (83*S2)/384 - T1ep/192 - (61*z2)/2304 + (353*z3)/11520)/
    ep^2 + (127716593/26873856 - (457*D5)/1728 + (5*D6)/2592 + (7*D6ep)/648 + 
     PR10ep0/81 - (379*PR14ep0)/10368 - (7*PR15ep0)/648 + 
     (265*PR4dfin)/10368 - (7*PR4fin)/51840 - (11*PR5ep0)/432 + 
     (31*PR9dep0)/3456 - (7*PR9ep0)/1296 - (38309*S2)/4608 - (621*S2^2)/256 - 
     (1201*T1ep)/3456 - (5*T1ep2)/54 + (2137013*z2)/1492992 - 
     (329*S2*z2)/256 - (90065*z3)/186624 + (7*z2*z3)/648 + (92591*z4)/552960)/
    ep, II[1, 1, 1, 1, 2, 1, 1, 1, 0, 0, 3, 1, 2, 0, 0] -> 
  1/(3840*ep^5) + 1/(768*ep^4) + (97/15360 - S2/128 + z2/1536)/ep^3 + 
   (133/5120 - (7*S2)/64 - T1ep/1728 + z2/1536 - (215*z3)/6912)/ep^2 + 
   (-60829921/44789760 + (35*D5)/576 - (5*D6)/432 - D6ep/108 - 
     (7*PR10ep0)/864 + (11*PR14ep0)/864 + PR15ep0/108 - (5*PR4dfin)/1152 + 
     (37*PR4fin)/17280 + PR5ep0/108 + PR9dep0/288 + PR9ep0/216 + 
     (927*S2)/512 + (189*S2^2)/128 + (79*T1ep)/864 + (47*T1ep2)/1728 - 
     (336191*z2)/497664 + (93*S2*z2)/256 - (4471*z3)/34560 - (z2*z3)/108 - 
     (4001*z4)/36864)/ep, II[2, 1, 2, 1, 2, 1, 3, 1, 0, 0, 1, 1, 0, 0, 0] -> 
  -1/(11520*ep^5) - 17/(34560*ep^4) + (-1009/414720 + S2/384 - z2/4608)/
    ep^3 + (-2299/248832 + (11*S2)/288 + T1ep/5184 - (5*z2)/13824 + 
     (859*z3)/103680)/ep^2 + (1160110849/134369280 - (395*D5)/1728 - 
     (5*D6)/1296 - (31*D6ep)/1296 - (23*PR10ep0)/2592 - (137*PR14ep0)/5184 + 
     (31*PR15ep0)/1296 - (985*PR4dfin)/10368 - (1597*PR4fin)/51840 - 
     (17*PR5ep0)/648 - (37*PR9dep0)/1728 + (31*PR9ep0)/2592 - 
     (169811*S2)/13824 + (129*S2^2)/16 - (4867*T1ep)/15552 - (53*T1ep2)/576 + 
     (3628391*z2)/1492992 - (953*S2*z2)/768 - (121741*z3)/186624 - 
     (31*z2*z3)/1296 + (90359*z4)/184320)/ep, 
 II[1, 1, 2, 1, 1, 2, 1, 1, 3, 0, 0, 1, 1, 0, 0] -> 
  1/(3840*ep^5) + 1/(768*ep^4) + (27/5120 - S2/128 + z2/1536)/ep^3 + 
   (517/46080 - (7*S2)/64 - T1ep/1728 + z2/1536 - (571*z3)/34560)/ep^2 + 
   (-66810961/44789760 + (35*D5)/576 - (5*D6)/432 - D6ep/108 - 
     (7*PR10ep0)/864 + (11*PR14ep0)/864 + PR15ep0/108 - (5*PR4dfin)/1152 + 
     (37*PR4fin)/17280 + PR5ep0/108 + PR9dep0/288 + PR9ep0/216 + 
     (943*S2)/512 + (189*S2^2)/128 + (79*T1ep)/864 + (47*T1ep2)/1728 - 
     (337487*z2)/497664 + (93*S2*z2)/256 - (1867*z3)/34560 - (z2*z3)/108 - 
     (15973*z4)/184320)/ep, II[2, 3, 1, 1, 2, 1, 1, 2, 0, 0, 1, 1, 0, 0, 
   0] -> -1/(5760*ep^5) - 31/(34560*ep^4) + (-889/207360 + S2/192 - z2/2304)/
    ep^3 + (110357/1244160 - (1715*S2)/1152 + T1ep/2592 - (7*z2)/13824 + 
     (12659*z3)/51840)/ep^2 + (540943903/268738560 - (17*B4)/144 + 
     (83*D5)/864 + (5*D6)/648 - (23*D6ep)/648 + (5*PR10ep0)/432 + 
     (23*PR14ep0)/5184 + (23*PR15ep0)/648 + (85*PR4dep1)/3456 - 
     (1415*PR4dfin)/20736 + (17*PR4ep1)/3456 - (389*PR4fin)/34560 - 
     (17*PR5ep0)/3888 + (17*PR7ep1)/864 - (67*PR9dep0)/1728 + 
     (23*PR9ep0)/1296 + (34543*S2)/27648 + (747*S2^2)/128 + 
     (19891*T1ep)/62208 + (433*T1ep2)/3456 + (17*T1ep3)/576 - 
     (446423*z2)/373248 + (1301*S2*z2)/768 + (17*T1ep*z2)/576 - 
     (1278961*z3)/933120 - (17*S2*z3)/64 + (61*z2*z3)/2592 + 
     (194627*z4)/276480 + (17*z5)/960)/ep, 
 II[1, 1, 2, 0, 2, 1, 3, 2, 1, 0, 0, 1, 1, 0, 0] -> 
  -1/(11520*ep^5) - 17/(34560*ep^4) + (-937/414720 + S2/384 - z2/4608)/ep^3 + 
   (-8543/1244160 + (11*S2)/288 + T1ep/5184 - (5*z2)/13824 + (643*z3)/103680)/
    ep^2 + (441790457/134369280 - (215*D5)/1728 - (5*D6)/324 - D6ep/81 - 
     (23*PR10ep0)/2592 - (47*PR14ep0)/5184 + PR15ep0/81 + 
     (415*PR4dfin)/10368 + (283*PR4fin)/51840 + PR5ep0/1296 + 
     (23*PR9dep0)/1728 + PR9ep0/162 - (85283*S2)/13824 + (21*S2^2)/64 - 
     (2617*T1ep)/15552 - (59*T1ep2)/1728 - (412721*z2)/1492992 - 
     (353*S2*z2)/768 - (212549*z3)/186624 - (z2*z3)/81 - (74651*z4)/552960)/
    ep, II[2, 3, 1, 1, 2, 1, 1, 1, 0, 0, 1, 2, 0, 0, 0] -> 
  -1/(11520*ep^5) - 17/(34560*ep^4) + (-1009/414720 + S2/384 - z2/4608)/
    ep^3 + (-11279/1244160 + (11*S2)/288 + T1ep/5184 - (5*z2)/13824 + 
     (859*z3)/103680)/ep^2 + (-1654430311/134369280 + (625*D5)/1728 - 
     (5*D6)/648 + (19*D6ep)/1296 + (37*PR10ep0)/2592 + (173*PR14ep0)/5184 - 
     (19*PR15ep0)/1296 + (515*PR4dfin)/10368 + (1423*PR4fin)/51840 + 
     PR5ep0/36 + (13*PR9dep0)/1728 - (19*PR9ep0)/2592 + (272629*S2)/13824 - 
     (549*S2^2)/64 + (7583*T1ep)/15552 + (643*T1ep2)/5184 - 
     (3706169*z2)/1492992 + (429*S2*z2)/256 + (1445899*z3)/933120 + 
     (19*z2*z3)/1296 - (241723*z4)/552960)/ep, 
 II[1, 1, 2, 1, 3, 0, 1, 1, 3, 0, 0, 1, 1, 0, 0] -> 
  -1/(5760*ep^5) - 13/(11520*ep^4) + (-19/2560 + S2/192 - z2/2304)/ep^3 + 
   (-4129/46080 + (331*S2)/384 + T1ep/2592 - (5*z2)/4608 - (277*z3)/1920)/
    ep^2 + (6784933661/2149908480 + (19*B4)/864 - (59*D5)/864 - PR10ep0/48 - 
     (95*PR4dep1)/9216 + (5515*PR4dfin)/165888 - (19*PR4ep1)/9216 - 
     (5117*PR4fin)/829440 - (19*PR7ep1)/2304 - (15897*S2)/8192 - 
     (9*S2^2)/64 - (30601*T1ep)/165888 - (6331*T1ep2)/82944 - 
     (19*T1ep3)/1536 + (8079661*z2)/5971968 - (2105*S2*z2)/2048 - 
     (19*T1ep*z2)/1536 - (3804961*z3)/3732480 + (57*S2*z3)/512 - 
     (19*z2*z3)/768 + (68957*z4)/1105920 - (19*z5)/2560)/ep, 
 II[2, 1, 3, 3, 2, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0] -> 
  1/(34560*ep^5) + 23/(103680*ep^4) + (1921/1244160 - S2/1152 + z2/13824)/
    ep^3 + (-33067/3732480 + (425*S2)/1728 - T1ep/15552 + (11*z2)/41472 - 
     (1205*z3)/20736)/ep^2 + (1762730471/1074954240 + (133*B4)/2592 - 
     (341*D5)/5184 - (103*PR10ep0)/7776 - (95*PR4dep1)/13824 + 
     (1715*PR4dfin)/248832 - (19*PR4ep1)/13824 - (1639*PR4fin)/414720 - 
     (19*PR7ep1)/3456 - (1501259*S2)/331776 + (143*S2^2)/128 - 
     (105659*T1ep)/746496 - (6211*T1ep2)/124416 - (19*T1ep3)/2304 + 
     (73543*z2)/110592 - (6215*S2*z2)/9216 - (19*T1ep*z2)/2304 + 
     (229793*z3)/1119744 + (19*S2*z3)/256 - (19*z2*z3)/1152 - 
     (28427*z4)/82944 - (19*z5)/3840)/ep, 
 II[2, 1, 1, 1, 4, 3, 0, 1, 0, 0, 1, 0, 1, 0, 0] -> 
  1/(17280*ep^5) + 7/(20736*ep^4) + (451/207360 - S2/576 + z2/6912)/ep^3 + 
   (96619/3732480 - (263*S2)/1152 - T1ep/7776 + (11*z2)/41472 + 
     (40343*z3)/699840)/ep^2 + (-3891182521/955514880 - (17029*B4)/93312 + 
     (1783*D5)/11664 + (79*PR10ep0)/2916 + (16745*PR4dep1)/995328 - 
     (17855*PR4dfin)/5971968 + (3349*PR4ep1)/995328 + 
     (649769*PR4fin)/29859840 + (3349*PR7ep1)/248832 + 
     (27228797*S2)/2654208 - (691*S2^2)/192 + (649303*T1ep)/1990656 + 
     (332207*T1ep2)/2985984 + (3349*T1ep3)/165888 - (156900059*z2)/71663616 + 
     (332015*S2*z2)/221184 + (3349*T1ep*z2)/165888 - (32176579*z3)/26873856 - 
     (3349*S2*z3)/18432 + (3349*z2*z3)/82944 + (16507897*z4)/13271040 + 
     (3349*z5)/276480)/ep, II[1, 2, 1, 3, 3, 1, 0, 1, 0, 0, 1, 1, 1, 0, 0] -> 
  -1/(1920*ep^5) - 11/(3840*ep^4) + (73/23040 - (9*S2)/64 - z2/768)/ep^3 + 
   (-9901/46080 + (61*S2)/384 - T1ep/96 - (83*z2)/1536 + (359*z3)/5760)/
    ep^2 + (48448693/7464960 - (49*D5)/144 + D6/108 + D6ep/54 + 
     (7*PR10ep0)/432 - (83*PR14ep0)/1728 - PR15ep0/54 + (5*PR4dfin)/864 - 
     PR4fin/288 - (29*PR5ep0)/864 + (5*PR9dep0)/576 - PR9ep0/108 - 
     (2837*S2)/256 - (81*S2^2)/128 - (307*T1ep)/648 - (37*T1ep2)/288 + 
     (146177*z2)/82944 - (231*S2*z2)/128 - (242483*z3)/311040 + (z2*z3)/54 + 
     (23741*z4)/92160)/ep, II[1, 1, 2, 1, 4, 0, 0, 3, 0, 0, 1, 1, 1, 0, 0] -> 
  1/(5760*ep^5) + 29/(34560*ep^4) + (-5743/622080 + (221*S2)/1728 + z2/2304)/
    ep^3 + (753211/3732480 - (107*S2)/384 + (221*T1ep)/23328 + 
     (1855*z2)/41472 - (12493*z3)/466560)/ep^2 + 
   (-85690021/7464960 + (271*D5)/432 + (551*PR14ep0)/7776 + 
     (1337*PR5ep0)/23328 + (1285285*S2)/62208 + (4301*T1ep)/5184 + 
     (1295*T1ep2)/5832 - (1979605*z2)/746496 + (3527*S2*z2)/1152 + 
     (523307*z3)/311040 - (627829*z4)/2488320)/ep, 
 II[2, 2, 1, 3, 3, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0] -> 
  1/(11520*ep^5) + 1/(1728*ep^4) + (3721/414720 - (7*S2)/128 + z2/4608)/
    ep^3 + (-37427/622080 + (217*S2)/1152 - (7*T1ep)/1728 - (29*z2)/1728 - 
     (59*z3)/11520)/ep^2 + (40528873/44789760 - (61*D5)/576 + PR10ep0/288 - 
     (35*PR14ep0)/2592 + (5*PR4dfin)/384 + (13*PR4fin)/3456 - 
     (23*PR5ep0)/1944 - (23305*S2)/13824 - (243*S2^2)/128 - 
     (1817*T1ep)/15552 - (65*T1ep2)/1728 + (259003*z2)/497664 - 
     (137*S2*z2)/256 - (9185*z3)/46656 + (1067*z4)/552960)/ep, 
 II[1, 1, 2, 1, 2, 0, 1, 1, 3, 0, 0, 2, 1, 0, 0] -> 
  -1/(5760*ep^5) - 13/(11520*ep^4) + (-49/7680 + S2/192 - z2/2304)/ep^3 + 
   (3431/46080 - (569*S2)/384 + T1ep/2592 - (5*z2)/4608 + (12821*z3)/51840)/
    ep^2 + (-99177719/119439360 - (17*B4)/432 + (41*D5)/864 + 
     (11*PR10ep0)/432 + (85*PR4dep1)/4608 - (995*PR4dfin)/27648 + 
     (17*PR4ep1)/4608 + (37*PR4fin)/138240 + (17*PR7ep1)/1152 - 
     (35863*S2)/12288 + (135*S2^2)/64 + (18931*T1ep)/82944 + 
     (4729*T1ep2)/41472 + (17*T1ep3)/768 - (184601*z2)/110592 + 
     (1579*S2*z2)/1024 + (17*T1ep*z2)/768 + (575339*z3)/622080 - 
     (51*S2*z3)/256 + (17*z2*z3)/384 + (9671*z4)/552960 + (17*z5)/1280)/ep, 
 II[2, 1, 1, 1, 3, 3, 0, 2, 0, 0, 1, 0, 1, 0, 0] -> 
  1/(17280*ep^5) + 7/(20736*ep^4) + (379/207360 - S2/576 + z2/6912)/ep^3 + 
   (-121037/3732480 + (2311*S2)/3456 - T1ep/7776 + (11*z2)/41472 - 
     (6061*z3)/58320)/ep^2 + (28039805287/5159780352 + (10343*B4)/31104 - 
     (1049*D5)/3888 - (13*PR10ep0)/243 - (10915*PR4dep1)/331776 - 
     (15865*PR4dfin)/663552 - (2183*PR4ep1)/331776 - (92321*PR4fin)/3317760 - 
     (2183*PR7ep1)/82944 - (5032277*S2)/294912 + (375*S2^2)/64 - 
     (3738757*T1ep)/5971968 - (217957*T1ep2)/995328 - (2183*T1ep3)/55296 + 
     (226524571*z2)/71663616 - (218021*S2*z2)/73728 - (2183*T1ep*z2)/55296 + 
     (19613473*z3)/8957952 + (2183*S2*z3)/6144 - (2183*z2*z3)/27648 - 
     (10602931*z4)/4423680 - (2183*z5)/92160)/ep, 
 II[2, 1, 2, 3, 2, 2, 1, 0, 0, 0, 1, 1, 0, 0, 0] -> 
  1/(34560*ep^5) + 23/(103680*ep^4) + (341/248832 - S2/1152 + z2/13824)/
    ep^3 + (155717/3732480 - (925*S2)/1728 - T1ep/15552 + (11*z2)/41472 + 
     (4505*z3)/62208)/ep^2 + (-707160673/537477120 - (119*B4)/1296 + 
     (499*D5)/5184 + (59*PR10ep0)/2592 + (85*PR4dep1)/6912 - 
     (295*PR4dfin)/41472 + (17*PR4ep1)/6912 + (17*PR4fin)/207360 + 
     (17*PR7ep1)/1728 + (978653*S2)/165888 - (45*S2^2)/128 + 
     (88745*T1ep)/373248 + (5429*T1ep2)/62208 + (17*T1ep3)/1152 - 
     (547321*z2)/746496 + (603*S2*z2)/512 + (17*T1ep*z2)/1152 - 
     (7687*z3)/15552 - (17*S2*z3)/128 + (17*z2*z3)/576 + (237649*z4)/331776 + 
     (17*z5)/1920)/ep, II[3, 1, 1, 0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 2, 0] -> 
  1/(960*ep^4) + (19/1920 - z3/160)/ep^3 + 
   (553/11520 - S2/32 + z2/384 - (31*z3)/960 - (3*z4)/320)/ep^2 + 
   (-148912127/5598720 + (23*D5)/72 + PR10ep0/216 + PR11dep0/12 - 
     (5*PR4dfin)/8 - PR4fin/216 - (11*PR5ep0)/72 - (31*PR9dep0)/96 - 
     PR9ep0/96 + (1883*S2)/64 - (351*S2^2)/64 + (67*T1ep)/216 - 
     (47*T1ep2)/432 + (351035*z2)/62208 - (47*S2*z2)/32 + (560089*z3)/51840 + 
     (z2*z3)/192 + (3263*z4)/2880 + (11*z5)/120)/ep, 
 II[1, 1, 2, 1, 4, 0, 1, 1, 1, 0, 0, 2, 1, 0, 0] -> 
  1/(2880*ep^5) + 3/(640*ep^4) + (20177/311040 - (157*S2)/864 + z2/1152)/
    ep^3 + (114731/1866240 - (6809*S2)/5184 - (157*T1ep)/11664 - 
     (1013*z2)/20736 + (41437*z3)/466560)/ep^2 + 
   (-55162148183/29023764480 - (17*B4)/1296 - (5623*D5)/31104 + 
     (1721*D6)/186624 + (245*D6ep)/5832 + (715*PR10ep0)/23328 - 
     (2531*PR14ep0)/93312 - (245*PR15ep0)/5832 + (85*PR4dep1)/13824 - 
     (106705*PR4dfin)/2239488 + (17*PR4ep1)/13824 + 
     (169991*PR4fin)/11197440 - (29*PR5ep0)/1458 + (17*PR7ep1)/3456 + 
     (671*PR9dep0)/31104 - (245*PR9ep0)/11664 - (4135309*S2)/995328 + 
     (195*S2^2)/256 - (531325*T1ep)/2239488 - (9869*T1ep2)/373248 + 
     (17*T1ep3)/2304 - (90703063*z2)/80621568 - (4127*S2*z2)/9216 + 
     (17*T1ep*z2)/2304 + (39616009*z3)/50388480 - (17*S2*z3)/256 + 
     (5297*z2*z3)/93312 + (519161*z4)/14929920 + (17*z5)/3840)/ep, 
 II[1, 3, 1, 0, 0, 1, 2, 1, 1, 1, 1, 1, 1, 1, 0] -> 
  (-1/1440 + z3/480)/ep^3 + (-17/1728 + (19*z3)/2880 + z4/320)/ep^2 + 
   (-3751/51840 + S2/48 - z2/576 - (19*z3)/3456 - (S2*z3)/16 + (z2*z3)/192 + 
     (19*z4)/1920 + (9*z5)/160)/ep, 
 II[1, 1, 2, 1, 1, 2, 1, 1, 1, 0, 0, 3, 1, 0, 0] -> 
  -1/(5760*ep^5) - 31/(34560*ep^4) + (-133/207360 + S2/192 - z2/2304)/ep^3 + 
   (-1883/248832 - (107*S2)/1152 + T1ep/2592 - (7*z2)/13824 - (41*z3)/51840)/
    ep^2 + (335997241/67184640 - (59*D5)/1728 + (137*D6)/10368 - 
     (5*D6ep)/2592 - (19*PR10ep0)/2592 - PR11dep0/96 + (17*PR14ep0)/2592 + 
     (5*PR15ep0)/2592 + (5*PR4dfin)/48 - PR4fin/162 + (31*PR5ep0)/1296 + 
     (3*PR9dep0)/64 + (5*PR9ep0)/5184 - (29159*S2)/6912 + (27*S2^2)/128 - 
     (563*T1ep)/15552 + (19*T1ep2)/864 - (275437*z2)/746496 + 
     (115*S2*z2)/384 - (481501*z3)/311040 - (5*z2*z3)/2592 - 
     (33563*z4)/276480 - (55*z5)/288)/ep, 
 II[1, 1, 1, 1, 1, 1, 1, 3, 1, 0, 1, 2, 1, 0, 0] -> 
  1/(1920*ep^5) + 3/(1280*ep^4) + (1/7680 - S2/64 + z2/768)/ep^3 + 
   (-203/3072 + (17*S2)/128 - T1ep/864 + z2/1536 + (509*z3)/17280)/ep^2 + 
   (72678983/4478976 - (125*D5)/576 + (101*D6)/3456 + D6ep/108 + 
     (13*PR10ep0)/864 - PR11dep0/48 + PR12ep0/108 - (25*PR14ep0)/1728 - 
     PR15ep0/108 + (715*PR4dfin)/1728 + (47*PR4fin)/8640 + (37*PR5ep0)/432 + 
     (103*PR9dep0)/576 - PR9ep0/216 - (13039*S2)/768 - (199*T1ep)/864 + 
     (35*T1ep2)/864 - (707167*z2)/248832 + (69*S2*z2)/128 - 
     (2096717*z3)/311040 + (z2*z3)/108 - (62173*z4)/92160 + (7*z5)/16)/ep, 
 II[1, 3, 1, 0, 2, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0] -> 
  1/(960*ep^4) + (19/1920 - z3/160)/ep^3 + 
   (481/11520 - S2/32 + z2/384 - (31*z3)/960 - (3*z4)/320)/ep^2 + 
   (-149629463/5598720 + (23*D5)/72 + PR10ep0/216 + PR11dep0/12 - 
     (5*PR4dfin)/8 - PR4fin/216 - (11*PR5ep0)/72 - (31*PR9dep0)/96 - 
     PR9ep0/96 + (1883*S2)/64 - (351*S2^2)/64 + (67*T1ep)/216 - 
     (47*T1ep2)/432 + (351035*z2)/62208 - (47*S2*z2)/32 + (565273*z3)/51840 + 
     (z2*z3)/192 + (3263*z4)/2880 + (37*z5)/240)/ep, 
 II[1, 1, 2, 1, 3, 0, 1, 1, 1, 0, 0, 3, 1, 0, 0] -> 
  1/(5760*ep^5) + 37/(34560*ep^4) + (-67/4608 + (77*S2)/576 + z2/2304)/ep^3 + 
   (42787/414720 + (3655*S2)/3456 + (77*T1ep)/7776 + (653*z2)/13824 - 
     (30163*z3)/155520)/ep^2 + (15554879173/19349176320 + (19*B4)/864 + 
     (73*D5)/648 - (17*D6)/3888 - (49*D6ep)/3888 - (29*PR10ep0)/3888 + 
     (77*PR14ep0)/7776 + (49*PR15ep0)/3888 - (95*PR4dep1)/9216 + 
     (119555*PR4dfin)/1492992 - (19*PR4ep1)/9216 - (154693*PR4fin)/7464960 + 
     (13*PR5ep0)/3888 - (19*PR7ep1)/2304 - (35*PR9dep0)/2592 + 
     (49*PR9ep0)/7776 + (4461719*S2)/663552 - (369*S2^2)/64 + 
     (170543*T1ep)/1492992 - (2129*T1ep2)/248832 - (19*T1ep3)/1536 + 
     (160543349*z2)/53747712 - (299*S2*z2)/6144 - (19*T1ep*z2)/1536 + 
     (563531*z3)/6718464 + (57*S2*z3)/512 - (2323*z2*z3)/62208 + 
     (2911037*z4)/9953280 - (19*z5)/2560)/ep, 
 II[3, 1, 1, 1, 2, 1, 1, 3, 0, 0, 1, 1, 0, 0, 0] -> 
  1/(5760*ep^5) + 29/(34560*ep^4) + (-3613/207360 + (77*S2)/576 + z2/2304)/
    ep^3 + (112033/1244160 + (701*S2)/3456 + (77*T1ep)/7776 + (215*z2)/4608 - 
     (9343*z3)/311040)/ep^2 + (-2705805173/1289945088 + (247*B4)/2592 + 
     (701*D5)/20736 + (373*D6)/13824 - D6ep/216 - (131*PR10ep0)/5184 + 
     (119*PR14ep0)/6912 + PR15ep0/216 - (95*PR4dep1)/9216 - 
     (2735*PR4dfin)/497664 - (19*PR4ep1)/9216 + (101*PR4fin)/497664 + 
     (5*PR5ep0)/864 - (19*PR7ep1)/2304 - (137*PR9dep0)/6912 + PR9ep0/432 - 
     (299987*S2)/221184 + (207*S2^2)/512 - (52601*T1ep)/1492992 - 
     (7049*T1ep2)/248832 - (19*T1ep3)/1536 + (6621031*z2)/17915904 - 
     (1939*S2*z2)/6144 - (19*T1ep*z2)/1536 + (20866871*z3)/11197440 + 
     (57*S2*z3)/512 - (203*z2*z3)/6912 - (894331*z4)/1105920 - (19*z5)/2560)/
    ep, II[1, 1, 3, 1, 4, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0] -> 
  1/(2880*ep^5) + 3/(640*ep^4) + (5293/311040 + (13*S2)/864 + z2/1152)/ep^3 + 
   (119863/1866240 + (23*S2)/5184 + (13*T1ep)/11664 + (347*z2)/20736 - 
     (763*z3)/466560)/ep^2 + (514921489/906992640 + (2461*D5)/31104 - 
     (479*D6)/186624 - (55*D6ep)/2916 - (73*PR10ep0)/5832 + 
     (577*PR14ep0)/46656 + (55*PR15ep0)/2916 + (2155*PR4dfin)/139968 - 
     (2813*PR4fin)/699840 + (221*PR5ep0)/23328 - (187*PR9dep0)/15552 + 
     (55*PR9ep0)/5832 + (22109*S2)/31104 + (81*S2^2)/128 + 
     (13333*T1ep)/139968 + (217*T1ep2)/11664 - (360667*z2)/10077696 + 
     (149*S2*z2)/576 - (3023597*z3)/6298560 - (55*z2*z3)/2916 - 
     (313451*z4)/3732480)/ep, II[1, 1, 3, 1, 1, 3, 1, 1, 1, 0, 0, 1, 1, 0, 
   0] -> -1/(3840*ep^5) - 7/(5760*ep^4) + 
   (1007/138240 - (9*S2)/128 - z2/1536)/ep^3 + 
   (-607/20736 + (33*S2)/128 - T1ep/192 - (61*z2)/2304 - (2027*z3)/34560)/
    ep^2 + (-4789933991/358318080 - (17*B4)/288 + (205*D5)/1152 - 
     (379*D6)/20736 + (127*D6ep)/5184 + (49*PR10ep0)/2592 - 
     (7*PR11dep0)/192 - (17*PR14ep0)/2592 - (127*PR15ep0)/5184 + 
     (5*PR4dep1)/1536 - (25435*PR4dfin)/82944 + PR4ep1/1536 + 
     (163*PR4fin)/27648 - (187*PR5ep0)/2592 + PR7ep1/384 - 
     (479*PR9dep0)/3456 - (127*PR9ep0)/10368 + (635705*S2)/36864 - 
     (405*S2^2)/128 + (17177*T1ep)/82944 - (1429*T1ep2)/41472 + T1ep3/256 + 
     (1888919*z2)/995328 - (1537*S2*z2)/3072 + (T1ep*z2)/256 + 
     (7657201*z3)/1866240 - (9*S2*z3)/256 + (335*z2*z3)/10368 + 
     (285031*z4)/276480 - (1673*z5)/11520)/ep, 
 II[3, 1, 3, 0, 1, 1, 1, 2, 1, 0, 0, 1, 1, 0, 0] -> 
  1/(11520*ep^5) + 1/(2160*ep^4) + (-49/27648 + (3*S2)/128 + z2/4608)/ep^3 + 
   (6619/622080 + (49*S2)/1152 + T1ep/576 + (31*z2)/3456 + (269*z3)/77760)/
    ep^2 + (-102320188481/25798901760 - (1591*B4)/10368 + (1765*D5)/20736 - 
     (167*D6)/13824 - D6ep/216 - (143*PR10ep0)/5184 + (155*PR14ep0)/6912 + 
     PR15ep0/216 + (1355*PR4dep1)/110592 - (346375*PR4dfin)/1990656 + 
     (271*PR4ep1)/110592 + (81133*PR4fin)/1990656 + PR5ep0/432 + 
     (271*PR7ep1)/27648 - (221*PR9dep0)/6912 + PR9ep0/432 + 
     (1329109*S2)/884736 + (4179*S2^2)/512 + (278333*T1ep)/1990656 + 
     (5215*T1ep2)/110592 + (271*T1ep3)/18432 - (345622201*z2)/71663616 + 
     (5311*S2*z2)/8192 + (271*T1ep*z2)/18432 - (86453087*z3)/44789760 - 
     (271*S2*z3)/2048 + (685*z2*z3)/27648 + (8554379*z4)/13271040 + 
     (271*z5)/30720)/ep, II[3, 1, 3, 1, 1, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0] -> 
  -1/(3840*ep^5) - 7/(5760*ep^4) + (863/138240 - (9*S2)/128 - z2/1536)/ep^3 + 
   (-4781/103680 + (33*S2)/128 - T1ep/192 - (61*z2)/2304 - (1379*z3)/34560)/
    ep^2 + (202344491/59719680 + B4/96 + (13*D5)/1152 - (115*D6)/2304 + 
     D6ep/54 + (119*PR10ep0)/2592 - PR11dep0/72 - PR12ep0/72 - 
     (23*PR14ep0)/1152 - PR15ep0/54 - (5*PR4dep1)/2304 + 
     (7405*PR4dfin)/41472 - PR4ep1/2304 - (1721*PR4fin)/69120 + 
     (13*PR5ep0)/1296 - PR7ep1/576 + (271*PR9dep0)/3456 - PR9ep0/108 + 
     (39937*S2)/18432 - (2295*S2^2)/256 + (763*T1ep)/13824 + 
     (751*T1ep2)/20736 - T1ep3/384 + (324649*z2)/124416 + (697*S2*z2)/1536 - 
     (T1ep*z2)/384 - (12187*z3)/233280 + (3*S2*z3)/128 + (23*z2*z3)/1728 + 
     (81463*z4)/184320 - (1609*z5)/5760)/ep, 
 II[3, 1, 4, 1, 2, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0] -> 
  -1/(17280*ep^5) + 31/(51840*ep^4) + (5399/1866240 - (59*S2)/2592 - z2/6912)/
    ep^3 + (-16013/699840 - (73*S2)/5184 - (59*T1ep)/34992 - (379*z2)/62208 + 
     (499*z3)/279936)/ep^2 + (1287056177/5441955840 + (2*D5)/81 + 
     PR10ep0/243 - (6005*PR4dfin)/419904 - (3121*PR4fin)/419904 + 
     (17369*S2)/93312 + (77*S2^2)/64 + (2519*T1ep)/69984 + 
     (229*T1ep2)/34992 + (22444015*z2)/60466176 + (133*S2*z2)/1728 + 
     (1255945*z3)/7558272 + (518659*z4)/4478976)/ep, 
 II[1, 1, 1, 0, 3, 0, 1, 3, 0, 1, 1, 1, 1, 1, 0] -> 
  -1/(1920*ep^4) + (-1/240 + z3/480)/ep^3 + 
   (11/13824 - (9*S2)/64 - z2/768 + (29*z3)/2880 + z4/320)/ep^2 + 
   (128487981611/3224862720 + (5*B4)/216 - (299*D5)/648 + (19*PR10ep0)/3888 - 
     (7*PR11dep0)/432 - (25*PR4dep1)/13824 + (79855*PR4dfin)/82944 - 
     (5*PR4ep1)/13824 + (593*PR4fin)/248832 + (301*PR5ep0)/1296 - 
     (5*PR7ep1)/3456 + (433*PR9dep0)/864 + PR9ep0/288 - (1605229*S2)/36864 + 
     (231*S2^2)/32 - (12743*T1ep)/27648 + (21667*T1ep2)/124416 - 
     (5*T1ep3)/2304 - (72159773*z2)/8957952 + (21667*S2*z2)/9216 - 
     (5*T1ep*z2)/2304 - (29631881*z3)/1866240 + (5*S2*z3)/256 - 
     (7*z2*z3)/1152 - (3043649*z4)/1658880 + (179*z5)/34560)/ep, 
 II[2, 1, 1, 1, 4, 1, 0, 3, 0, 0, 1, 0, 1, 0, 0] -> 
  -1/(17280*ep^5) - 11/(34560*ep^4) + 
   (23537/5598720 - (1063*S2)/15552 - z2/6912)/ep^3 + 
   (-1277959/11197440 - (54685*S2)/93312 - (1063*T1ep)/209952 - 
     (8801*z2)/373248 + (85249*z3)/524880)/ep^2 + 
   (35228481431/77396705280 - (18149*B4)/93312 - (1861*D5)/11664 - 
     PR10ep0/432 - (301*PR14ep0)/23328 + (22345*PR4dep1)/995328 - 
     (802655*PR4dfin)/5971968 + (4469*PR4ep1)/995328 + 
     (1366409*PR4fin)/29859840 - (739*PR5ep0)/69984 + (4469*PR7ep1)/248832 - 
     (128200763*S2)/23887872 + (135*S2^2)/16 - (13967705*T1ep)/161243136 + 
     (750535*T1ep2)/26873856 + (4469*T1ep3)/165888 - 
     (1119634289*z2)/214990848 + (227501*S2*z2)/663552 + 
     (4469*T1ep*z2)/165888 - (1183667149*z3)/403107840 - (4469*S2*z3)/18432 + 
     (4469*z2*z3)/82944 + (302700611*z4)/358318080 + (4469*z5)/276480)/ep, 
 II[1, 1, 2, 0, 1, 3, 1, 2, 1, 0, 0, 2, 1, 0, 0] -> 
  1/(11520*ep^5) + 1/(2160*ep^4) + (169/46080 - S2/384 + z2/4608)/ep^3 + 
   (32479/622080 - (2039*S2)/1152 - T1ep/5184 + z2/3456 + (106033*z3)/311040)/
    ep^2 + (460556759/358318080 - (55*B4)/1296 + (961*D5)/10368 + 
     (247*D6)/6912 + (149*PR10ep0)/2592 - PR14ep0/128 + (275*PR4dep1)/13824 + 
     (16355*PR4dfin)/82944 + (55*PR4ep1)/13824 - (4357*PR4fin)/414720 + 
     PR5ep0/36 + (55*PR7ep1)/3456 + (79*PR9dep0)/1152 + (310357*S2)/110592 - 
     (1647*S2^2)/256 + (84925*T1ep)/248832 + (7541*T1ep2)/41472 + 
     (55*T1ep3)/2304 - (287393*z2)/331776 + (7537*S2*z2)/3072 + 
     (55*T1ep*z2)/2304 + (57181*z3)/207360 - (55*S2*z3)/256 + 
     (55*z2*z3)/1152 + (7337*z4)/138240 + (11*z5)/768)/ep, 
 II[2, 1, 2, 1, 1, 3, 1, 1, 1, 0, 0, 1, 1, 0, 0] -> 
  -1/(3840*ep^5) - 7/(5760*ep^4) + (-1249/138240 + S2/128 - z2/1536)/ep^3 + 
   (-4709/103680 + (19*S2)/128 + T1ep/1728 - z2/2304 + (1279*z3)/34560)/
    ep^2 + (425891893/134369280 - (11*D5)/288 + (101*D6)/10368 - 
     (55*D6ep)/5184 - (7*PR10ep0)/864 + (17*PR11dep0)/576 - PR12ep0/216 + 
     (11*PR14ep0)/2592 + (55*PR15ep0)/5184 + (95*PR4dfin)/1728 + 
     (5*PR4fin)/5184 + (25*PR5ep0)/1296 + (151*PR9dep0)/3456 + 
     (55*PR9ep0)/10368 - (17507*S2)/4608 + (171*S2^2)/128 - (73*T1ep)/2592 + 
     (11*T1ep2)/648 - (1358731*z2)/1492992 + (179*S2*z2)/768 - 
     (177559*z3)/155520 - (55*z2*z3)/5184 - (107449*z4)/552960 + z5/576)/ep, 
 II[3, 1, 2, 1, 1, 2, 1, 1, 1, 0, 0, 1, 1, 0, 0] -> 
  -1/(3840*ep^5) - 7/(5760*ep^4) + (-1393/138240 + S2/128 - z2/1536)/ep^3 + 
   (-6311/103680 + (19*S2)/128 + T1ep/1728 - z2/2304 + (1927*z3)/34560)/
    ep^2 + (245458883/134369280 - D5/32 + (749*D6)/10368 + D6ep/81 + 
     (49*PR10ep0)/2592 - (7*PR11dep0)/144 + (13*PR12ep0)/324 - 
     (67*PR14ep0)/5184 - PR15ep0/81 + (755*PR4dfin)/10368 - 
     (281*PR4fin)/51840 + PR5ep0/324 + (17*PR9dep0)/1728 - PR9ep0/162 - 
     (587*S2)/4608 - (27*S2^2)/16 - (19*T1ep)/1296 - (17*T1ep2)/5184 + 
     (1115605*z2)/1492992 - (31*S2*z2)/768 + (25477*z3)/233280 + (z2*z3)/81 + 
     (5141*z4)/184320 + (5*z5)/72)/ep, 
 II[1, 1, 1, 0, 0, 1, 1, 3, 1, 1, 1, 1, 2, 1, 0] -> 
  (-1/1440 + z3/480)/ep^3 + (-17/1728 + (19*z3)/2880 + z4/320)/ep^2 + 
   (-3751/51840 + S2/48 - z2/576 - (19*z3)/3456 - (S2*z3)/16 + (z2*z3)/192 + 
     (19*z4)/1920 + (9*z5)/160)/ep, 
 II[1, 1, 2, 1, 1, 3, 1, 2, 1, 0, 0, 1, 1, 0, 0] -> 
  -1/(5760*ep^5) - 31/(34560*ep^4) + (-133/207360 + S2/192 - z2/2304)/ep^3 + 
   (76121/1244160 + (1513*S2)/1152 + T1ep/2592 - (7*z2)/13824 - 
     (18791*z3)/51840)/ep^2 + (3004492627/268738560 + (5*B4)/48 - 
     (47*D5)/288 - (101*D6)/2592 + (115*D6ep)/5184 + (25*PR10ep0)/864 - 
     (53*PR11dep0)/576 - PR12ep0/216 - (77*PR14ep0)/2592 - 
     (115*PR15ep0)/5184 - (25*PR4dep1)/1152 + (1625*PR4dfin)/6912 - 
     (5*PR4ep1)/1152 - (5269*PR4fin)/103680 + (7*PR5ep0)/432 - 
     (5*PR7ep1)/288 + (317*PR9dep0)/3456 - (115*PR9ep0)/10368 - 
     (249161*S2)/27648 - (783*S2^2)/128 - (17045*T1ep)/62208 - 
     (883*T1ep2)/10368 - (5*T1ep3)/192 + (2057803*z2)/373248 - 
     (881*S2*z2)/768 - (5*T1ep*z2)/192 - (164333*z3)/311040 + (15*S2*z3)/64 - 
     (155*z2*z3)/5184 + (19549*z4)/92160 - (43*z5)/96)/ep, 
 II[3, 1, 1, 1, 1, 2, 1, 1, 1, 0, 1, 1, 1, 0, 0] -> 
  1/(1920*ep^5) + 3/(1280*ep^4) + (1/7680 - S2/64 + z2/768)/ep^3 + 
   (-1079/15360 + (17*S2)/128 - T1ep/864 + z2/1536 + (509*z3)/17280)/ep^2 + 
   (254748217/22394880 - (95*D5)/576 + (5*D6)/3456 - (7*D6ep)/864 - 
     PR10ep0/432 + (7*PR11dep0)/96 - PR12ep0/216 - (13*PR14ep0)/1728 + 
     (7*PR15ep0)/864 + (215*PR4dfin)/864 + (7*PR4fin)/4320 + 
     (11*PR5ep0)/216 + PR9dep0/9 + (7*PR9ep0)/1728 - (9655*S2)/768 + 
     (81*S2^2)/128 - (83*T1ep)/432 + (11*T1ep2)/864 - (404719*z2)/248832 + 
     (21*S2*z2)/128 - (277033*z3)/62208 - (7*z2*z3)/864 - (39133*z4)/92160 + 
     (35*z5)/96)/ep, II[2, 1, 4, 1, 2, 2, 1, 0, 0, 0, 1, 1, 0, 0, 0] -> 
  -1/(17280*ep^5) + 31/(51840*ep^4) + (5003/373248 - (323*S2)/5184 - z2/6912)/
    ep^3 + (-83933/1399680 - (127*S2)/648 - (323*T1ep)/69984 - 
     (1199*z2)/62208 + (8399*z3)/279936)/ep^2 + 
   (-144790455151/43535646720 - (119*B4)/3888 + D5/972 + PR10ep0/432 + 
     (85*PR4dep1)/20736 + (71575*PR4dfin)/3359232 + (17*PR4ep1)/20736 + 
     (366319*PR4fin)/16796160 + (17*PR7ep1)/5184 + (7561195*S2)/1492992 - 
     (25*S2^2)/8 + (34153*T1ep)/1119744 + (7811*T1ep2)/559872 + 
     (17*T1ep3)/3456 - (180240497*z2)/120932352 + (2173*S2*z2)/13824 + 
     (17*T1ep*z2)/3456 - (7442855*z3)/15116544 - (17*S2*z3)/384 + 
     (17*z2*z3)/1728 - (125977*z4)/1119744 + (17*z5)/5760)/ep, 
 II[1, 1, 1, 0, 0, 1, 1, 2, 1, 1, 1, 1, 3, 1, 0] -> 
  (-1/1440 + z3/480)/ep^3 + (-17/1728 + (19*z3)/2880 + z4/320)/ep^2 + 
   (-3751/51840 + S2/48 - z2/576 - (55*z3)/3456 - (S2*z3)/16 + (z2*z3)/192 + 
     (19*z4)/1920 + z5/15)/ep, II[2, 1, 1, 1, 1, 3, 1, 1, 1, 0, 1, 1, 1, 0, 
   0] -> 1/(1920*ep^5) + 3/(1280*ep^4) + (-23/7680 - S2/64 + z2/768)/ep^3 + 
   (-1831/15360 + (17*S2)/128 - T1ep/864 + z2/1536 + (1589*z3)/17280)/ep^2 + 
   (197952169/22394880 - (53*D5)/576 + (73*D6)/3456 + (5*D6ep)/864 + 
     (13*PR10ep0)/864 - PR11dep0/32 + PR12ep0/72 - (7*PR14ep0)/1728 - 
     (5*PR15ep0)/864 + (115*PR4dfin)/432 - PR4fin/2160 + (13*PR5ep0)/216 + 
     (11*PR9dep0)/72 - (5*PR9ep0)/1728 - (6775*S2)/768 - (61*T1ep)/864 + 
     (7*T1ep2)/108 - (460231*z2)/248832 + (111*S2*z2)/128 - 
     (982409*z3)/311040 + (5*z2*z3)/864 - (31733*z4)/92160 + (13*z5)/96)/ep, 
 II[1, 1, 2, 1, 1, 1, 1, 3, 1, 0, 0, 2, 1, 0, 0] -> 
  -1/(5760*ep^5) - 31/(34560*ep^4) + (-241/207360 + S2/192 - z2/2304)/ep^3 + 
   (21581/1244160 - (1067*S2)/1152 + T1ep/2592 - (7*z2)/13824 + 
     (8653*z3)/51840)/ep^2 + (-511957553/29859840 - B4/16 + (47*D5)/192 + 
     (19*D6)/10368 - D6ep/54 - (43*PR10ep0)/2592 + PR11dep0/48 - 
     PR12ep0/162 + (13*PR14ep0)/576 + PR15ep0/54 + (5*PR4dep1)/384 - 
     (7495*PR4dfin)/20736 + PR4ep1/384 + (33*PR4fin)/1280 - (5*PR5ep0)/81 + 
     PR7ep1/96 - (295*PR9dep0)/1728 + PR9ep0/108 + (488647*S2)/27648 + 
     (153*S2^2)/64 + (21571*T1ep)/62208 + (109*T1ep2)/3456 + T1ep3/64 - 
     (148133*z2)/124416 + (329*S2*z2)/768 + (T1ep*z2)/64 + 
     (828799*z3)/186624 - (9*S2*z3)/64 + (11*z2*z3)/864 + (94859*z4)/276480 + 
     (227*z5)/2880)/ep, II[1, 1, 2, 1, 0, 1, 1, 1, 3, 1, 1, 1, 1, 0, 0] -> 
  1/(480*ep^3) + (17/576 + z3/80 - z5/24)/ep^2 + 
   (3751/17280 - S2/16 + z2/192 + (9*z3)/160 + z3^2/120 + (3*z4)/160 - 
     (31*z5)/144 - (5*z6)/48)/ep, II[2, 1, 3, 1, 2, 3, 1, 0, 0, 0, 1, 1, 0, 
   0, 0] -> -1/(34560*ep^5) - 11/(51840*ep^4) + 
   (-12953/1244160 + (163*S2)/3456 - z2/13824)/ep^3 + 
   (19049/933120 + (235*S2)/1152 + (163*T1ep)/46656 + (35*z2)/2304 - 
     (185*z3)/6912)/ep^2 + (10593660251/7255941120 + (389*B4)/7776 - 
     (89*D5)/15552 - (19*PR10ep0)/3888 - (65*PR4dep1)/10368 + 
     (11785*PR4dfin)/559872 - (13*PR4ep1)/10368 - (34247*PR4fin)/2799360 - 
     (13*PR7ep1)/2592 - (687287*S2)/248832 - (21*S2^2)/32 - 
     (4097*T1ep)/62208 - (2575*T1ep2)/93312 - (13*T1ep3)/1728 + 
     (54923369*z2)/40310784 - (67*S2*z2)/192 - (13*T1ep*z2)/1728 + 
     (238925*z3)/314928 + (13*S2*z3)/192 - (13*z2*z3)/864 - 
     (573235*z4)/2985984 - (13*z5)/2880)/ep, 
 II[1, 1, 1, 0, 1, 1, 1, 1, 0, 3, 1, 1, 2, 1, 0] -> 
  1/(960*ep^4) + (67/5760 - z3/120)/ep^3 + 
   (2257/34560 - S2/32 + z2/384 - (17*z3)/360 - z4/80)/ep^2 + 
   (-29741029/1119744 + (23*D5)/72 + PR10ep0/216 + PR11dep0/12 - 
     (5*PR4dfin)/8 - PR4fin/216 - (11*PR5ep0)/72 - (31*PR9dep0)/96 - 
     PR9ep0/96 + (5639*S2)/192 - (351*S2^2)/64 + (67*T1ep)/216 - 
     (47*T1ep2)/432 + (351305*z2)/62208 - (47*S2*z2)/32 + (279179*z3)/25920 + 
     (S2*z3)/16 + (6397*z4)/5760 + (77*z5)/480)/ep, 
 II[1, 3, 1, 0, 2, 0, 2, 1, 0, 1, 1, 1, 1, 1, 0] -> 
  -1/(2880*ep^4) + (-61/17280 + z3/480)/ep^3 + 
   (-1903/103680 + S2/96 - z2/1152 + (7*z3)/576 + z4/320)/ep^2 + 
   (88506269/25194240 - (53*D5)/1296 + (5*PR0ep0)/648 - PR10ep0/243 + 
     (23*PR11dep0)/432 + (215*PR4dfin)/2592 - (19*PR4fin)/7776 + PR5ep0/81 + 
     (23*PR9dep0)/864 + PR9ep0/288 - (1765*S2)/576 - (93*S2^2)/64 - 
     (59*T1ep)/1296 + T1ep2/243 - (10429*z2)/559872 + (S2*z2)/18 - 
     (70927*z3)/51840 - (z2*z3)/576 - (589*z4)/10368 + (389*z5)/2160)/ep, 
 II[1, 2, 1, 0, 2, 0, 3, 1, 0, 1, 1, 1, 1, 1, 0] -> 
  -1/(2880*ep^4) + (-61/17280 + z3/480)/ep^3 + 
   (-359/20736 + S2/96 - z2/1152 + (7*z3)/576 + z4/320)/ep^2 + 
   (-1549603/2799360 + D5/108 - (5*PR0ep0)/648 - PR10ep0/648 - 
     (2*PR11dep0)/27 - (35*PR4dfin)/2592 - PR4fin/864 - PR5ep0/324 - 
     (7*PR9dep0)/864 + PR9ep0/288 + (295*S2)/576 + (9*S2^2)/8 + T1ep/81 - 
     T1ep2/432 + (10699*z2)/62208 - (S2*z2)/32 + (232033*z3)/466560 - 
     (z2*z3)/576 + (11*z4)/288 - (1001*z5)/2160)/ep, 
 II[1, 2, 1, 0, 1, 1, 1, 1, 0, 1, 3, 1, 1, 1, 0] -> 
  1/(960*ep^4) + (19/1920 - z3/160)/ep^3 + 
   (481/11520 - S2/32 + z2/384 - (31*z3)/960 - (3*z4)/320)/ep^2 + 
   (-149676119/5598720 + (23*D5)/72 + PR10ep0/216 + PR11dep0/12 - 
     (5*PR4dfin)/8 - PR4fin/216 - (11*PR5ep0)/72 - (31*PR9dep0)/96 - 
     PR9ep0/96 + (1883*S2)/64 - (351*S2^2)/64 + (67*T1ep)/216 - 
     (47*T1ep2)/432 + (351035*z2)/62208 - (47*S2*z2)/32 + (565273*z3)/51840 + 
     (z2*z3)/192 + (3263*z4)/2880 + (37*z5)/240)/ep, 
 II[2, 1, 1, 0, 2, 0, 1, 3, 0, 1, 1, 1, 1, 1, 0] -> 
  -1/(1920*ep^4) + (-1/240 + z3/480)/ep^3 + 
   (-2201/69120 + S2/64 - z2/768 + (29*z3)/2880 + z4/320)/ep^2 + 
   (-124660727/6298560 + (151*D5)/648 + (5*PR0ep0)/648 - (13*PR10ep0)/1944 - 
     PR11dep0/216 - (145*PR4dfin)/324 - PR4fin/243 - (77*PR5ep0)/648 - 
     (227*PR9dep0)/864 + PR9ep0/288 + (13193*S2)/576 - (303*S2^2)/64 + 
     (191*T1ep)/864 - (379*T1ep2)/3888 + (661183*z2)/139968 - 
     (379*S2*z2)/288 + (123077*z3)/15552 - (z2*z3)/576 + (5671*z4)/6480 + 
     (139*z5)/2160)/ep, II[1, 1, 1, 0, 2, 0, 2, 1, 0, 1, 1, 1, 1, 3, 0] -> 
  -1/(2880*ep^4) + (-61/17280 + z3/480)/ep^3 + 
   (-359/20736 + S2/96 - z2/1152 + (7*z3)/576 + z4/320)/ep^2 + 
   (129045457/322486272 - (5*B4)/108 + (11*D5)/648 + (7*PR10ep0)/1944 - 
     PR11dep0/216 + (25*PR4dep1)/6912 + (865*PR4dfin)/41472 + 
     (5*PR4ep1)/6912 + (671*PR4fin)/124416 + (11*PR5ep0)/1296 + 
     (5*PR7ep1)/1728 + (13*PR9dep0)/864 + PR9ep0/288 + (20365*S2)/18432 + 
     (21*S2^2)/32 + (2357*T1ep)/41472 + (1741*T1ep2)/62208 + (5*T1ep3)/1152 - 
     (4125707*z2)/4478976 + (1741*S2*z2)/4608 + (5*T1ep*z2)/1152 - 
     (1033709*z3)/933120 - (5*S2*z3)/128 + (z2*z3)/144 + (45101*z4)/165888 + 
     (4037*z5)/17280)/ep, II[1, 1, 3, 1, 2, 0, 1, 1, 1, 0, 0, 3, 1, 0, 0] -> 
  1/(5760*ep^5) + 37/(34560*ep^4) + (-39/2560 + (77*S2)/576 + z2/2304)/ep^3 + 
   (33523/414720 + (6535*S2)/3456 + (77*T1ep)/7776 + (653*z2)/13824 - 
     (55663*z3)/155520)/ep^2 + (5486548571/2418647040 + (19*B4)/144 - 
     (91*D5)/1296 - (7*D6)/1944 + (101*D6ep)/3888 + (7*PR10ep0)/3888 - 
     (91*PR14ep0)/7776 - (101*PR15ep0)/3888 - (95*PR4dep1)/3456 + 
     (12745*PR4dfin)/186624 - (19*PR4ep1)/3456 - (28943*PR4fin)/933120 - 
     (31*PR5ep0)/3888 - (19*PR7ep1)/864 + (49*PR9dep0)/2592 - 
     (101*PR9ep0)/7776 - (167207*S2)/82944 - (405*S2^2)/64 - 
     (42959*T1ep)/186624 - (3787*T1ep2)/31104 - (19*T1ep3)/576 + 
     (1081541*z2)/209952 - (1211*S2*z2)/768 - (19*T1ep*z2)/576 + 
     (4123403*z3)/1679616 + (19*S2*z3)/64 - (311*z2*z3)/7776 - 
     (172927*z4)/2488320 - (19*z5)/960)/ep, 
 II[3, 1, 1, 1, 3, 1, 0, 3, 0, 0, 1, 0, 1, 0, 0] -> 
  -1/(17280*ep^5) - 11/(34560*ep^4) + 
   (145411/1866240 - (1781*S2)/5184 - z2/6912)/ep^3 + 
   (60547/414720 - (180971*S2)/31104 - (1781*T1ep)/69984 - 
     (14347*z2)/124416 + (1111489*z3)/1399680)/ep^2 + 
   (-30850854397/2149908480 + (341*B4)/2592 + (137*D5)/648 + 
     (101*PR10ep0)/3888 + (305*PR14ep0)/7776 + (2935*PR4dep1)/82944 - 
     (72865*PR4dfin)/497664 + (587*PR4ep1)/82944 + (92407*PR4fin)/2488320 + 
     (767*PR5ep0)/23328 + (587*PR7ep1)/20736 + (1637339*S2)/1990656 + 
     (255*S2^2)/32 + (6480185*T1ep)/13436928 + (592313*T1ep2)/2239488 + 
     (587*T1ep3)/13824 - (17985455*z2)/1990656 + (187939*S2*z2)/55296 + 
     (587*T1ep*z2)/13824 + (119416993*z3)/33592320 - (587*S2*z3)/1536 + 
     (587*z2*z3)/6912 - (88614527*z4)/29859840 + (587*z5)/23040)/ep, 
 II[2, 1, 2, 1, 3, 1, 1, 0, 0, 0, 1, 3, 0, 0, 0] -> 
  -1/(34560*ep^5) - 11/(51840*ep^4) + 
   (-5609/1244160 + (73*S2)/3456 - z2/13824)/ep^3 + 
   (12839/933120 + (877*S2)/1152 + (73*T1ep)/46656 + (5*z2)/768 - 
     (30805*z3)/186624)/ep^2 + (-240086151593/232190115840 - (599*B4)/10368 + 
     (401*D5)/5184 + PR10ep0/162 - (15*PR4dep1)/4096 + 
     (1435745*PR4dfin)/17915904 - (3*PR4ep1)/4096 + 
     (102473*PR4fin)/89579520 - (3*PR7ep1)/1024 + (50538653*S2)/7962624 - 
     (753*S2^2)/128 + (179837*T1ep)/1990656 + (4357*T1ep2)/2985984 - 
     (9*T1ep3)/2048 + (764795807*z2)/644972544 + (2231*S2*z2)/73728 - 
     (9*T1ep*z2)/2048 - (48951379*z3)/80621568 + (81*S2*z3)/2048 - 
     (9*z2*z3)/1024 + (16623943*z4)/23887872 - (27*z5)/10240)/ep, 
 II[3, 1, 2, 0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0] -> 
  1/(1920*ep^4) + (5/1152 - z3/480)/ep^3 + 
   (1289/69120 - S2/64 + z2/768 - (31*z3)/2880 - z4/320)/ep^2 + 
   (1691/41472 + (7*S2)/96 - T1ep/864 + (13*z2)/2304 - (433*z3)/8640 + 
     (S2*z3)/16 - (z2*z3)/192 - (31*z4)/1920 - (7*z5)/480)/ep, 
 II[2, 1, 1, 1, 2, 2, 1, 3, 0, 0, 1, 1, 0, 0, 0] -> 
  1/(17280*ep^5) + 7/(20736*ep^4) + (163/207360 - S2/576 + z2/6912)/ep^3 + 
   (55723/3732480 - (7457*S2)/3456 - T1ep/7776 + (11*z2)/41472 + 
     (36863*z3)/77760)/ep^2 + (-130658447/13271040 + (35*B4)/324 + 
     (751*D5)/3456 + (377*D6)/6912 + (11*PR10ep0)/1296 + 
     (373*PR14ep0)/10368 + (175*PR4dep1)/13824 + (925*PR4dfin)/27648 + 
     (35*PR4ep1)/13824 + (2531*PR4fin)/82944 + (167*PR5ep0)/3888 + 
     (35*PR7ep1)/3456 + (265*PR9dep0)/10368 + (693649*S2)/110592 + 
     (9*S2^2)/256 + (296659*T1ep)/746496 + (7313*T1ep2)/41472 + 
     (35*T1ep3)/2304 - (5310169*z2)/995328 + (21931*S2*z2)/9216 + 
     (35*T1ep*z2)/2304 + (1009039*z3)/373248 - (35*S2*z3)/256 + 
     (35*z2*z3)/1152 - (3512099*z4)/1658880 + (7*z5)/768)/ep, 
 II[1, 1, 1, 1, 3, 1, 1, 1, 1, 0, 2, 1, 1, 0, 0] -> 
  1/(3840*ep^5) + 1/(768*ep^4) + (49/15360 - S2/128 + z2/1536)/ep^3 + 
   (-41/15360 + S2/16 - T1ep/1728 + z2/1536 - (517*z3)/34560)/ep^2 + 
   (83494067/8957952 - (167*D5)/1152 + (11*D6)/2304 - D6ep/432 - 
     PR10ep0/864 + PR11dep0/24 - PR12ep0/216 - (31*PR14ep0)/3456 + 
     PR15ep0/432 + (685*PR4dfin)/3456 + (13*PR4fin)/3456 + (11*PR5ep0)/288 + 
     (79*PR9dep0)/1152 + PR9ep0/864 - (15913*S2)/1536 + (81*S2^2)/256 - 
     (203*T1ep)/1152 - (5*T1ep2)/864 - (650359*z2)/497664 - (21*S2*z2)/256 - 
     (624857*z3)/155520 - (z2*z3)/432 - (23047*z4)/61440 + (5*z5)/16)/ep, 
 II[2, 1, 2, 1, 4, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0] -> 
  1/(5760*ep^5) - 11/(5760*ep^4) + (-1429/207360 + (41*S2)/576 + z2/2304)/
    ep^3 + (7043/62208 - (463*S2)/1728 + (41*T1ep)/7776 + (131*z2)/6912 + 
     (1723*z3)/77760)/ep^2 + (943871233/4837294080 - (7*B4)/432 + 
     (25*D5)/3456 + (107*D6)/20736 - D6ep/648 - PR10ep0/288 + 
     (35*PR14ep0)/10368 + PR15ep0/648 + (5*PR4dep1)/2304 - 
     (1945*PR4dfin)/373248 + PR4ep1/2304 + (8447*PR4fin)/1866240 + 
     (35*PR5ep0)/7776 + PR7ep1/576 + (5*PR9dep0)/3456 + PR9ep0/1296 - 
     (64015*S2)/55296 + (369*S2^2)/256 + (1727*T1ep)/373248 + 
     (1063*T1ep2)/62208 + T1ep3/384 - (10659217*z2)/13436928 + 
     (409*S2*z2)/1536 + (T1ep*z2)/384 - (205499*z3)/839808 - (3*S2*z3)/128 + 
     (19*z2*z3)/5184 + (6853*z4)/311040 + z5/640)/ep, 
 II[1, 1, 1, 1, 4, 0, 1, 1, 1, 0, 2, 1, 1, 0, 0] -> 
  -1/(960*ep^5) - 77/(5760*ep^4) + (-2063/34560 + (19*S2)/96 - z2/384)/ep^3 + 
   (38203/207360 - (209*S2)/576 + (19*T1ep)/1296 + (25*z2)/768 + 
     (1499*z3)/51840)/ep^2 + (-10016529703/3224862720 - B4/144 + 
     (89*D5)/1152 + (19*D6)/2304 - D6ep/72 - (13*PR10ep0)/864 + 
     (23*PR14ep0)/1152 + PR15ep0/72 + (5*PR4dep1)/1536 - 
     (9185*PR4dfin)/248832 + PR4ep1/1536 + (17143*PR4fin)/1244160 + 
     (7*PR5ep0)/648 + PR7ep1/384 - PR9dep0/128 + PR9ep0/144 + 
     (95843*S2)/110592 + (441*S2^2)/256 + (34595*T1ep)/248832 + 
     (2483*T1ep2)/41472 + T1ep3/256 - (17960519*z2)/8957952 + 
     (929*S2*z2)/1024 + (T1ep*z2)/256 + (3511637*z3)/5598720 - 
     (9*S2*z3)/256 - (7*z2*z3)/1152 - (482663*z4)/1658880 + (3*z5)/1280)/ep, 
 II[1, 1, 1, 1, 1, 1, 1, 3, 1, 0, 1, 1, 2, 0, 0] -> 
  1/(3840*ep^5) + 1/(768*ep^4) + (11/5120 - S2/128 + z2/1536)/ep^3 + 
   (-467/46080 + S2/16 - T1ep/1728 + z2/1536 - (89*z3)/6912)/ep^2 + 
   (419568559/44789760 - (167*D5)/1152 + (11*D6)/2304 - D6ep/432 - 
     PR10ep0/864 + PR11dep0/24 - PR12ep0/216 - (31*PR14ep0)/3456 + 
     PR15ep0/432 + (685*PR4dfin)/3456 + (13*PR4fin)/3456 + (11*PR5ep0)/288 + 
     (79*PR9dep0)/1152 + PR9ep0/864 - (15865*S2)/1536 + (81*S2^2)/256 - 
     (203*T1ep)/1152 - (5*T1ep2)/864 - (651655*z2)/497664 - (21*S2*z2)/256 - 
     (623183*z3)/155520 - (z2*z3)/432 - (4571*z4)/12288 + (5*z5)/16)/ep, 
 II[3, 1, 2, 2, 1, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0] -> 
  -1/(11520*ep^5) - 17/(34560*ep^4) + (-577/414720 + S2/384 - z2/4608)/ep^3 + 
   (-47/1244160 - (11*S2)/576 + T1ep/5184 - (5*z2)/13824 + (517*z3)/103680)/
    ep^2 + (-905882327/26873856 + (767*D5)/3456 + (127*D6)/20736 + 
     (37*D6ep)/2592 - (259*PR10ep0)/2592 - (13*PR11dep0)/96 + PR12ep0/108 + 
     (611*PR14ep0)/10368 - (37*PR15ep0)/2592 - (3845*PR4dfin)/3456 + 
     (737*PR4fin)/10368 - (343*PR5ep0)/2592 - (121*PR9dep0)/384 - 
     (37*PR9ep0)/5184 + (218203*S2)/13824 + (6273*S2^2)/256 + 
     (2671*T1ep)/31104 - (175*T1ep2)/1296 - (7486481*z2)/1492992 - 
     (1399*S2*z2)/768 + (811943*z3)/77760 + (37*z2*z3)/2592 - 
     (165659*z4)/552960 - (85*z5)/96)/ep, 
 II[3, 1, 1, 2, 2, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0] -> 
  -1/(5760*ep^5) - 31/(34560*ep^4) + (-349/207360 + S2/192 - z2/2304)/ep^3 + 
   (-6203/248832 - (107*S2)/1152 + T1ep/2592 - (7*z2)/13824 + (931*z3)/51840)/
    ep^2 + (29946553/13436928 + (61*D5)/576 + (1207*D6)/31104 + 
     (13*D6ep)/288 + (59*PR10ep0)/648 - (17*PR11dep0)/864 + 
     (19*PR12ep0)/972 - (163*PR14ep0)/5184 - (13*PR15ep0)/288 + 
     (235*PR4dfin)/864 - (553*PR4fin)/12960 + (65*PR5ep0)/3888 + 
     (73*PR9dep0)/864 - (13*PR9ep0)/576 + (65323*S2)/6912 - (1593*S2^2)/128 + 
     (925*T1ep)/3888 + (3*T1ep2)/32 + (3075619*z2)/746496 + (487*S2*z2)/384 + 
     (1711859*z3)/933120 + (13*z2*z3)/288 + (683239*z4)/829440 + (35*z5)/864)/
    ep, II[1, 1, 1, 1, 1, 1, 1, 1, 2, 0, 1, 3, 1, 0, 0] -> 
  1/(3840*ep^5) + 1/(768*ep^4) + (11/5120 - S2/128 + z2/1536)/ep^3 + 
   (-467/46080 + S2/16 - T1ep/1728 + z2/1536 - (89*z3)/6912)/ep^2 + 
   (418822063/44789760 - (167*D5)/1152 + (11*D6)/2304 - D6ep/432 - 
     PR10ep0/864 + PR11dep0/24 - PR12ep0/216 - (31*PR14ep0)/3456 + 
     PR15ep0/432 + (685*PR4dfin)/3456 + (13*PR4fin)/3456 + (11*PR5ep0)/288 + 
     (79*PR9dep0)/1152 + PR9ep0/864 - (15865*S2)/1536 + (81*S2^2)/256 - 
     (203*T1ep)/1152 - (5*T1ep2)/864 - (651655*z2)/497664 - (21*S2*z2)/256 - 
     (621239*z3)/155520 - (z2*z3)/432 - (4571*z4)/12288 + (5*z5)/16)/ep, 
 II[3, 1, 2, 1, 1, 1, 2, 1, 1, 0, 0, 1, 1, 0, 0] -> 
  -1/(11520*ep^5) - 17/(34560*ep^4) + (-577/414720 + S2/384 - z2/4608)/ep^3 + 
   (-47/1244160 - (11*S2)/576 + T1ep/5184 - (5*z2)/13824 + (517*z3)/103680)/
    ep^2 + (6155985013/134369280 - (953*D5)/3456 + (127*D6)/20736 + 
     (37*D6ep)/2592 + (49*PR10ep0)/288 + (31*PR11dep0)/288 + PR12ep0/108 - 
     (829*PR14ep0)/10368 - (37*PR15ep0)/2592 + (5855*PR4dfin)/3456 - 
     (851*PR4fin)/10368 + (587*PR5ep0)/2592 + (637*PR9dep0)/1152 - 
     (37*PR9ep0)/5184 - (295157*S2)/13824 - (9207*S2^2)/256 - 
     (569*T1ep)/31104 + (5*T1ep2)/18 + (6560879*z2)/1492992 + 
     (2881*S2*z2)/768 - (376073*z3)/25920 + (37*z2*z3)/2592 + 
     (12247*z4)/184320 + (245*z5)/288)/ep, 
 II[3, 1, 1, 1, 2, 1, 2, 1, 0, 0, 1, 1, 1, 0, 0] -> 
  -1/(5760*ep^5) - 31/(34560*ep^4) + (-349/207360 + S2/192 - z2/2304)/ep^3 + 
   (56249/1244160 + (1513*S2)/1152 + T1ep/2592 - (7*z2)/13824 - 
     (17819*z3)/51840)/ep^2 + (135823127/29859840 + (5*B4)/48 - (5*D5)/36 - 
     (467*D6)/7776 - (11*D6ep)/864 - (55*PR10ep0)/648 - (77*PR11dep0)/864 - 
     (37*PR12ep0)/1944 + (227*PR14ep0)/5184 + (11*PR15ep0)/864 - 
     (25*PR4dep1)/1152 + (1445*PR4dfin)/20736 - (5*PR4ep1)/1152 + 
     (1343*PR4fin)/34560 + (245*PR5ep0)/3888 - (5*PR7ep1)/288 + 
     (85*PR9dep0)/864 + (11*PR9ep0)/1728 - (442841*S2)/27648 + 
     (1035*S2^2)/128 - (20885*T1ep)/62208 - (251*T1ep2)/3456 - 
     (5*T1ep3)/192 - (193637*z2)/41472 - (751*S2*z2)/768 - (5*T1ep*z2)/192 - 
     (3683933*z3)/933120 + (15*S2*z3)/64 - (7*z2*z3)/108 - 
     (1415951*z4)/829440 - (857*z5)/1728)/ep, 
 II[1, 1, 2, 1, 1, 1, 1, 3, 1, 0, 0, 1, 2, 0, 0] -> 
  -1/(11520*ep^5) - 17/(34560*ep^4) + (-101/82944 + S2/384 - z2/4608)/ep^3 + 
   (1393/1244160 - (11*S2)/576 + T1ep/5184 - (5*z2)/13824 + (517*z3)/103680)/
    ep^2 + (-1874271787/134369280 + (109*D5)/1152 - (91*D6)/6912 - 
     (7*D6ep)/288 - (43*PR10ep0)/864 + (7*PR11dep0)/96 - PR12ep0/72 + 
     (19*PR14ep0)/1152 + (7*PR15ep0)/288 - (5735*PR4dfin)/10368 + 
     (41*PR4fin)/10368 - (3*PR5ep0)/32 - (27*PR9dep0)/128 + (7*PR9ep0)/576 + 
     (118771*S2)/13824 + (2493*S2^2)/256 + (631*T1ep)/31104 - 
     (35*T1ep2)/324 + (2002807*z2)/1492992 - (373*S2*z2)/256 + 
     (1265393*z3)/233280 - (7*z2*z3)/288 + (25949*z4)/61440 + (5*z5)/32)/ep, 
 II[4, 1, 1, 1, 2, 1, 1, 2, 0, 0, 1, 1, 0, 0, 0] -> 
  1/(4320*ep^5) + 19/(6480*ep^4) + (103/1944 - (71*S2)/432 + z2/1728)/ep^3 + 
   (214/3645 - (475*S2)/1296 - (71*T1ep)/5832 - (41*z2)/864 - 
     (7117*z3)/51840)/ep^2 + (-7868433329/1612431360 - (49*B4)/972 + 
     (2465*D5)/31104 - (4145*D6)/62208 + (41*D6ep)/972 + (35*PR10ep0)/972 - 
     (295*PR14ep0)/31104 - (41*PR15ep0)/972 + (65*PR4dep1)/20736 - 
     (5735*PR4dfin)/124416 + (13*PR4ep1)/20736 + (2017*PR4fin)/622080 - 
     (7*PR5ep0)/432 + (13*PR7ep1)/5184 + (41*PR9dep0)/31104 - 
     (41*PR9ep0)/1944 + (1563319*S2)/165888 - (1017*S2^2)/256 + 
     (106193*T1ep)/1119744 + (1331*T1ep2)/62208 + (13*T1ep3)/3456 + 
     (1237055*z2)/4478976 + (2857*S2*z2)/13824 + (13*T1ep*z2)/3456 + 
     (49643*z3)/349920 - (13*S2*z3)/384 + (773*z2*z3)/15552 + 
     (1745461*z4)/2488320 + (13*z5)/5760)/ep, 
 II[2, 1, 4, 1, 1, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0] -> 
  -1/(2880*ep^5) - 5/(1152*ep^4) + (-109/6912 + (7*S2)/96 - z2/1152)/ep^3 + 
   (4699/41472 - (115*S2)/288 + (7*T1ep)/1296 + (31*z2)/2304 + 
     (473*z3)/12960)/ep^2 + (-1872679553/161243136 - B4/48 + (143*D5)/864 - 
     (155*D6)/31104 - (263*D6ep)/15552 - (137*PR10ep0)/7776 + 
     (3*PR11dep0)/64 - PR12ep0/216 + (133*PR14ep0)/7776 + 
     (263*PR15ep0)/15552 + (5*PR4dep1)/1152 - (595*PR4dfin)/2304 + 
     PR4ep1/1152 + (971*PR4fin)/62208 - (53*PR5ep0)/1296 + PR7ep1/288 - 
     (1241*PR9dep0)/10368 + (263*PR9ep0)/31104 + (302413*S2)/27648 + 
     (141*S2^2)/64 + (12733*T1ep)/62208 + (149*T1ep2)/31104 + T1ep3/192 - 
     (1186403*z2)/2239488 + (233*S2*z2)/2304 + (T1ep*z2)/192 + 
     (782219*z3)/233280 - (3*S2*z3)/64 - (101*z2*z3)/15552 + 
     (4237*z4)/34560 + (73*z5)/2160)/ep, 
 II[1, 1, 4, 1, 1, 2, 1, 1, 1, 0, 0, 1, 1, 0, 0] -> 
  -1/(2880*ep^5) - 5/(1152*ep^4) + (-109/6912 + (7*S2)/96 - z2/1152)/ep^3 + 
   (23783/207360 - (115*S2)/288 + (7*T1ep)/1296 + (31*z2)/2304 + 
     (473*z3)/12960)/ep^2 + (577504771/537477120 + (11*B4)/432 + D5/288 + 
     (151*D6)/10368 - D6ep/864 - (17*PR10ep0)/7776 + PR11dep0/864 + 
     (5*PR14ep0)/864 + PR15ep0/864 + (5*PR4dep1)/6912 + 
     (8135*PR4dfin)/124416 + PR4ep1/6912 + (709*PR4fin)/207360 + 
     (61*PR5ep0)/3888 + PR7ep1/1728 + (49*PR9dep0)/5184 + PR9ep0/1728 - 
     (133885*S2)/55296 - (15*S2^2)/32 + (2227*T1ep)/124416 + 
     (1529*T1ep2)/62208 + T1ep3/1152 - (1169153*z2)/1492992 + 
     (1697*S2*z2)/4608 + (T1ep*z2)/1152 - (1460939*z3)/2799360 - 
     (S2*z3)/128 + (z2*z3)/1728 - (121319*z4)/276480 + (1709*z5)/17280)/ep, 
 II[1, 1, 2, 0, 2, 1, 1, 4, 1, 0, 0, 1, 1, 0, 0] -> 
  1/(8640*ep^5) + 79/(51840*ep^4) + (2023/311040 - (7*S2)/288 + z2/3456)/
    ep^3 + (-8797/373248 - (41*S2)/96 - (7*T1ep)/3888 - (89*z2)/20736 + 
     (51517*z3)/466560)/ep^2 + (16755433181/7739670528 + (1567*B4)/15552 - 
     (2279*D5)/31104 + (1165*D6)/62208 - D6ep/243 - PR10ep0/7776 - 
     (133*PR14ep0)/31104 + PR15ep0/243 - (635*PR4dep1)/165888 + 
     (82295*PR4dfin)/2985984 - (127*PR4ep1)/165888 - 
     (248113*PR4fin)/14929920 + PR5ep0/648 - (127*PR7ep1)/41472 + 
     (403*PR9dep0)/31104 + PR9ep0/486 - (2259895*S2)/442368 + 
     (133*S2^2)/256 - (108847*T1ep)/995328 - (32135*T1ep2)/1492992 - 
     (127*T1ep3)/27648 + (127539545*z2)/107495424 - (33479*S2*z2)/110592 - 
     (127*T1ep*z2)/27648 + (16230611*z3)/13436928 + (127*S2*z3)/3072 - 
     (1655*z2*z3)/124416 - (14961187*z4)/19906560 - (127*z5)/46080)/ep, 
 II[1, 1, 1, 0, 4, 0, 1, 2, 0, 1, 1, 1, 1, 1, 0] -> 
  -1/(1440*ep^4) + (-19/1728 + z3/360)/ep^3 + 
   (-3527/51840 + (7*S2)/48 - z2/576 + (19*z3)/540 + z4/240)/ep^2 + 
   (64032331243/4837294080 + (5*B4)/324 - (181*D5)/972 - (5*PR0ep0)/1944 - 
     (17*PR10ep0)/2916 - (53*PR11dep0)/648 - (25*PR4dep1)/20736 + 
     (34895*PR4dfin)/124416 - (5*PR4ep1)/20736 + (1777*PR4fin)/373248 + 
     (149*PR5ep0)/1944 - (5*PR7ep1)/5184 + (419*PR9dep0)/2592 + PR9ep0/288 - 
     (921773*S2)/55296 + (247*S2^2)/64 - (2669*T1ep)/13824 + 
     (7763*T1ep2)/186624 - (5*T1ep3)/3456 - (43358509*z2)/13436928 + 
     (7763*S2*z2)/13824 - (5*T1ep*z2)/3456 - (2841053*z3)/559872 - 
     (35*S2*z3)/384 - (5*z2*z3)/1728 - (1762417*z4)/2488320 - 
     (10457*z5)/51840)/ep, II[2, 1, 1, 1, 5, 1, 0, 2, 0, 0, 1, 0, 1, 0, 0] -> 
  -1/(8640*ep^5) - 379/(103680*ep^4) + 
   (-72931/1119744 + (1571*S2)/7776 - z2/3456)/ep^3 + 
   (-117473/11197440 + (112411*S2)/93312 + (1571*T1ep)/104976 + 
     (21725*z2)/373248 - (666007*z3)/8398080)/ep^2 + 
   (-626957538229/154793410560 + (21871*B4)/186624 + (21385*D5)/46656 + 
     PR10ep0/432 + (1051*PR14ep0)/23328 - (27755*PR4dep1)/1990656 + 
     (671245*PR4dfin)/11943936 - (5551*PR4ep1)/1990656 - 
     (2251051*PR4fin)/59719680 + (1307*PR5ep0)/34992 - (5551*PR7ep1)/497664 + 
     (603998689*S2)/47775744 - (207*S2^2)/64 + (183315739*T1ep)/322486272 + 
     (5769787*T1ep2)/53747712 - (5551*T1ep3)/331776 + 
     (1032727363*z2)/429981696 + (2057321*S2*z2)/1327104 - 
     (5551*T1ep*z2)/331776 + (2362571111*z3)/806215680 + (5551*S2*z3)/36864 - 
     (5551*z2*z3)/165888 - (335528041*z4)/716636160 - (5551*z5)/552960)/ep, 
 II[1, 1, 4, 1, 3, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0] -> 
  1/(4320*ep^5) + 7/(2160*ep^4) + (85/7776 + (7*S2)/216 + z2/1728)/ep^3 + 
   (14573/233280 + (107*S2)/1296 + (7*T1ep)/2916 + (49*z2)/2592 - 
     (973*z3)/116640)/ep^2 + (-13759147/453496320 + (119*D5)/3888 - 
     (41*D6)/11664 - (7*D6ep)/11664 + (55*PR10ep0)/11664 + 
     (11*PR14ep0)/23328 + (7*PR15ep0)/11664 + (1885*PR4dfin)/139968 - 
     (775*PR4fin)/139968 - (11*PR5ep0)/11664 - (5*PR9dep0)/7776 + 
     (7*PR9ep0)/23328 + (37625*S2)/31104 - (45*S2^2)/32 + (493*T1ep)/8748 + 
     (311*T1ep2)/23328 + (1701407*z2)/2519424 + (113*S2*z2)/576 + 
     (2473981*z3)/6298560 - (7*z2*z3)/11664 + (217733*z4)/1866240)/ep, 
 II[4, 1, 3, 1, 2, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0] -> 
  -1/(25920*ep^5) - 91/(155520*ep^4) + 
   (-1949/311040 + (91*S2)/2592 - z2/10368)/ep^3 + 
   (133573/5598720 - (169*S2)/2592 + (91*T1ep)/34992 + (637*z2)/62208 + 
     (41*z3)/5184)/ep^2 + (47765585423/87071293440 - (5*B4)/11664 + 
     (271*D5)/46656 + PR10ep0/1944 + (25*PR4dep1)/124416 + 
     (56425*PR4dfin)/6718464 + (5*PR4ep1)/124416 - (21955*PR4fin)/6718464 + 
     (5*PR7ep1)/31104 - (1884827*S2)/2985984 - (91*S2^2)/384 + 
     (2207*T1ep)/2239488 + (4829*T1ep2)/1119744 + (5*T1ep3)/20736 + 
     (64299247*z2)/241864704 + (2095*S2*z2)/27648 + (5*T1ep*z2)/20736 + 
     (3345433*z3)/30233088 - (5*S2*z3)/2304 + (5*z2*z3)/10368 + 
     (504203*z4)/8957952 + z5/6912)/ep, 
 II[3, 1, 1, 1, 4, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0] -> 
  1/(4320*ep^5) + 19/(6480*ep^4) + (133/25920 + (7*S2)/216 + z2/1728)/ep^3 + 
   (8687/466560 + (37*S2)/5184 + (7*T1ep)/2916 + (47*z2)/2592 + 
     (6673*z3)/933120)/ep^2 + (284469019603/77396705280 + (151*B4)/10368 - 
     (1721*D5)/20736 + (557*D6)/41472 - (7*D6ep)/324 - (319*PR10ep0)/15552 + 
     (41*PR14ep0)/62208 + (7*PR15ep0)/324 - (155*PR4dep1)/110592 + 
     (61445*PR4dfin)/5971968 - (31*PR4ep1)/110592 - 
     (163699*PR4fin)/29859840 + (13*PR5ep0)/23328 - (31*PR7ep1)/27648 - 
     (205*PR9dep0)/20736 + (7*PR9ep0)/648 - (600029*S2)/98304 + 
     (1505*S2^2)/512 - (2159573*T1ep)/17915904 - (101237*T1ep2)/2985984 - 
     (31*T1ep3)/18432 + (84969227*z2)/214990848 - (32551*S2*z2)/73728 - 
     (31*T1ep*z2)/18432 - (18411799*z3)/26873856 + (31*S2*z3)/2048 - 
     (2071*z2*z3)/82944 - (6231353*z4)/39813120 - (31*z5)/30720)/ep, 
 II[3, 1, 0, 1, 4, 1, 1, 2, 0, 0, 1, 1, 0, 0, 0] -> 
  -1/(12960*ep^5) - 1/(972*ep^4) + (-6907/349920 + (241*S2)/7776 - z2/5184)/
    ep^3 + (-77771/699840 + (45997*S2)/46656 + (241*T1ep)/104976 + 
     (181*z2)/23328 - (77891*z3)/839808)/ep^2 + 
   (73893762571/77396705280 - (1753*B4)/93312 + (71*D5)/23328 - 
     (191*PR10ep0)/23328 - (5035*PR4dep1)/995328 + (46285*PR4dfin)/5971968 - 
     (1007*PR4ep1)/995328 + (11413*PR4fin)/29859840 - (1007*PR7ep1)/248832 + 
     (37659937*S2)/23887872 - (35*S2^2)/64 - (4918949*T1ep)/161243136 - 
     (840581*T1ep2)/26873856 - (1007*T1ep3)/165888 + 
     (120805187*z2)/214990848 - (269911*S2*z2)/663552 - 
     (1007*T1ep*z2)/165888 - (52196453*z3)/80621568 + (1007*S2*z3)/18432 - 
     (1007*z2*z3)/82944 + (21568939*z4)/71663616 - (1007*z5)/276480)/ep, 
 II[3, 1, 1, 1, 5, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0] -> 
  -1/(8640*ep^5) - 379/(103680*ep^4) + 
   (-20101/5598720 - (157*S2)/3888 - z2/3456)/ep^3 + 
   (-275359/11197440 - (19943*S2)/46656 - (157*T1ep)/52488 - 
     (8435*z2)/373248 + (19123*z3)/524880)/ep^2 + 
   (12155315291/4299816960 - (265*B4)/46656 - (10987*D5)/46656 - 
     (17*PR10ep0)/3888 - (499*PR14ep0)/23328 + (1325*PR4dep1)/497664 - 
     (26185*PR4dfin)/995328 + (265*PR4ep1)/497664 + (27913*PR4fin)/2985984 - 
     (1261*PR5ep0)/69984 + (265*PR7ep1)/124416 - (95565031*S2)/11943936 + 
     (7*S2^2)/4 - (25153405*T1ep)/80621568 - (898333*T1ep2)/13436928 + 
     (265*T1ep3)/82944 - (13296215*z2)/35831808 - (306143*S2*z2)/331776 + 
     (265*T1ep*z2)/82944 - (139090601*z3)/201553920 - (265*S2*z3)/9216 + 
     (265*z2*z3)/41472 - (13261169*z4)/179159040 + (53*z5)/27648)/ep, 
 II[4, 1, 1, 1, 4, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0] -> 
  -1/(12960*ep^5) - 1/(972*ep^4) + (-27203/2099520 - (107*S2)/23328 - 
     z2/5184)/ep^3 + (-245141/4199040 + (23383*S2)/139968 - 
     (107*T1ep)/314928 - (287*z2)/69984 + (7307*z3)/3149280)/ep^2 + 
   (675441373/906992640 - (667*D5)/11664 - (353*PR10ep0)/34992 + 
     (17*PR14ep0)/69984 - (1795*PR4dfin)/46656 + (1055*PR4fin)/139968 + 
     (83*PR5ep0)/209952 - (912149*S2)/279936 + (1733*S2^2)/576 - 
     (142667*T1ep)/1889568 - (12463*T1ep2)/629856 - (2345845*z2)/2519424 - 
     (2095*S2*z2)/7776 - (1866749*z3)/3779136 - (2350039*z4)/16796160)/ep, 
 II[1, 1, 4, 1, 2, 0, 1, 1, 1, 0, 0, 2, 1, 0, 0] -> 
  1/(4320*ep^5) + 7/(2160*ep^4) + (4517/77760 - (71*S2)/432 + z2/1728)/ep^3 + 
   (57941/466560 - (4777*S2)/2592 - (71*T1ep)/5832 - (121*z2)/2592 + 
     (18427*z3)/116640)/ep^2 + (-14146057261/3627970560 - (17*B4)/216 + 
     (55*D5)/972 - (71*D6)/5832 - (287*D6ep)/11664 - PR10ep0/11664 + 
     (247*PR14ep0)/23328 + (287*PR15ep0)/11664 + (85*PR4dep1)/5184 - 
     (5885*PR4dfin)/279936 + (17*PR4ep1)/5184 + (7103*PR4fin)/279936 + 
     (7*PR5ep0)/729 + (17*PR7ep1)/1296 - (43*PR9dep0)/7776 + 
     (287*PR9ep0)/23328 + (441853*S2)/124416 + (27*S2^2)/8 + 
     (42985*T1ep)/279936 + (3995*T1ep2)/46656 + (17*T1ep3)/864 - 
     (37861325*z2)/10077696 + (1237*S2*z2)/1152 + (17*T1ep*z2)/864 - 
     (2619661*z3)/1574640 - (17*S2*z3)/96 + (43*z2*z3)/2916 - 
     (11567*z4)/116640 + (17*z5)/1440)/ep, 
 II[4, 1, 1, 1, 3, 1, 0, 2, 0, 0, 1, 0, 1, 0, 0] -> 
  -1/(12960*ep^5) - 1/(972*ep^4) + (-24977/699840 + (751*S2)/7776 - z2/5184)/
    ep^3 + (-196939/1399680 + (127633*S2)/46656 + (751*T1ep)/104976 + 
     (691*z2)/23328 - (402031*z3)/1049760)/ep^2 + 
   (34461196991/4837294080 - (163*B4)/1458 - (947*D5)/11664 + 
     (13*PR10ep0)/1296 - (725*PR14ep0)/23328 - (815*PR4dep1)/62208 + 
     (47185*PR4dfin)/373248 - (163*PR4ep1)/62208 - (49063*PR4fin)/1866240 - 
     (1799*PR5ep0)/69984 - (163*PR7ep1)/15552 + (5281597*S2)/1492992 - 
     (627*S2^2)/64 - (1585457*T1ep)/10077696 - (185705*T1ep2)/1679616 - 
     (163*T1ep3)/10368 + (77551543*z2)/13436928 - (59899*S2*z2)/41472 - 
     (163*T1ep*z2)/10368 - (9248045*z3)/5038848 + (163*S2*z3)/1152 - 
     (163*z2*z3)/5184 + (45973943*z4)/22394880 - (163*z5)/17280)/ep, 
 II[2, 1, 2, 1, 4, 1, 1, 0, 0, 0, 1, 2, 0, 0, 0] -> 
  -1/(25920*ep^5) - 91/(155520*ep^4) + 
   (9469/933120 - (79*S2)/2592 - z2/10368)/ep^3 + 
   (8779/373248 - (113*S2)/216 - (79*T1ep)/34992 - (241*z2)/20736 + 
     (1483*z3)/34992)/ep^2 + (186547744189/348285173760 + (265*B4)/5184 - 
     (131*D5)/1728 - (11*PR10ep0)/1944 + (25*PR4dep1)/165888 - 
     (923605*PR4dfin)/26873856 + (5*PR4ep1)/165888 - 
     (21881*PR4fin)/26873856 + (5*PR7ep1)/41472 - (47809345*S2)/11943936 + 
     (455*S2^2)/128 - (265121*T1ep)/2985984 - (58505*T1ep2)/4478976 + 
     (5*T1ep3)/27648 - (481124251*z2)/967458816 - (21187*S2*z2)/110592 + 
     (5*T1ep*z2)/27648 + (28113119*z3)/120932352 - (5*S2*z3)/3072 + 
     (5*z2*z3)/13824 - (19606907*z4)/35831808 + z5/9216)/ep, 
 II[1, 1, 2, 1, 4, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0] -> 
  -1/(2880*ep^5) - 5/(1152*ep^4) + (-593/34560 + (7*S2)/96 - z2/1152)/ep^3 + 
   (17543/207360 - (115*S2)/288 + (7*T1ep)/1296 + (31*z2)/2304 + 
     (145*z3)/2592)/ep^2 + (-2105524253/161243136 - B4/48 + (53*D5)/288 + 
     (847*D6)/93312 - (103*D6ep)/7776 - (187*PR10ep0)/7776 - 
     (41*PR11dep0)/2592 + (7*PR12ep0)/2916 + (319*PR14ep0)/15552 + 
     (103*PR15ep0)/7776 + (5*PR4dep1)/1152 - (22955*PR4dfin)/62208 + 
     PR4ep1/1152 + (1909*PR4fin)/311040 - (353*PR5ep0)/5832 + PR7ep1/288 - 
     (131*PR9dep0)/864 + (103*PR9ep0)/15552 + (335773*S2)/27648 + 
     (495*S2^2)/128 + (13093*T1ep)/62208 - (107*T1ep2)/10368 + T1ep3/192 + 
     (988117*z2)/2239488 - (79*S2*z2)/768 + (T1ep*z2)/192 + 
     (2197393*z3)/466560 - (3*S2*z3)/64 - (11*z2*z3)/3888 + 
     (46949*z4)/124416 - (4369*z5)/25920)/ep, 
 II[2, 1, 2, 1, 4, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0] -> 
  1/(8640*ep^5) + 79/(51840*ep^4) + (419/62208 - (7*S2)/288 + z2/3456)/ep^3 + 
   (34759/1866240 + (1241*S2)/864 - (7*T1ep)/3888 - (89*z2)/20736 - 
     (151229*z3)/466560)/ep^2 + (-15152782027/4837294080 - (83*B4)/3888 + 
     (2527*D5)/10368 - (1895*D6)/62208 + (37*D6ep)/1944 + (95*PR10ep0)/3888 + 
     (49*PR14ep0)/10368 - (37*PR15ep0)/1944 - (85*PR4dep1)/6912 + 
     (28555*PR4dfin)/373248 - (17*PR4ep1)/6912 - (41549*PR4fin)/1866240 - 
     (7*PR5ep0)/11664 - (17*PR7ep1)/1728 - (73*PR9dep0)/31104 - 
     (37*PR9ep0)/3888 + (2534815*S2)/165888 - (2561*S2^2)/256 + 
     (98995*T1ep)/373248 + (1705*T1ep2)/186624 - (17*T1ep3)/1152 + 
     (48875737*z2)/13436928 + (1537*S2*z2)/13824 - (17*T1ep*z2)/1152 + 
     (264311*z3)/839808 + (17*S2*z3)/128 - (163*z2*z3)/15552 + 
     (2453803*z4)/2488320 - (17*z5)/1920)/ep, 
 II[4, 1, 1, 1, 2, 2, 1, 1, 0, 0, 1, 1, 0, 0, 0] -> 
  1/(8640*ep^5) + 79/(51840*ep^4) + (419/62208 - (7*S2)/288 + z2/3456)/ep^3 + 
   (-152873/1866240 - (119*S2)/144 - (7*T1ep)/3888 - (89*z2)/20736 + 
     (12919*z3)/51840)/ep^2 + (26102095741/4299816960 - (679*B4)/5184 - 
     (9781*D5)/31104 + (1655*D6)/62208 - (43*D6ep)/1944 - 
     (179*PR10ep0)/7776 - (623*PR14ep0)/31104 + (43*PR15ep0)/1944 + 
     (995*PR4dep1)/55296 - (101375*PR4dfin)/995328 + (199*PR4ep1)/55296 + 
     (56611*PR4fin)/1658880 - (17*PR5ep0)/1944 + (199*PR7ep1)/13824 + 
     (193*PR9dep0)/31104 + (43*PR9ep0)/3888 - (21498697*S2)/1327104 + 
     (2967*S2^2)/256 - (351835*T1ep)/995328 - (50195*T1ep2)/1492992 + 
     (199*T1ep3)/9216 - (17416457*z2)/3981312 - (51539*S2*z2)/110592 + 
     (199*T1ep*z2)/9216 - (67320583*z3)/22394880 - (199*S2*z3)/1024 + 
     (2621*z2*z3)/124416 + (2131723*z4)/6635520 + (199*z5)/15360)/ep, 
 II[2, 1, 1, 1, 5, 1, 0, 1, 0, 0, 1, 1, 1, 0, 0] -> 
  1/(2880*ep^5) + 371/(34560*ep^4) + (6461/124416 - (157*S2)/864 + z2/1152)/
    ep^3 + (-244801/1244160 + (1385*S2)/5184 - (157*T1ep)/11664 - 
     (1399*z2)/41472 - (6191*z3)/622080)/ep^2 + 
   (33522533065/10319560704 + (3689*B4)/62208 - (16517*D5)/124416 - 
     (1807*D6)/248832 + (7*D6ep)/972 + (235*PR10ep0)/31104 - 
     (847*PR14ep0)/41472 - (7*PR15ep0)/972 - (4045*PR4dep1)/663552 + 
     (11555*PR4dfin)/442368 - (809*PR4ep1)/663552 - (39461*PR4fin)/2211840 - 
     (349*PR5ep0)/23328 - (809*PR7ep1)/165888 + (185*PR9dep0)/41472 - 
     (7*PR9ep0)/1944 - (5407217*S2)/1769472 - (1737*S2^2)/1024 - 
     (7729793*T1ep)/35831808 - (492449*T1ep2)/5971968 - (809*T1ep3)/110592 + 
     (359865973*z2)/143327232 - (177547*S2*z2)/147456 - 
     (809*T1ep*z2)/110592 + (369967*z3)/1990656 + (809*S2*z3)/12288 - 
     (3697*z2*z3)/497664 - (10249237*z4)/79626240 - (809*z5)/184320)/ep, 
 II[1, 1, 1, 3, 2, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0] -> 
  1/(3840*ep^5) + 1/(768*ep^4) + (1/15360 - S2/128 + z2/1536)/ep^3 + 
   (-721/15360 + S2/16 - T1ep/1728 + z2/1536 + (1211*z3)/34560)/ep^2 + 
   (308555503/44789760 - (83*D5)/1152 + (169*D6)/6912 + (5*D6ep)/432 + 
     (7*PR10ep0)/432 - PR11dep0/16 + PR12ep0/72 - (19*PR14ep0)/3456 - 
     (5*PR15ep0)/432 + (745*PR4dfin)/3456 + (29*PR4fin)/17280 + 
     (41*PR5ep0)/864 + (127*PR9dep0)/1152 - (5*PR9ep0)/864 - 
     (10153*S2)/1536 - (81*S2^2)/256 - (7*T1ep)/128 + (5*T1ep2)/108 - 
     (761383*z2)/497664 + (159*S2*z2)/256 - (85603*z3)/31104 + 
     (5*z2*z3)/432 - (57797*z4)/184320 + z5/8)/ep, 
 II[1, 1, 1, 0, 1, 1, 1, 2, 0, 1, 1, 3, 1, 1, 0] -> 
  1/(1920*ep^4) + (5/1152 - z3/480)/ep^3 + 
   (857/69120 - S2/64 + z2/768 - (31*z3)/2880 - z4/320)/ep^2 + 
   (-16817/207360 + (7*S2)/96 - T1ep/864 + (13*z2)/2304 + (593*z3)/8640 + 
     (S2*z3)/16 - (z2*z3)/192 - (31*z4)/1920 + z5/60)/ep, 
 II[2, 1, 1, 1, 2, 3, 1, 2, 0, 0, 1, 1, 0, 0, 0] -> 
  1/(17280*ep^5) + 7/(20736*ep^4) + (127/207360 - S2/576 + z2/6912)/ep^3 + 
   (17959/3732480 + (6523*S2)/3456 - T1ep/7776 + (11*z2)/41472 - 
     (7687*z3)/19440)/ep^2 + (10186587043/1612431360 - (43*B4)/1296 - 
     (2123*D5)/10368 - (583*D6)/6912 - (29*PR10ep0)/864 - 
     (247*PR14ep0)/10368 - (35*PR4dep1)/2304 - (19795*PR4dfin)/124416 - 
     (7*PR4ep1)/2304 - (7243*PR4fin)/622080 - (173*PR5ep0)/3888 - 
     (7*PR7ep1)/576 - (205*PR9dep0)/3456 - (468215*S2)/55296 + 
     (1395*S2^2)/256 - (178585*T1ep)/373248 - (13073*T1ep2)/62208 - 
     (7*T1ep3)/384 + (14302901*z2)/4478976 - (1453*S2*z2)/512 - 
     (7*T1ep*z2)/384 - (6015293*z3)/2799360 + (21*S2*z3)/128 - 
     (7*z2*z3)/192 + (453281*z4)/414720 - (7*z5)/640)/ep, 
 II[2, 1, 3, 1, 2, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0] -> 
  -1/(5760*ep^5) - 31/(34560*ep^4) + (-133/207360 + S2/192 - z2/2304)/ep^3 + 
   (-11143/1244160 - (107*S2)/1152 + T1ep/2592 - (7*z2)/13824 - 
     (41*z3)/51840)/ep^2 + (27481567/67184640 - (89*D5)/1728 - 
     (79*D6)/10368 - (5*D6ep)/144 - (17*PR10ep0)/216 + (13*PR11dep0)/144 - 
     PR12ep0/81 + (67*PR14ep0)/1728 + (5*PR15ep0)/144 - (595*PR4dfin)/5184 + 
     (797*PR4fin)/25920 + PR5ep0/81 - (43*PR9dep0)/1728 + (5*PR9ep0)/288 - 
     (52217*S2)/6912 + (1179*S2^2)/128 - (1075*T1ep)/7776 - (41*T1ep2)/1296 - 
     (2883589*z2)/746496 - (163*S2*z2)/384 - (2264833*z3)/933120 - 
     (5*z2*z3)/144 - (222923*z4)/276480 + z5/3)/ep, 
 II[1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 3, 2, 1, 0, 0] -> 
  1/(3840*ep^5) + 1/(768*ep^4) + (-1/1024 - S2/128 + z2/1536)/ep^3 + 
   (-559/9216 + S2/16 - T1ep/1728 + z2/1536 + (343*z3)/6912)/ep^2 + 
   (304588447/44789760 - (83*D5)/1152 + (169*D6)/6912 + (5*D6ep)/432 + 
     (7*PR10ep0)/432 - PR11dep0/16 + PR12ep0/72 - (19*PR14ep0)/3456 - 
     (5*PR15ep0)/432 + (745*PR4dfin)/3456 + (29*PR4fin)/17280 + 
     (41*PR5ep0)/864 + (127*PR9dep0)/1152 - (5*PR9ep0)/864 - 
     (10105*S2)/1536 - (81*S2^2)/256 - (7*T1ep)/128 + (5*T1ep2)/108 - 
     (762679*z2)/497664 + (159*S2*z2)/256 - (397181*z3)/155520 + 
     (5*z2*z3)/432 - (10753*z4)/36864 - z5/16)/ep, 
 II[2, 1, 2, 3, 1, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0] -> 
  -1/(11520*ep^5) - 17/(34560*ep^4) + (-29/82944 + S2/384 - z2/4608)/ep^3 + 
   (20473/1244160 - (11*S2)/576 + T1ep/5184 - (5*z2)/13824 - 
     (1427*z3)/103680)/ep^2 + (212251759/134369280 - (77*D5)/3456 - D6/2304 - 
     (5*D6ep)/576 - (7*PR10ep0)/1296 + (47*PR11dep0)/576 - PR12ep0/216 + 
     PR14ep0/1152 + (5*PR15ep0)/576 + (295*PR4dfin)/2592 + 
     (149*PR4fin)/12960 + (13*PR5ep0)/864 + (7*PR9dep0)/864 + 
     (5*PR9ep0)/1152 - (19757*S2)/13824 - (603*S2^2)/256 - (809*T1ep)/31104 - 
     (5*T1ep2)/5184 - (1136497*z2)/1492992 - (3*S2*z2)/256 - 
     (973637*z3)/466560 - (5*z2*z3)/576 - (173731*z4)/552960 + (467*z5)/576)/
    ep, II[1, 1, 1, 1, 3, 0, 1, 1, 1, 0, 3, 1, 1, 0, 0] -> 
  -1/(1920*ep^5) - 11/(3840*ep^4) + (169/23040 - (9*S2)/64 - z2/768)/ep^3 + 
   (-18647/138240 + (77*S2)/384 - T1ep/96 - (83*z2)/1536 - (161*z3)/8640)/
    ep^2 + (-2165444593/716636160 + B4/288 + (47*D5)/1152 - (89*D6)/6912 + 
     (5*D6ep)/108 + (41*PR10ep0)/864 - (73*PR14ep0)/3456 - (5*PR15ep0)/108 - 
     (5*PR4dep1)/3072 + (355*PR4dfin)/18432 - PR4ep1/3072 - 
     (1583*PR4fin)/276480 - (11*PR5ep0)/864 - PR7ep1/768 + 
     (25*PR9dep0)/1152 - (5*PR9ep0)/216 + (537967*S2)/73728 - 
     (1593*S2^2)/256 + (6871*T1ep)/165888 - T1ep2/3072 - T1ep3/512 + 
     (2868415*z2)/1990656 - (153*S2*z2)/2048 - (T1ep*z2)/512 + 
     (6147*z3)/5120 + (9*S2*z3)/512 + (293*z2*z3)/6912 + (44717*z4)/122880 - 
     (3*z5)/2560)/ep, II[3, 1, 2, 1, 3, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0] -> 
  1/(11520*ep^5) + 1/(1728*ep^4) + (3433/414720 - (7*S2)/128 + z2/4608)/
    ep^3 + (-34523/622080 + (299*S2)/1152 - (7*T1ep)/1728 - (29*z2)/1728 - 
     (1907*z3)/103680)/ep^2 + (-726942437/214990848 + (7*B4)/864 + 
     (43*D5)/864 - (11*D6)/1296 + (7*D6ep)/648 + (11*PR10ep0)/864 - 
     (19*PR14ep0)/10368 - (7*PR15ep0)/648 - (5*PR4dep1)/4608 + 
     (25*PR4dfin)/9216 - PR4ep1/4608 + (1897*PR4fin)/414720 - 
     (13*PR5ep0)/2592 - PR7ep1/1152 - (5*PR9dep0)/3456 - (7*PR9ep0)/1296 + 
     (638071*S2)/110592 - (1065*S2^2)/256 + (19871*T1ep)/248832 + 
     (263*T1ep2)/41472 - T1ep3/768 + (832345*z2)/2985984 + (179*S2*z2)/3072 - 
     (T1ep*z2)/768 + (53951*z3)/69120 + (3*S2*z3)/256 + (85*z2*z3)/10368 - 
     (9593*z4)/276480 - z5/1280)/ep, 
 II[3, 1, 3, 1, 2, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0] -> 
  1/(11520*ep^5) + 1/(2160*ep^4) + (-49/27648 + (3*S2)/128 + z2/4608)/ep^3 + 
   (3163/622080 - (611*S2)/1152 + T1ep/576 + (31*z2)/3456 + 
     (20663*z3)/155520)/ep^2 + (-10799098061/6449725440 + (19*B4)/648 - 
     (149*D5)/6912 + (253*D6)/13824 - D6ep/216 - (47*PR10ep0)/5184 + 
     (125*PR14ep0)/20736 + PR15ep0/216 + (95*PR4dep1)/27648 - 
     (12235*PR4dfin)/497664 + (19*PR4ep1)/27648 + (30269*PR4fin)/2488320 + 
     (13*PR5ep0)/7776 + (19*PR7ep1)/6912 - (187*PR9dep0)/20736 + PR9ep0/432 - 
     (369887*S2)/221184 + (543*S2^2)/512 - (3823*T1ep)/497664 + 
     (3155*T1ep2)/248832 + (19*T1ep3)/4608 - (25651849*z2)/17915904 + 
     (3371*S2*z2)/18432 + (19*T1ep*z2)/4608 + (7274431*z3)/11197440 - 
     (19*S2*z3)/512 + (25*z2*z3)/6912 - (2014519*z4)/3317760 + (19*z5)/7680)/
    ep, II[1, 1, 3, 1, 3, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0] -> 
  -1/(3840*ep^5) - 7/(5760*ep^4) + (1007/138240 - (9*S2)/128 - z2/1536)/
    ep^3 + (-3179/103680 + (33*S2)/128 - T1ep/192 - (61*z2)/2304 - 
     (2027*z3)/34560)/ep^2 + (252050539/59719680 + B4/96 - (5*D5)/384 - 
     (1171*D6)/20736 + D6ep/72 + (13*PR10ep0)/324 + PR11dep0/48 - 
     (13*PR12ep0)/648 - (73*PR14ep0)/3456 - PR15ep0/72 - (5*PR4dep1)/2304 + 
     (7165*PR4dfin)/41472 - PR4ep1/2304 - (1673*PR4fin)/69120 + PR5ep0/144 - 
     PR7ep1/576 + (223*PR9dep0)/3456 - PR9ep0/144 + (16897*S2)/18432 - 
     (2241*S2^2)/256 + (203*T1ep)/13824 + (391*T1ep2)/20736 - T1ep3/384 + 
     (333901*z2)/124416 + (337*S2*z2)/1536 - (T1ep*z2)/384 - 
     (111337*z3)/233280 + (3*S2*z3)/128 + (5*z2*z3)/576 + 
     (231317*z4)/552960 - (1249*z5)/5760)/ep, 
 II[2, 1, 1, 1, 3, 1, 1, 1, 0, 0, 1, 3, 0, 0, 0] -> 
  1/(11520*ep^5) + 1/(2160*ep^4) + (-269/138240 + (3*S2)/128 + z2/4608)/
    ep^3 + (12271/622080 + (101*S2)/128 + T1ep/576 + (31*z2)/3456 - 
     (647*z3)/3888)/ep^2 + (-26494961707/8599633920 + (905*B4)/10368 + 
     (2833*D5)/20736 - (307*D6)/13824 + D6ep/54 + (29*PR10ep0)/5184 + 
     (55*PR14ep0)/6912 - PR15ep0/54 - (1525*PR4dep1)/110592 + 
     (35*PR4dfin)/8192 - (305*PR4ep1)/110592 - (23527*PR4fin)/1105920 - 
     (7*PR5ep0)/1296 - (305*PR7ep1)/27648 - (3*PR9dep0)/256 - PR9ep0/108 + 
     (5526037*S2)/884736 - (2889*S2^2)/512 + (19541*T1ep)/221184 - 
     (7715*T1ep2)/331776 - (305*T1ep3)/18432 + (72042541*z2)/23887872 - 
     (7427*S2*z2)/24576 - (305*T1ep*z2)/18432 + (36081419*z3)/14929920 + 
     (305*S2*z3)/2048 - (403*z2*z3)/27648 - (119035*z4)/884736 - 
     (61*z5)/6144)/ep, II[1, 1, 3, 1, 4, 1, 0, 1, 0, 0, 1, 1, 1, 0, 0] -> 
  1/(5760*ep^5) + 29/(34560*ep^4) + (-6607/622080 + (221*S2)/1728 + z2/2304)/
    ep^3 + (56707/414720 - (3223*S2)/10368 + (221*T1ep)/23328 + 
     (1855*z2)/41472 + (27721*z3)/933120)/ep^2 + 
   (48507459613/25798901760 - (317*B4)/10368 + (889*D5)/20736 + 
     (2713*D6)/124416 - (11*D6ep)/243 - (737*PR10ep0)/15552 + 
     (1795*PR14ep0)/62208 + (11*PR15ep0)/243 + (385*PR4dep1)/110592 - 
     (101365*PR4dfin)/1990656 + (77*PR4ep1)/110592 + (75011*PR4fin)/9953280 + 
     (445*PR5ep0)/23328 + (77*PR7ep1)/27648 - (575*PR9dep0)/20736 + 
     (11*PR9ep0)/486 - (14484899*S2)/2654208 + (4799*S2^2)/512 + 
     (1042063*T1ep)/17915904 + (79087*T1ep2)/2985984 + (77*T1ep3)/18432 - 
     (163845499*z2)/71663616 + (3453*S2*z2)/8192 + (77*T1ep*z2)/18432 - 
     (67819357*z3)/44789760 - (77*S2*z3)/2048 - (9185*z2*z3)/248832 - 
     (8161621*z4)/39813120 + (77*z5)/30720)/ep, 
 II[1, 1, 2, 1, 1, 1, 1, 1, 3, 0, 1, 1, 1, 0, 0] -> 
  1/(3840*ep^5) + 1/(768*ep^4) + (-1/1024 - S2/128 + z2/1536)/ep^3 + 
   (-2843/46080 + S2/16 - T1ep/1728 + z2/1536 + (343*z3)/6912)/ep^2 + 
   (303507583/44789760 - (83*D5)/1152 + (169*D6)/6912 + (5*D6ep)/432 + 
     (7*PR10ep0)/432 - PR11dep0/16 + PR12ep0/72 - (19*PR14ep0)/3456 - 
     (5*PR15ep0)/432 + (745*PR4dfin)/3456 + (29*PR4fin)/17280 + 
     (41*PR5ep0)/864 + (127*PR9dep0)/1152 - (5*PR9ep0)/864 - 
     (10105*S2)/1536 - (81*S2^2)/256 - (7*T1ep)/128 + (5*T1ep2)/108 - 
     (762679*z2)/497664 + (159*S2*z2)/256 - (418241*z3)/155520 + 
     (5*z2*z3)/432 - (10753*z4)/36864 + z5/8)/ep, 
 II[2, 1, 2, 1, 1, 1, 3, 1, 1, 0, 0, 1, 1, 0, 0] -> 
  -1/(11520*ep^5) - 17/(34560*ep^4) + (-29/82944 + S2/384 - z2/4608)/ep^3 + 
   (20689/1244160 - (11*S2)/576 + T1ep/5184 - (5*z2)/13824 - 
     (1427*z3)/103680)/ep^2 + (-2470144177/134369280 + (323*D5)/3456 - 
     D6/2304 - (5*D6ep)/576 - (17*PR10ep0)/216 - (11*PR11dep0)/192 - 
     PR12ep0/216 + (41*PR14ep0)/1152 + (5*PR15ep0)/576 - 
     (1805*PR4dfin)/2592 + (529*PR4fin)/12960 - (77*PR5ep0)/864 - 
     (203*PR9dep0)/864 + (5*PR9ep0)/1152 + (98323*S2)/13824 + 
     (4077*S2^2)/256 - (809*T1ep)/31104 - (215*T1ep2)/1728 - 
     (3809777*z2)/1492992 - (1289*S2*z2)/768 + (2463259*z3)/466560 - 
     (5*z2*z3)/576 - (11659*z4)/61440 - (83*z5)/192)/ep, 
 II[2, 1, 1, 1, 2, 3, 1, 1, 0, 0, 1, 1, 1, 0, 0] -> 
  -1/(5760*ep^5) - 31/(34560*ep^4) + (-5/41472 + S2/192 - z2/2304)/ep^3 + 
   (8593/248832 - (1067*S2)/1152 + T1ep/2592 - (7*z2)/13824 + 
     (7573*z3)/51840)/ep^2 + (-2865902201/268738560 - B4/16 + (271*D5)/1728 + 
     (331*D6)/10368 - (5*D6ep)/648 + (17*PR10ep0)/2592 + (13*PR11dep0)/144 + 
     (7*PR12ep0)/648 + PR14ep0/5184 + (5*PR15ep0)/648 + (5*PR4dep1)/384 - 
     (1405*PR4dfin)/6912 + PR4ep1/384 + (205*PR4fin)/20736 - 
     (37*PR5ep0)/648 + PR7ep1/96 - (31*PR9dep0)/192 + (5*PR9ep0)/1296 + 
     (399367*S2)/27648 - (171*S2^2)/64 + (15571*T1ep)/62208 + 
     (29*T1ep2)/3456 + T1ep3/64 + (277357*z2)/373248 + (89*S2*z2)/768 + 
     (T1ep*z2)/64 + (915337*z3)/311040 - (9*S2*z3)/64 + (61*z2*z3)/2592 + 
     (49753*z4)/92160 + (907*z5)/2880)/ep, 
 II[1, 1, 2, 1, 1, 1, 3, 2, 1, 0, 0, 1, 1, 0, 0] -> 
  -1/(11520*ep^5) - 17/(34560*ep^4) + (-73/414720 + S2/384 - z2/4608)/ep^3 + 
   (4685/248832 - (11*S2)/576 + T1ep/5184 - (5*z2)/13824 - (1643*z3)/103680)/
    ep^2 + (915312907/134369280 + (203*D5)/3456 + (79*D6)/2304 + 
     (25*D6ep)/576 + (113*PR10ep0)/1296 - (43*PR11dep0)/576 + PR12ep0/54 - 
     (13*PR14ep0)/384 - (25*PR15ep0)/576 + (1565*PR4dfin)/5184 - 
     (1427*PR4fin)/25920 + (13*PR5ep0)/864 + (53*PR9dep0)/576 - 
     (25*PR9ep0)/1152 + (71971*S2)/13824 - (3483*S2^2)/256 + 
     (5491*T1ep)/31104 + (425*T1ep2)/5184 + (7790231*z2)/1492992 + 
     (851*S2*z2)/768 + (90113*z3)/93312 + (25*z2*z3)/576 + 
     (524141*z4)/552960 - (383*z5)/576)/ep, 
 II[1, 1, 1, 1, 2, 0, 1, 3, 1, 0, 1, 1, 2, 0, 0] -> 
  -1/(5760*ep^5) - 13/(11520*ep^4) + (-5/1536 + S2/192 - z2/2304)/ep^3 + 
   (-79/3072 - (11*S2)/128 + T1ep/2592 - (5*z2)/4608 + (499*z3)/51840)/ep^2 + 
   (-27270353/13436928 + (53*D5)/576 + D6/128 + (7*PR14ep0)/576 + 
     (205*PR4dfin)/5184 + (73*PR4fin)/25920 + PR5ep0/72 + (7*PR9dep0)/576 + 
     (10385*S2)/2304 - (189*S2^2)/128 + (55*T1ep)/432 + (53*T1ep2)/1296 - 
     (453371*z2)/746496 + (71*S2*z2)/128 + (192991*z3)/933120 - 
     (3587*z4)/30720)/ep, II[1, 1, 1, 1, 3, 1, 0, 3, 0, 0, 1, 2, 1, 0, 0] -> 
  1/(17280*ep^5) + 7/(20736*ep^4) + (163/207360 - S2/576 + z2/6912)/ep^3 + 
   (-1013/3732480 - (1487*S2)/3456 - T1ep/7776 + (11*z2)/41472 + 
     (35327*z3)/311040)/ep^2 + (16267958899/6449725440 - (35*B4)/2592 - 
     (2341*D5)/20736 + (11*D6)/1536 + (95*PR10ep0)/5184 - 
     (143*PR14ep0)/6912 + (175*PR4dep1)/27648 + (11765*PR4dfin)/497664 + 
     (35*PR4ep1)/27648 - (11011*PR4fin)/2488320 - PR5ep0/81 + 
     (35*PR7ep1)/6912 + (19*PR9dep0)/2304 - (298165*S2)/73728 - 
     (723*S2^2)/512 - (128557*T1ep)/1492992 - (317*T1ep2)/248832 + 
     (35*T1ep3)/4608 + (11198243*z2)/17915904 - (37*S2*z2)/2048 + 
     (35*T1ep*z2)/4608 + (2094679*z3)/11197440 - (35*S2*z3)/512 + 
     (35*z2*z3)/2304 + (491107*z4)/3317760 + (7*z5)/1536)/ep, 
 II[3, 1, 2, 2, 2, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0] -> 
  1/(34560*ep^5) + 23/(103680*ep^4) + (1057/1244160 - S2/1152 + z2/13824)/
    ep^3 + (-8687/746496 - (11*S2)/864 - T1ep/15552 + (11*z2)/41472 + 
     (2147*z3)/311040)/ep^2 + (134686891/403107840 + (107*D5)/3456 + 
     (7*D6)/2304 + (5*PR10ep0)/2592 + (13*PR14ep0)/3456 + 
     (1445*PR4dfin)/31104 + (17*PR4fin)/155520 + (29*PR5ep0)/2592 + 
     (53*PR9dep0)/3456 + (48881*S2)/41472 - (267*S2^2)/256 + 
     (4313*T1ep)/93312 + (157*T1ep2)/7776 - (1308703*z2)/4478976 + 
     (209*S2*z2)/768 - (3974*z3)/10935 - (12461*z4)/184320)/ep, 
 II[1, 1, 2, 0, 1, 1, 1, 1, 0, 1, 1, 3, 1, 1, 0] -> 
  1/(1920*ep^4) + (5/1152 - z3/480)/ep^3 + 
   (857/69120 - S2/64 + z2/768 - (31*z3)/2880 - z4/320)/ep^2 + 
   (-3709/41472 + (7*S2)/96 - T1ep/864 + (13*z2)/2304 + (593*z3)/8640 + 
     (S2*z3)/16 - (z2*z3)/192 - (31*z4)/1920 + z5/60)/ep, 
 II[2, 1, 1, 1, 2, 2, 1, 1, 0, 0, 1, 3, 0, 0, 0] -> 
  1/(17280*ep^5) + 7/(20736*ep^4) + (127/207360 - S2/576 + z2/6912)/ep^3 + 
   (-13861/746496 + (1003*S2)/3456 - T1ep/7776 + (11*z2)/41472 - 
     (791*z3)/25920)/ep^2 + (-36417327647/12899450880 - (257*B4)/5184 + 
     (233*D5)/10368 + (19*D6)/2304 - (35*PR10ep0)/2592 + (31*PR14ep0)/3456 + 
     (85*PR4dep1)/55296 - (80665*PR4dfin)/995328 + (17*PR4ep1)/55296 + 
     (85823*PR4fin)/4976640 - PR5ep0/216 + (17*PR7ep1)/13824 - 
     (41*PR9dep0)/3456 + (789131*S2)/442368 + (603*S2^2)/256 + 
     (85225*T1ep)/2985984 + (521*T1ep2)/497664 + (17*T1ep3)/9216 - 
     (52559527*z2)/35831808 + (163*S2*z2)/12288 + (17*T1ep*z2)/9216 - 
     (960517*z3)/4478976 - (17*S2*z3)/1024 + (17*z2*z3)/4608 + 
     (501287*z4)/2211840 + (17*z5)/15360)/ep, 
 II[1, 2, 1, 1, 1, 1, 1, 1, 1, 0, 3, 1, 1, 0, 0] -> 
  1/(3840*ep^5) + 1/(768*ep^4) + (1/15360 - S2/128 + z2/1536)/ep^3 + 
   (-157/3072 + S2/16 - T1ep/1728 + z2/1536 + (1211*z3)/34560)/ep^2 + 
   (90795547/44789760 - (23*D5)/1152 - (23*D6)/6912 - (5*D6ep)/864 - 
     PR10ep0/864 + PR11dep0/32 + (5*PR14ep0)/3456 + (5*PR15ep0)/864 + 
     (175*PR4dfin)/3456 - (37*PR4fin)/17280 + (11*PR5ep0)/864 + 
     (49*PR9dep0)/1152 + (5*PR9ep0)/1728 - (3385*S2)/1536 + (81*S2^2)/256 - 
     (19*T1ep)/1152 + T1ep2/54 - (156487*z2)/497664 + (63*S2*z2)/256 - 
     (72239*z3)/155520 - (5*z2*z3)/864 - (11717*z4)/184320 + (5*z5)/96)/ep, 
 II[2, 1, 3, 1, 2, 2, 1, 1, 0, 0, 1, 1, 0, 0, 0] -> 
  1/(11520*ep^5) + 1/(2160*ep^4) + (169/46080 - S2/384 + z2/4608)/ep^3 + 
   (3587/124416 - (2579*S2)/1152 - T1ep/5184 + z2/3456 + (143533*z3)/311040)/
    ep^2 + (-36433228229/3224862720 + (35*B4)/324 + (2347*D5)/10368 + 
     (337*D6)/6912 - (7*PR10ep0)/1296 + (469*PR14ep0)/10368 + 
     (175*PR4dep1)/13824 - (7555*PR4dfin)/248832 + (35*PR4ep1)/13824 + 
     (49637*PR4fin)/1244160 + (173*PR5ep0)/3888 + (35*PR7ep1)/3456 + 
     (17*PR9dep0)/1152 + (607321*S2)/110592 + (981*S2^2)/256 + 
     (96625*T1ep)/248832 + (2387*T1ep2)/13824 + (35*T1ep3)/2304 - 
     (59037391*z2)/8957952 + (7157*S2*z2)/3072 + (35*T1ep*z2)/2304 + 
     (14818483*z3)/5598720 - (35*S2*z3)/256 + (35*z2*z3)/1152 - 
     (473537*z4)/207360 + (7*z5)/768)/ep, 
 II[2, 1, 2, 1, 2, 3, 1, 1, 0, 0, 1, 1, 0, 0, 0] -> 
  1/(11520*ep^5) + 1/(2160*ep^4) + (161/46080 - S2/384 + z2/4608)/ep^3 + 
   (-12413/622080 + (4981*S2)/1152 - T1ep/5184 + z2/3456 - 
     (286303*z3)/311040)/ep^2 + (21464001329/1612431360 - (83*B4)/1296 - 
     (4279*D5)/10368 - (473*D6)/6912 - PR10ep0/24 - (521*PR14ep0)/10368 - 
     (85*PR4dep1)/2304 - (8585*PR4dfin)/124416 - (17*PR4ep1)/2304 - 
     (24737*PR4fin)/622080 - (277*PR5ep0)/3888 - (17*PR7ep1)/576 - 
     (199*PR9dep0)/3456 - (596509*S2)/55296 + (27*S2^2)/256 - 
     (101749*T1ep)/124416 - (97*T1ep2)/256 - (17*T1ep3)/384 + 
     (2558671*z2)/279936 - (7859*S2*z2)/1536 - (17*T1ep*z2)/384 - 
     (309833*z3)/87480 + (51*S2*z3)/128 - (17*z2*z3)/192 + 
     (4112291*z4)/1658880 - (17*z5)/640)/ep, 
 II[1, 1, 1, 3, 2, 1, 1, 1, 0, 0, 1, 1, 2, 0, 0] -> 
  -1/(3840*ep^5) - 7/(5760*ep^4) + (-1249/138240 + S2/128 - z2/1536)/ep^3 + 
   (-913/20736 + (19*S2)/128 + T1ep/1728 - z2/2304 + (1279*z3)/34560)/ep^2 + 
   (643403017/134369280 - D5/18 + (197*D6)/10368 - (25*D6ep)/5184 - 
     PR10ep0/432 - PR11dep0/576 + (5*PR14ep0)/2592 + (25*PR15ep0)/5184 + 
     (95*PR4dfin)/864 + (29*PR4fin)/12960 + (5*PR5ep0)/162 + 
     (229*PR9dep0)/3456 + (25*PR9ep0)/10368 - (24275*S2)/4608 + (9*S2^2)/8 - 
     (53*T1ep)/1296 + (17*T1ep2)/648 - (1963627*z2)/1492992 + 
     (275*S2*z2)/768 - (98717*z3)/51840 - (25*z2*z3)/5184 - 
     (153529*z4)/552960 + (5*z5)/192)/ep, 
 II[1, 1, 1, 1, 2, 2, 1, 1, 0, 0, 1, 3, 1, 0, 0] -> 
  -1/(5760*ep^5) - 31/(34560*ep^4) + (-133/207360 + S2/192 - z2/2304)/ep^3 + 
   (77849/1244160 + (1513*S2)/1152 + T1ep/2592 - (7*z2)/13824 - 
     (18791*z3)/51840)/ep^2 + (3439888123/268738560 + (5*B4)/48 - 
     (13*D5)/72 - (77*D6)/2592 + (145*D6ep)/5184 + (5*PR10ep0)/144 - 
     (71*PR11dep0)/576 - (83*PR14ep0)/2592 - (145*PR15ep0)/5184 - 
     (25*PR4dep1)/1152 + (2005*PR4dfin)/6912 - (5*PR4ep1)/1152 - 
     (5137*PR4fin)/103680 + PR5ep0/36 - (5*PR7ep1)/288 + (395*PR9dep0)/3456 - 
     (145*PR9ep0)/10368 - (289769*S2)/27648 - (405*S2^2)/64 - 
     (17837*T1ep)/62208 - (787*T1ep2)/10368 - (5*T1ep3)/192 + 
     (1906579*z2)/373248 - (785*S2*z2)/768 - (5*T1ep*z2)/192 - (331*z3)/256 + 
     (15*S2*z3)/64 - (125*z2*z3)/5184 + (11869*z4)/92160 - (61*z5)/144)/ep, 
 II[1, 1, 1, 1, 1, 1, 2, 1, 1, 0, 1, 1, 3, 0, 0] -> 
  1/(3840*ep^5) + 1/(768*ep^4) + (-1/1024 - S2/128 + z2/1536)/ep^3 + 
   (-2987/46080 + S2/16 - T1ep/1728 + z2/1536 + (343*z3)/6912)/ep^2 + 
   (86455243/44789760 - (23*D5)/1152 - (23*D6)/6912 - (5*D6ep)/864 - 
     PR10ep0/864 + PR11dep0/32 + (5*PR14ep0)/3456 + (5*PR15ep0)/864 + 
     (175*PR4dfin)/3456 - (37*PR4fin)/17280 + (11*PR5ep0)/864 + 
     (49*PR9dep0)/1152 + (5*PR9ep0)/1728 - (3337*S2)/1536 + (81*S2^2)/256 - 
     (19*T1ep)/1152 + T1ep2/54 - (157783*z2)/497664 + (63*S2*z2)/256 - 
     (61493*z3)/155520 - (5*z2*z3)/864 - (1537*z4)/36864 + z5/32)/ep, 
 II[1, 1, 2, 3, 1, 1, 1, 1, 1, 0, 0, 1, 2, 0, 0] -> 
  -1/(11520*ep^5) - 17/(34560*ep^4) + (-29/82944 + S2/384 - z2/4608)/ep^3 + 
   (22201/1244160 - (11*S2)/576 + T1ep/5184 - (5*z2)/13824 - 
     (1427*z3)/103680)/ep^2 + (-3067602451/107495424 - (5*B4)/36 + 
     (301*D5)/1152 - (19*D6)/6912 - (5*D6ep)/1728 - (139*PR10ep0)/2592 - 
     (11*PR11dep0)/576 + (35*PR14ep0)/1152 + (5*PR15ep0)/1728 + 
     (25*PR4dep1)/2304 - (10775*PR4dfin)/13824 + (5*PR4ep1)/2304 + 
     (13043*PR4fin)/207360 - (331*PR5ep0)/2592 + (5*PR7ep1)/576 - 
     (133*PR9dep0)/432 + (5*PR9ep0)/3456 + (1266481*S2)/55296 + 
     (2133*S2^2)/256 + (32305*T1ep)/124416 - (1663*T1ep2)/20736 + 
     (5*T1ep3)/384 - (908617*z2)/373248 - (1661*S2*z2)/1536 + 
     (5*T1ep*z2)/384 + (80627*z3)/11520 - (15*S2*z3)/128 + (5*z2*z3)/216 + 
     (565439*z4)/552960 - (29*z5)/128)/ep, 
 II[1, 1, 1, 1, 1, 1, 3, 1, 1, 0, 1, 1, 2, 0, 0] -> 
  1/(3840*ep^5) + 1/(768*ep^4) + (-1/1024 - S2/128 + z2/1536)/ep^3 + 
   (-607/9216 + S2/16 - T1ep/1728 + z2/1536 + (343*z3)/6912)/ep^2 + 
   (85561003/44789760 - (23*D5)/1152 - (23*D6)/6912 - (5*D6ep)/864 - 
     PR10ep0/864 + PR11dep0/32 + (5*PR14ep0)/3456 + (5*PR15ep0)/864 + 
     (175*PR4dfin)/3456 - (37*PR4fin)/17280 + (11*PR5ep0)/864 + 
     (49*PR9dep0)/1152 + (5*PR9ep0)/1728 - (3337*S2)/1536 + (81*S2^2)/256 - 
     (19*T1ep)/1152 + T1ep2/54 - (157783*z2)/497664 + (63*S2*z2)/256 - 
     (60521*z3)/155520 - (5*z2*z3)/864 - (1537*z4)/36864 + (5*z5)/96)/ep, 
 II[1, 1, 1, 2, 2, 1, 3, 1, 0, 0, 1, 1, 1, 0, 0] -> 
  -1/(5760*ep^5) - 31/(34560*ep^4) + (-5/41472 + S2/192 - z2/2304)/ep^3 + 
   (44693/1244160 - (1067*S2)/1152 + T1ep/2592 - (7*z2)/13824 + 
     (7573*z3)/51840)/ep^2 + (-4123579757/268738560 - B4/16 + (137*D5)/576 + 
     (107*D6)/10368 - (85*D6ep)/5184 - (23*PR10ep0)/2592 + 
     (19*PR11dep0)/576 + (47*PR14ep0)/2592 + (85*PR15ep0)/5184 + 
     (5*PR4dep1)/384 - (5725*PR4dfin)/20736 + PR4ep1/384 + 
     (2867*PR4fin)/103680 - (4*PR5ep0)/81 + PR7ep1/96 - (185*PR9dep0)/1152 + 
     (85*PR9ep0)/10368 + (491239*S2)/27648 + (81*S2^2)/128 + 
     (21619*T1ep)/62208 + (373*T1ep2)/10368 + T1ep3/64 - (519047*z2)/373248 + 
     (125*S2*z2)/256 + (T1ep*z2)/64 + (609253*z3)/186624 - (9*S2*z3)/64 + 
     (77*z2*z3)/5184 + (60919*z4)/276480 + (301*z5)/1440)/ep, 
 II[1, 1, 2, 2, 1, 1, 1, 1, 1, 0, 0, 1, 3, 0, 0] -> 
  -1/(11520*ep^5) - 17/(34560*ep^4) + (-29/82944 + S2/384 - z2/4608)/ep^3 + 
   (22417/1244160 - (11*S2)/576 + T1ep/5184 - (5*z2)/13824 - 
     (1427*z3)/103680)/ep^2 + (6828858301/179159040 + (5*B4)/36 - 
     (1297*D5)/3456 - (19*D6)/6912 - (5*D6ep)/1728 + (19*PR10ep0)/288 + 
     PR11dep0/64 - (5*PR14ep0)/128 + (5*PR15ep0)/1728 - (25*PR4dep1)/2304 + 
     (14375*PR4dfin)/13824 - (5*PR4ep1)/2304 - (4289*PR4fin)/69120 + 
     (479*PR5ep0)/2592 - (5*PR7ep1)/576 + (91*PR9dep0)/216 + 
     (5*PR9ep0)/3456 - (1764089*S2)/55296 - (2007*S2^2)/256 - 
     (44105*T1ep)/124416 + (829*T1ep2)/6912 - (5*T1ep3)/384 + 
     (156187*z2)/248832 + (2489*S2*z2)/1536 - (5*T1ep*z2)/384 - 
     (3400601*z3)/311040 + (15*S2*z3)/128 - (25*z2*z3)/864 - 
     (788261*z4)/552960 + (121*z5)/1152)/ep, 
 II[1, 1, 2, 1, 1, 1, 2, 1, 1, 0, 0, 1, 3, 0, 0] -> 
  -1/(11520*ep^5) - 17/(34560*ep^4) + (-73/414720 + S2/384 - z2/4608)/ep^3 + 
   (25153/1244160 - (11*S2)/576 + T1ep/5184 - (5*z2)/13824 - 
     (1643*z3)/103680)/ep^2 + (-165163777/26873856 + (263*D5)/3456 - 
     (19*D6)/6912 - (5*D6ep)/1728 - (29*PR10ep0)/2592 + (29*PR11dep0)/576 + 
     (25*PR14ep0)/3456 + (5*PR15ep0)/1728 - (775*PR4dfin)/5184 + 
     (121*PR4fin)/25920 - PR5ep0/32 - (11*PR9dep0)/144 + (5*PR9ep0)/3456 + 
     (82447*S2)/13824 - (27*S2^2)/256 + (2125*T1ep)/31104 - 
     (127*T1ep2)/5184 + (943175*z2)/1492992 - (253*S2*z2)/768 + 
     (422693*z3)/233280 - (5*z2*z3)/1728 + (59261*z4)/552960 + (55*z5)/192)/
    ep, II[1, 2, 1, 1, 2, 0, 1, 1, 1, 0, 3, 1, 1, 0, 0] -> 
  -1/(1920*ep^5) - 11/(3840*ep^4) + (-107/4608 + S2/64 - z2/768)/ep^3 + 
   (-3563/27648 + (143*S2)/384 + T1ep/864 - z2/512 + (1159*z3)/17280)/ep^2 + 
   (26696621/13436928 - (17*D5)/576 + (37*D6)/1152 + D6ep/144 + PR10ep0/72 - 
     (7*PR14ep0)/576 - PR15ep0/144 + (145*PR4dfin)/2592 - (19*PR4fin)/2592 - 
     PR5ep0/432 + (5*PR9dep0)/576 - PR9ep0/288 + (377*S2)/2304 - 
     (405*S2^2)/128 - (25*T1ep)/1296 - (7*T1ep2)/864 + (823289*z2)/746496 - 
     (13*S2*z2)/128 + (170447*z3)/933120 + (z2*z3)/144 + (37351*z4)/276480)/
    ep, II[1, 1, 2, 2, 2, 0, 1, 1, 1, 0, 0, 1, 3, 0, 0] -> 
  1/(11520*ep^5) + 1/(1728*ep^4) + (-331/82944 - S2/384 + z2/4608)/ep^3 + 
   (-30731/622080 + (25*S2)/384 - T1ep/5184 + z2/1728 + (743*z3)/11520)/
    ep^2 + (335837255/161243136 - B4/144 - (17*D5)/3456 + (61*D6)/6912 + 
     PR10ep0/81 - (65*PR14ep0)/10368 + (5*PR4dep1)/3456 + 
     (5105*PR4dfin)/62208 + PR4ep1/3456 - (227*PR4fin)/62208 + 
     (79*PR5ep0)/7776 + PR7ep1/864 + (109*PR9dep0)/3456 - (8299*S2)/27648 - 
     (657*S2^2)/256 + (367*T1ep)/20736 + (73*T1ep2)/3456 + T1ep3/576 + 
     (737437*z2)/4478976 + (109*S2*z2)/384 + (T1ep*z2)/576 - 
     (1373071*z3)/2799360 - (S2*z3)/64 + (z2*z3)/288 + (73973*z4)/1658880 + 
     z5/960)/ep, II[1, 1, 3, 1, 3, 1, 0, 1, 0, 0, 1, 2, 1, 0, 0] -> 
  1/(5760*ep^5) + 29/(34560*ep^4) + (-1357/207360 + (47*S2)/576 + z2/2304)/
    ep^3 + (128017/1244160 - (2257*S2)/3456 + (47*T1ep)/7776 + (15*z2)/512 + 
     (32771*z3)/311040)/ep^2 + (-3161023087/2149908480 - (35*B4)/2592 + 
     (1763*D5)/20736 + (139*D6)/13824 + (11*PR10ep0)/5184 + 
     (275*PR14ep0)/20736 + (175*PR4dep1)/27648 - (595*PR4dfin)/55296 + 
     (35*PR4ep1)/27648 + (4319*PR4fin)/829440 + (121*PR5ep0)/7776 + 
     (35*PR7ep1)/6912 + (3*PR9dep0)/256 + (35233*S2)/221184 + 
     (1485*S2^2)/512 + (232147*T1ep)/1492992 + (18787*T1ep2)/248832 + 
     (35*T1ep3)/4608 - (10700831*z2)/5971968 + (2171*S2*z2)/2048 + 
     (35*T1ep*z2)/4608 + (1681277*z3)/3732480 - (35*S2*z3)/512 + 
     (35*z2*z3)/2304 - (492709*z4)/3317760 + (7*z5)/1536)/ep, 
 II[1, 1, 1, 3, 2, 0, 2, 1, 1, 0, 1, 1, 1, 0, 0] -> 
  -1/(5760*ep^5) - 13/(11520*ep^4) + (-5/1536 + S2/192 - z2/2304)/ep^3 + 
   (231/5120 + (169*S2)/128 + T1ep/2592 - (5*z2)/4608 - (18251*z3)/51840)/
    ep^2 + (2707789169/1074954240 + (5*B4)/144 - D5/144 - D6/32 + 
     PR10ep0/144 - PR14ep0/72 - (25*PR4dep1)/1536 + (6295*PR4dfin)/82944 - 
     (5*PR4ep1)/1536 - (14033*PR4fin)/414720 - PR5ep0/48 - (5*PR7ep1)/384 - 
     PR9dep0/48 + (168923*S2)/36864 - (459*S2^2)/64 - (2255*T1ep)/27648 - 
     (3719*T1ep2)/41472 - (5*T1ep3)/256 + (16429021*z2)/2985984 - 
     (1237*S2*z2)/1024 - (5*T1ep*z2)/256 + (33793*z3)/373248 + 
     (45*S2*z3)/256 - (5*z2*z3)/128 + (13957*z4)/20480 - (3*z5)/256)/ep, 
 II[3, 1, 1, 1, 3, 2, 0, 1, 0, 0, 1, 1, 1, 0, 0] -> 
  1/(17280*ep^5) + 7/(20736*ep^4) + (163/207360 - S2/576 + z2/6912)/ep^3 + 
   (-67541/3732480 - (1127*S2)/3456 - T1ep/7776 + (11*z2)/41472 + 
     (10859*z3)/103680)/ep^2 + (-125416088957/25798901760 - (2995*B4)/10368 + 
     (2203*D5)/20736 - (47*D6)/4608 - (13*PR10ep0)/576 + (59*PR14ep0)/2304 + 
     (2975*PR4dep1)/110592 - (437035*PR4dfin)/1990656 + (595*PR4ep1)/110592 + 
     (703709*PR4fin)/9953280 + (19*PR5ep0)/1296 + (595*PR7ep1)/27648 - 
     (29*PR9dep0)/2304 + (500203*S2)/294912 + (6909*S2^2)/512 + 
     (1500827*T1ep)/5971968 + (118267*T1ep2)/995328 + (595*T1ep3)/18432 - 
     (638215333*z2)/71663616 + (39401*S2*z2)/24576 + (595*T1ep*z2)/18432 - 
     (184183523*z3)/44789760 - (595*S2*z3)/2048 + (595*z2*z3)/9216 + 
     (16013863*z4)/13271040 + (119*z5)/6144)/ep, 
 II[3, 1, 2, 1, 2, 0, 2, 1, 1, 0, 0, 1, 1, 0, 0] -> 
  1/(34560*ep^5) + 23/(103680*ep^4) + (1057/1244160 - S2/1152 + z2/13824)/
    ep^3 + (42101/3732480 + (197*S2)/432 - T1ep/15552 + (11*z2)/41472 - 
     (35353*z3)/311040)/ep^2 + (-2438247443/1612431360 + (35*B4)/432 - 
     (91*D5)/3456 - (23*D6)/2304 - (7*PR10ep0)/648 - (7*PR14ep0)/3456 - 
     (25*PR4dep1)/2304 - (5605*PR4dfin)/124416 - (5*PR4ep1)/2304 - 
     (6493*PR4fin)/622080 - (17*PR5ep0)/864 - (5*PR7ep1)/576 - 
     (41*PR9dep0)/1152 - (136603*S2)/165888 - (429*S2^2)/256 - 
     (43363*T1ep)/373248 - (4759*T1ep2)/62208 - (5*T1ep3)/384 + 
     (5153461*z2)/2239488 - (529*S2*z2)/512 - (5*T1ep*z2)/384 + 
     (5547679*z3)/2799360 + (15*S2*z3)/128 - (5*z2*z3)/192 - 
     (60371*z4)/184320 - z5/128)/ep, 
 II[1, 1, 1, 2, 2, 0, 3, 1, 1, 0, 1, 1, 1, 0, 0] -> 
  -1/(5760*ep^5) - 13/(11520*ep^4) + (-17/7680 + S2/192 - z2/2304)/ep^3 + 
   (1223/46080 - (353*S2)/384 + T1ep/2592 - (5*z2)/4608 + (1547*z3)/10368)/
    ep^2 + (1049346953/1074954240 - B4/48 + (23*D5)/576 + (19*D6)/1152 + 
     PR10ep0/36 - PR14ep0/192 + (5*PR4dep1)/512 + (8575*PR4dfin)/82944 + 
     PR4ep1/512 - (1961*PR4fin)/414720 + PR5ep0/72 + PR7ep1/128 + 
     (13*PR9dep0)/576 + (13889*S2)/12288 - (351*S2^2)/128 + 
     (12811*T1ep)/82944 + (3361*T1ep2)/41472 + (3*T1ep3)/256 - 
     (1302155*z2)/2985984 + (1123*S2*z2)/1024 + (3*T1ep*z2)/256 - 
     (90643*z3)/1866240 - (27*S2*z3)/256 + (3*z2*z3)/128 + (401*z4)/36864 + 
     (9*z5)/1280)/ep, II[1, 1, 1, 1, 3, 3, 0, 2, 0, 0, 1, 1, 1, 0, 0] -> 
  1/(17280*ep^5) + 7/(20736*ep^4) + (91/207360 - S2/576 + z2/6912)/ep^3 + 
   (-7273/746496 - (3467*S2)/3456 - T1ep/7776 + (11*z2)/41472 + 
     (5027*z3)/20736)/ep^2 + (-6034653805/5159780352 + (1457*B4)/10368 - 
     (1241*D5)/20736 + (319*D6)/13824 - (11*PR10ep0)/1728 + 
     (37*PR14ep0)/6912 - (85*PR4dep1)/110592 - (55975*PR4dfin)/1990656 - 
     (17*PR4ep1)/110592 - (5887*PR4fin)/9953280 + PR5ep0/144 - 
     (17*PR7ep1)/27648 + (31*PR9dep0)/2304 - (4757195*S2)/884736 + 
     (1473*S2^2)/512 - (509737*T1ep)/5971968 + (5047*T1ep2)/995328 - 
     (17*T1ep3)/18432 - (69788905*z2)/71663616 + (1661*S2*z2)/24576 - 
     (17*T1ep*z2)/18432 + (97299073*z3)/44789760 + (17*S2*z3)/2048 - 
     (17*z2*z3)/9216 - (3993289*z4)/2654208 - (17*z5)/30720)/ep, 
 II[2, 1, 2, 1, 2, 0, 3, 1, 1, 0, 0, 1, 1, 0, 0] -> 
  1/(34560*ep^5) + 23/(103680*ep^4) + (841/1244160 - S2/1152 + z2/13824)/
    ep^3 + (-11899/3732480 - (251*S2)/864 - T1ep/15552 + (11*z2)/41472 + 
     (19211*z3)/311040)/ep^2 + (4512154741/1612431360 - (7*B4)/144 + 
     (107*D5)/3456 + (41*D6)/6912 + (17*PR10ep0)/648 - PR14ep0/128 + 
     (5*PR4dep1)/768 + (15875*PR4dfin)/124416 + PR4ep1/768 - 
     (5461*PR4fin)/622080 + (13*PR5ep0)/864 + PR7ep1/192 + 
     (137*PR9dep0)/3456 + (416333*S2)/165888 - (933*S2^2)/256 + 
     (44645*T1ep)/373248 + (4001*T1ep2)/62208 + T1ep3/128 + 
     (598573*z2)/2239488 + (1333*S2*z2)/1536 + (T1ep*z2)/128 - 
     (3267377*z3)/2799360 - (9*S2*z3)/128 + (z2*z3)/64 + (241591*z4)/552960 + 
     (3*z5)/640)/ep, II[1, 1, 1, 0, 4, 0, 1, 1, 0, 1, 1, 2, 1, 1, 0] -> 
  -1/(720*ep^4) + (-19/864 + z3/360)/ep^3 + 
   (-3557/25920 + (17*S2)/72 - z2/288 + z3/108 + z4/240)/ep^2 + 
   (323965243/16796160 - (13*D5)/54 + PR0ep0/216 - PR10ep0/324 - 
     PR11dep0/16 + (385*PR4dfin)/864 + (79*PR4fin)/12960 + PR5ep0/9 + 
     (67*PR9dep0)/288 + PR9ep0/288 - (2299*S2)/108 + (117*S2^2)/32 - 
     (877*T1ep)/3888 + (97*T1ep2)/1296 - (202255*z2)/46656 + (97*S2*z2)/96 - 
     (101363*z3)/12960 + (S2*z3)/144 - (2983*z4)/3456 - (217*z5)/1440)/ep, 
 II[4, 1, 0, 2, 2, 1, 1, 2, 0, 0, 1, 1, 0, 0, 0] -> 
  -1/(12960*ep^5) + 17/(6480*ep^4) + (1091/23328 - (253*S2)/1296 - z2/5184)/
    ep^3 + (-52447/699840 - (10559*S2)/7776 - (253*T1ep)/17496 - 
     (455*z2)/7776 + (11803*z3)/69984)/ep^2 + 
   (-13652320853/3627970560 - (17*B4)/216 - (59*D5)/2592 + 
     (23*PR10ep0)/2592 + (85*PR4dep1)/5184 - (15745*PR4dfin)/279936 + 
     (17*PR4ep1)/5184 + (40583*PR4fin)/1399680 + (17*PR7ep1)/1296 + 
     (388309*S2)/124416 + (309*S2^2)/128 + (63839*T1ep)/839808 + 
     (8263*T1ep2)/139968 + (17*T1ep3)/864 - (37354849*z2)/10077696 + 
     (2417*S2*z2)/3456 + (17*T1ep*z2)/864 - (1664605*z3)/1259712 - 
     (17*S2*z3)/96 + (17*z2*z3)/432 - (4559*z4)/186624 + (17*z5)/1440)/ep, 
 II[2, 1, 1, 1, 5, 1, 0, 1, 0, 0, 2, 0, 1, 0, 0] -> 
  -1/(8640*ep^5) + 7/(2592*ep^4) + (3367/466560 - (169*S2)/2592 - z2/3456)/
    ep^3 + (-48191/349920 + (773*S2)/2592 - (169*T1ep)/34992 - 
     (233*z2)/15552 - (4429*z3)/174960)/ep^2 + 
   (31335204517/87071293440 + (19*B4)/1728 - (95*D5)/5184 + PR10ep0/432 - 
     (11*PR14ep0)/2592 - (95*PR4dep1)/41472 + (131315*PR4dfin)/6718464 - 
     (19*PR4ep1)/41472 - (173653*PR4fin)/33592320 - (29*PR5ep0)/7776 - 
     (19*PR7ep1)/10368 + (4670039*S2)/2985984 - 2*S2^2 - 
     (48187*T1ep)/2239488 - (23201*T1ep2)/1119744 - (19*T1ep3)/6912 + 
     (219407933*z2)/241864704 - (8635*S2*z2)/27648 - (19*T1ep*z2)/6912 - 
     (1490533*z3)/30233088 + (19*S2*z3)/768 - (19*z2*z3)/3456 + 
     (1260029*z4)/44789760 - (19*z5)/11520)/ep, 
 II[4, 1, 1, 2, 2, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0] -> 
  1/(2880*ep^5) - 11/(17280*ep^4) + (617/103680 + (23*S2)/288 + z2/1152)/
    ep^3 + (132809/622080 - (179*S2)/288 + (23*T1ep)/3888 + (173*z2)/6912 + 
     (2101*z3)/38880)/ep^2 + (-5057893/89579520 - B4/48 + (7*D5)/432 + 
     (35*D6)/3456 + (23*PR14ep0)/5184 + (5*PR4dep1)/1152 - 
     (55*PR4dfin)/6912 + PR4ep1/1152 + (5*PR4fin)/768 + (61*PR5ep0)/7776 + 
     PR7ep1/288 + (11*PR9dep0)/1728 - (49423*S2)/27648 + (345*S2^2)/128 + 
     (1645*T1ep)/62208 + (1123*T1ep2)/31104 + T1ep3/192 - 
     (332191*z2)/248832 + (135*S2*z2)/256 + (T1ep*z2)/192 - 
     (61913*z3)/466560 - (3*S2*z3)/64 + (z2*z3)/96 - (1921*z4)/103680 + 
     z5/320)/ep, II[1, 2, 4, 1, 1, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0] -> 
  -1/(1440*ep^5) - 17/(1728*ep^4) + (-973/17280 + (17*S2)/144 - z2/576)/
    ep^3 + (-1523/103680 + (3*S2)/16 + (17*T1ep)/1944 + (17*z2)/1152 - 
     (1049*z3)/77760)/ep^2 + (-8843737/3149280 + (11*D5)/192 + (11*D6)/3456 - 
     (7*D6ep)/864 - PR10ep0/108 + PR11dep0/96 + (13*PR14ep0)/1728 + 
     (7*PR15ep0)/864 - (1025*PR4dfin)/15552 + (35*PR4fin)/15552 - 
     PR5ep0/108 - (11*PR9dep0)/288 + (7*PR9ep0)/1728 + (5333*S2)/1728 - 
     (27*S2^2)/128 + (137*T1ep)/1728 + T1ep2/243 + (18931*z2)/559872 + 
     (11*S2*z2)/96 + (31763*z3)/34992 + (S2*z3)/12 - (7*z2*z3)/864 + 
     (649*z4)/207360 + (35*z5)/288)/ep, 
 II[1, 1, 2, 0, 1, 1, 1, 4, 1, 0, 0, 1, 2, 0, 0] -> 
  1/(4320*ep^5) + 89/(25920*ep^4) + (1511/155520 - (17*S2)/432 + z2/1728)/
    ep^3 + (-70243/933120 + (685*S2)/648 - (17*T1ep)/5832 - (47*z2)/10368 - 
     (14303*z3)/116640)/ep^2 + (4553123813/1209323520 + (5*B4)/72 - 
     (83*D5)/864 - (5*D6)/1296 - (5*D6ep)/648 - (23*PR10ep0)/1296 - 
     (47*PR14ep0)/5184 + (5*PR15ep0)/648 - (25*PR4dep1)/1728 + 
     (115*PR4dfin)/93312 - (5*PR4ep1)/1728 - (10349*PR4fin)/466560 - 
     (11*PR5ep0)/648 - (5*PR7ep1)/432 - (7*PR9dep0)/576 + (5*PR9ep0)/1296 - 
     (578503*S2)/124416 - (219*S2^2)/128 - (68341*T1ep)/279936 - 
     (5365*T1ep2)/46656 - (5*T1ep3)/288 + (11627299*z2)/3359232 - 
     (1811*S2*z2)/1152 - (5*T1ep*z2)/288 + (106397*z3)/209952 + 
     (5*S2*z3)/32 - (55*z2*z3)/1296 - (3137*z4)/311040 - z5/96)/ep, 
 II[1, 2, 1, 1, 4, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0] -> 
  -1/(720*ep^5) - 167/(8640*ep^4) + (-1891/17280 + (17*S2)/72 - z2/288)/
    ep^3 + (-2773/103680 + (91*S2)/288 + (17*T1ep)/972 + (35*z2)/1152 + 
     (233*z3)/7776)/ep^2 + (-398141183/50388480 + (47*D5)/288 + 
     (239*D6)/15552 - D6ep/54 - (7*PR10ep0)/324 - (5*PR11dep0)/216 + 
     (11*PR12ep0)/1944 + (29*PR14ep0)/1296 + PR15ep0/54 - 
     (1415*PR4dfin)/7776 + (49*PR4fin)/38880 - (97*PR5ep0)/3888 - 
     (2*PR9dep0)/27 + PR9ep0/108 + (7445*S2)/864 - (9*S2^2)/32 + 
     (847*T1ep)/3888 + (101*T1ep2)/3888 + (187937*z2)/559872 + 
     (15*S2*z2)/32 + (1137487*z3)/349920 - (z2*z3)/54 + (823*z4)/6912 - 
     (5*z5)/27)/ep, II[1, 1, 1, 2, 5, 1, 0, 1, 0, 0, 1, 1, 1, 0, 0] -> 
  1/(1440*ep^5) + 127/(5760*ep^4) + (10073/77760 - (73*S2)/216 + z2/576)/
    ep^3 + (-72457/466560 - (233*S2)/1296 - (73*T1ep)/2916 - 
     (1193*z2)/20736 + (3011*z3)/933120)/ep^2 + 
   (34391163911/14511882240 + B4/288 - (10487*D5)/62208 - (4895*D6)/373248 + 
     (43*D6ep)/2916 + (79*PR10ep0)/5832 - (611*PR14ep0)/23328 - 
     (43*PR15ep0)/2916 - (5*PR4dep1)/6912 + (12865*PR4dfin)/1119744 - 
     PR4ep1/6912 - (19607*PR4fin)/5598720 - (107*PR5ep0)/5832 - PR7ep1/1728 + 
     (65*PR9dep0)/7776 - (43*PR9ep0)/5832 - (1505771*S2)/497664 - 
     (39*S2^2)/64 - (285755*T1ep)/1119744 - (15595*T1ep2)/186624 - 
     T1ep3/1152 + (50037871*z2)/40310784 - (5977*S2*z2)/4608 - 
     (T1ep*z2)/1152 - (19329481*z3)/25194240 + (S2*z3)/128 + 
     (607*z2*z3)/46656 + (1017727*z4)/7464960 - z5/1920)/ep, 
 II[4, 1, 1, 2, 2, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0] -> 
  1/(2880*ep^5) - 11/(17280*ep^4) + (617/103680 + (23*S2)/288 + z2/1152)/
    ep^3 + (132809/622080 - (179*S2)/288 + (23*T1ep)/3888 + (173*z2)/6912 + 
     (2101*z3)/38880)/ep^2 + (-5057893/89579520 - B4/48 + (7*D5)/432 + 
     (35*D6)/3456 + (23*PR14ep0)/5184 + (5*PR4dep1)/1152 - 
     (55*PR4dfin)/6912 + PR4ep1/1152 + (5*PR4fin)/768 + (61*PR5ep0)/7776 + 
     PR7ep1/288 + (11*PR9dep0)/1728 - (49423*S2)/27648 + (345*S2^2)/128 + 
     (1645*T1ep)/62208 + (1123*T1ep2)/31104 + T1ep3/192 - 
     (332191*z2)/248832 + (135*S2*z2)/256 + (T1ep*z2)/192 - 
     (61913*z3)/466560 - (3*S2*z3)/64 + (z2*z3)/96 - (1921*z4)/103680 + 
     z5/320)/ep, II[1, 2, 4, 1, 2, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0] -> 
  1/(4320*ep^5) - 5/(2592*ep^4) + (-131/25920 + (43*S2)/432 + z2/1728)/ep^3 + 
   (30817/155520 - (125*S2)/864 + (43*T1ep)/5832 + (49*z2)/1728 + 
     (67*z3)/116640)/ep^2 + (40543043/30233088 - (13*D5)/432 + D6/324 - 
     (7*D6ep)/1296 - (17*PR10ep0)/1296 + (11*PR14ep0)/2592 + 
     (7*PR15ep0)/1296 - (925*PR4dfin)/46656 + (151*PR4fin)/46656 + 
     PR5ep0/1296 - (5*PR9dep0)/864 + (7*PR9ep0)/2592 - (43243*S2)/10368 + 
     (9*S2^2)/4 - (683*T1ep)/11664 - (125*T1ep2)/23328 - (48073*z2)/104976 - 
     (13*S2*z2)/576 - (255097*z3)/2099520 - (S2*z3)/12 - (7*z2*z3)/1296 - 
     (41569*z4)/622080)/ep, II[4, 1, 2, 1, 3, 1, 0, 1, 0, 0, 1, 0, 1, 0, 
   0] -> -1/(12960*ep^5) + 17/(6480*ep^4) + 
   (2303/233280 - (131*S2)/2592 - z2/5184)/ep^3 + 
   (-114989/1399680 + (1967*S2)/15552 - (131*T1ep)/34992 - (5*z2)/486 + 
     (2003*z3)/349920)/ep^2 + (-314616923/906992640 + (7*D5)/432 + 
     (13*PR10ep0)/1296 - (13*PR14ep0)/2592 + (3415*PR4dfin)/139968 - 
     (769*PR4fin)/139968 - (31*PR5ep0)/7776 + (74375*S2)/31104 - 
     (163*S2^2)/64 + (8285*T1ep)/209952 + (89*T1ep2)/69984 + 
     (2221145*z2)/2519424 - (7*S2*z2)/864 + (1718209*z3)/6298560 + 
     (211969*z4)/1866240)/ep, II[4, 1, 2, 2, 2, 1, 1, 0, 0, 0, 1, 1, 0, 0, 
   0] -> -1/(25920*ep^5) - 407/(155520*ep^4) + 
   (-12743/933120 + (137*S2)/2592 - z2/10368)/ep^3 + 
   (161521/5598720 - (809*S2)/7776 + (137*T1ep)/34992 + (689*z2)/62208 + 
     (1963*z3)/139968)/ep^2 + (7385152687/7255941120 - B4/432 - 
     (121*D5)/5184 - PR10ep0/216 + (5*PR4dep1)/10368 - 
     (7015*PR4dfin)/559872 + PR4ep1/10368 - (871*PR4fin)/2799360 + 
     PR7ep1/2592 - (1837193*S2)/746496 + (175*S2^2)/128 - 
     (78149*T1ep)/1679616 - (1037*T1ep2)/279936 + T1ep3/1728 - 
     (3978115*z2)/20155392 - (163*S2*z2)/6912 + (T1ep*z2)/1728 - 
     (11455*z3)/157464 - (S2*z3)/192 + (z2*z3)/864 + (6271*z4)/373248 + 
     z5/2880)/ep, II[1, 1, 1, 2, 5, 1, 0, 1, 0, 0, 1, 1, 1, 0, 0] -> 
  1/(1440*ep^5) + 127/(5760*ep^4) + (10073/77760 - (73*S2)/216 + z2/576)/
    ep^3 + (-72457/466560 - (233*S2)/1296 - (73*T1ep)/2916 - 
     (1193*z2)/20736 + (3011*z3)/933120)/ep^2 + 
   (34391163911/14511882240 + B4/288 - (10487*D5)/62208 - (4895*D6)/373248 + 
     (43*D6ep)/2916 + (79*PR10ep0)/5832 - (611*PR14ep0)/23328 - 
     (43*PR15ep0)/2916 - (5*PR4dep1)/6912 + (12865*PR4dfin)/1119744 - 
     PR4ep1/6912 - (19607*PR4fin)/5598720 - (107*PR5ep0)/5832 - PR7ep1/1728 + 
     (65*PR9dep0)/7776 - (43*PR9ep0)/5832 - (1505771*S2)/497664 - 
     (39*S2^2)/64 - (285755*T1ep)/1119744 - (15595*T1ep2)/186624 - 
     T1ep3/1152 + (50037871*z2)/40310784 - (5977*S2*z2)/4608 - 
     (T1ep*z2)/1152 - (19329481*z3)/25194240 + (S2*z3)/128 + 
     (607*z2*z3)/46656 + (1017727*z4)/7464960 - z5/1920)/ep, 
 II[2, 1, 1, 1, 6, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0] -> 
  -1/(4320*ep^5) - 973/(51840*ep^4) + 
   (-16693/139968 + (1223*S2)/3888 - z2/1728)/ep^3 + 
   (269191/1399680 + (14443*S2)/46656 + (1223*T1ep)/52488 + 
     (10811*z2)/186624 - (36691*z3)/1049760)/ep^2 + 
   (-799315/209952 + (115*D5)/432 + (59*PR14ep0)/1944 + (143*PR5ep0)/5832 + 
     (677951*S2)/116640 + (243835*T1ep)/629856 + (3001*T1ep2)/26244 - 
     (301547*z2)/279936 + (4409*S2*z2)/2592 + (15055753*z3)/12597120 - 
     (335233*z4)/5598720)/ep, II[2, 2, 1, 1, 5, 1, 0, 1, 0, 0, 1, 0, 1, 0, 
   0] -> -1/(8640*ep^5) + 7/(2592*ep^4) + 
   (3367/466560 - (169*S2)/2592 - z2/3456)/ep^3 + 
   (-48191/349920 + (773*S2)/2592 - (169*T1ep)/34992 - (233*z2)/15552 - 
     (4429*z3)/174960)/ep^2 + (31335204517/87071293440 + (19*B4)/1728 - 
     (95*D5)/5184 + PR10ep0/432 - (11*PR14ep0)/2592 - (95*PR4dep1)/41472 + 
     (131315*PR4dfin)/6718464 - (19*PR4ep1)/41472 - 
     (173653*PR4fin)/33592320 - (29*PR5ep0)/7776 - (19*PR7ep1)/10368 + 
     (4670039*S2)/2985984 - 2*S2^2 - (48187*T1ep)/2239488 - 
     (23201*T1ep2)/1119744 - (19*T1ep3)/6912 + (219407933*z2)/241864704 - 
     (8635*S2*z2)/27648 - (19*T1ep*z2)/6912 - (1490533*z3)/30233088 + 
     (19*S2*z3)/768 - (19*z2*z3)/3456 + (1260029*z4)/44789760 - 
     (19*z5)/11520)/ep, II[1, 1, 3, 0, 3, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0] -> 
  -1/(2880*ep^4) + (-1/320 + z3/1440)/ep^3 + 
   (-727/103680 - (3*S2)/32 - z2/1152 + (13*z3)/2880 + z4/960)/ep^2 + 
   (-7861/51840 - (35*S2)/144 - T1ep/144 - (5*z2)/128 + (3487*z3)/51840 - 
     (S2*z3)/16 + (z2*z3)/576 + (13*z4)/1920 - z5/180)/ep, 
 II[3, 1, 0, 3, 2, 1, 1, 2, 0, 0, 1, 1, 0, 0, 0] -> 
  -1/(51840*ep^5) - 11/(62208*ep^4) + 
   (-8249/1866240 + (17*S2)/576 - z2/20736)/ep^3 + 
   (-1620443/11197440 + (29959*S2)/10368 + (17*T1ep)/7776 + 
     (1169*z2)/124416 - (45785*z3)/93312)/ep^2 + 
   (3399674179/644972544 + (275*B4)/3888 - (1919*D5)/7776 - 
     (269*PR10ep0)/3888 - (1375*PR4dep1)/41472 + (395*PR4dfin)/9216 - 
     (275*PR4ep1)/41472 + (103*PR4fin)/9216 - (275*PR7ep1)/10368 - 
     (6431699*S2)/995328 + (33*S2^2)/32 - (1353227*T1ep)/2239488 - 
     (1147*T1ep2)/4608 - (275*T1ep3)/6912 + (16891243*z2)/8957952 - 
     (30833*S2*z2)/9216 - (275*T1ep*z2)/6912 - (3021289*z3)/1119744 + 
     (275*S2*z3)/768 - (275*z2*z3)/3456 - (3161*z4)/12288 - (55*z5)/2304)/ep, 
 II[1, 1, 1, 1, 3, 1, 1, 1, 0, 0, 3, 1, 1, 0, 0] -> 
  -1/(2880*ep^5) - 17/(6912*ep^4) + (-119/51840 - (3*S2)/32 - z2/1152)/ep^3 + 
   (-181531/1244160 - (169*S2)/1152 - T1ep/144 - (517*z2)/13824 + 
     (19*z3)/432)/ep^2 + (219529/248832 - (7*D5)/72 + D6/54 + D6ep/27 + 
     (7*PR10ep0)/216 - (23*PR14ep0)/864 - PR15ep0/27 + (5*PR4dfin)/432 - 
     PR4fin/144 - (7*PR5ep0)/432 + (5*PR9dep0)/288 - PR9ep0/54 - 
     (6403*S2)/3456 - (81*S2^2)/64 - (2311*T1ep)/15552 - (5*T1ep2)/144 + 
     (26183*z2)/20736 - (33*S2*z2)/64 + (252121*z3)/311040 + (z2*z3)/27 + 
     (3035*z4)/9216)/ep, II[2, 1, 1, 1, 4, 1, 0, 1, 0, 0, 3, 0, 1, 0, 0] -> 
  -1/(34560*ep^5) - 11/(51840*ep^4) + 
   (-10091/3732480 + (199*S2)/10368 - z2/13824)/ep^3 + 
   (21197/559872 - (1319*S2)/10368 + (199*T1ep)/139968 + (365*z2)/62208 + 
     (4579*z3)/2799360)/ep^2 + (-11603693483/10883911680 + (217*D5)/1728 - 
     PR10ep0/864 + (113*PR14ep0)/7776 - (23695*PR4dfin)/839808 - 
     (5843*PR4fin)/839808 + (287*PR5ep0)/23328 + (735041*S2)/373248 + 
     (47*S2^2)/16 + (21631*T1ep)/139968 + (5977*T1ep2)/139968 - 
     (52637683*z2)/120932352 + (4051*S2*z2)/6912 + (8394011*z3)/37791360 + 
     (1958311*z4)/44789760)/ep, II[1, 1, 1, 3, 4, 1, 0, 1, 0, 0, 1, 1, 1, 0, 
   0] -> 1/(5760*ep^5) + 37/(34560*ep^4) + 
   (-4813/622080 + (221*S2)/1728 + z2/2304)/ep^3 + 
   (135031/746496 - (41*S2)/10368 + (221*T1ep)/23328 + (1879*z2)/41472 - 
     (12493*z3)/466560)/ep^2 + (-10300639903/1813985280 + (3055*D5)/7776 - 
     (127*D6)/23328 - (161*D6ep)/5832 - (601*PR10ep0)/23328 + 
     (5183*PR14ep0)/93312 + (161*PR15ep0)/5832 - (115*PR4dfin)/17496 + 
     (143*PR4fin)/34992 + (493*PR5ep0)/11664 - (515*PR9dep0)/31104 + 
     (161*PR9ep0)/11664 + (327647*S2)/31104 + (489*S2^2)/256 + 
     (145553*T1ep)/279936 + (6199*T1ep2)/46656 - (46250801*z2)/20155392 + 
     (535*S2*z2)/288 + (209471*z3)/3149280 - (161*z2*z3)/5832 - 
     (2930527*z4)/7464960)/ep, II[1, 1, 3, 1, 1, 1, 1, 1, 3, 0, 0, 1, 1, 0, 
   0] -> -1/(5760*ep^5) - 11/(8640*ep^4) + 
   (-259/207360 - (3*S2)/64 - z2/2304)/ep^3 + 
   (-8669/124416 - (49*S2)/576 - T1ep/288 - (65*z2)/3456 + (317*z3)/17280)/
    ep^2 + (1142641/2488320 - (7*D5)/144 + D6/108 + D6ep/54 + 
     (7*PR10ep0)/432 - (23*PR14ep0)/1728 - PR15ep0/54 + (5*PR4dfin)/864 - 
     PR4fin/288 - (7*PR5ep0)/864 + (5*PR9dep0)/576 - PR9ep0/108 - 
     (6613*S2)/6912 - (81*S2^2)/128 - (1169*T1ep)/15552 - (5*T1ep2)/288 + 
     (52021*z2)/82944 - (33*S2*z2)/128 + (62407*z3)/155520 - (S2*z3)/8 + 
     (z2*z3)/54 + (14671*z4)/92160)/ep, 
 II[2, 3, 1, 1, 3, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0] -> 
  1/(11520*ep^5) + 1/(1440*ep^4) + (2953/414720 - (11*S2)/384 + z2/4608)/
    ep^3 + (-4859/207360 + (181*S2)/1152 - (11*T1ep)/5184 - z2/128 - 
     (731*z3)/103680)/ep^2 + (-10172693/44789760 - (109*D5)/1728 - 
     (13*D6)/2592 + D6ep/648 + (5*PR10ep0)/648 - (109*PR14ep0)/10368 - 
     PR15ep0/648 + (365*PR4dfin)/10368 + (19*PR4fin)/3456 - PR5ep0/144 + 
     (25*PR9dep0)/3456 - PR9ep0/1296 + (2551*S2)/4608 - (927*S2^2)/256 - 
     (1747*T1ep)/31104 - (43*T1ep2)/2592 + (180587*z2)/497664 - 
     (61*S2*z2)/256 + (13991*z3)/186624 + (z2*z3)/648 - (10213*z4)/552960)/
    ep, II[3, 1, 1, 1, 2, 1, 3, 1, 0, 0, 1, 1, 0, 0, 0] -> 
  1/(11520*ep^5) + 1/(1440*ep^4) + (2953/414720 - (11*S2)/384 + z2/4608)/
    ep^3 + (-4859/207360 + (181*S2)/1152 - (11*T1ep)/5184 - z2/128 - 
     (731*z3)/103680)/ep^2 + (-10172693/44789760 - (109*D5)/1728 - 
     (13*D6)/2592 + D6ep/648 + (5*PR10ep0)/648 - (109*PR14ep0)/10368 - 
     PR15ep0/648 + (365*PR4dfin)/10368 + (19*PR4fin)/3456 - PR5ep0/144 + 
     (25*PR9dep0)/3456 - PR9ep0/1296 + (2551*S2)/4608 - (927*S2^2)/256 - 
     (1747*T1ep)/31104 - (43*T1ep2)/2592 + (180587*z2)/497664 - 
     (61*S2*z2)/256 + (13991*z3)/186624 + (z2*z3)/648 - (10213*z4)/552960)/
    ep, II[1, 3, 3, 0, 1, 1, 1, 2, 1, 0, 0, 1, 1, 0, 0] -> 
  1/(17280*ep^5) + 1/(2160*ep^4) + (487/622080 + S2/64 + z2/6912)/ep^3 + 
   (22291/622080 - (113*S2)/1728 + T1ep/864 + (11*z2)/1728 - (317*z3)/51840)/
    ep^2 + (-333240847/67184640 + (239*D5)/864 + (37*D6)/2592 + 
     (11*D6ep)/648 + (31*PR10ep0)/2592 + (271*PR14ep0)/10368 - 
     (11*PR15ep0)/648 - (5*PR4dfin)/72 - (13*PR4fin)/1296 + (13*PR5ep0)/648 + 
     (5*PR9dep0)/3456 - (11*PR9ep0)/1296 + (17875*S2)/1728 + 
     (1089*S2^2)/256 + (34765*T1ep)/93312 + (55*T1ep2)/576 - 
     (606287*z2)/746496 + (83*S2*z2)/64 + (1075511*z3)/933120 + 
     (11*z2*z3)/648 + (32929*z4)/276480)/ep, 
 II[1, 1, 1, 3, 4, 1, 0, 1, 0, 0, 1, 1, 1, 0, 0] -> 
  1/(5760*ep^5) + 37/(34560*ep^4) + (-4813/622080 + (221*S2)/1728 + z2/2304)/
    ep^3 + (135031/746496 - (41*S2)/10368 + (221*T1ep)/23328 + 
     (1879*z2)/41472 - (12493*z3)/466560)/ep^2 + 
   (-10300639903/1813985280 + (3055*D5)/7776 - (127*D6)/23328 - 
     (161*D6ep)/5832 - (601*PR10ep0)/23328 + (5183*PR14ep0)/93312 + 
     (161*PR15ep0)/5832 - (115*PR4dfin)/17496 + (143*PR4fin)/34992 + 
     (493*PR5ep0)/11664 - (515*PR9dep0)/31104 + (161*PR9ep0)/11664 + 
     (327647*S2)/31104 + (489*S2^2)/256 + (145553*T1ep)/279936 + 
     (6199*T1ep2)/46656 - (46250801*z2)/20155392 + (535*S2*z2)/288 + 
     (209471*z3)/3149280 - (161*z2*z3)/5832 - (2930527*z4)/7464960)/ep, 
 II[2, 3, 1, 1, 4, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0] -> 
  -1/(34560*ep^5) - 11/(51840*ep^4) + 
   (-10091/3732480 + (199*S2)/10368 - z2/13824)/ep^3 + 
   (21197/559872 - (1319*S2)/10368 + (199*T1ep)/139968 + (365*z2)/62208 + 
     (4579*z3)/2799360)/ep^2 + (-11603693483/10883911680 + (217*D5)/1728 - 
     PR10ep0/864 + (113*PR14ep0)/7776 - (23695*PR4dfin)/839808 - 
     (5843*PR4fin)/839808 + (287*PR5ep0)/23328 + (735041*S2)/373248 + 
     (47*S2^2)/16 + (21631*T1ep)/139968 + (5977*T1ep2)/139968 - 
     (52637683*z2)/120932352 + (4051*S2*z2)/6912 + (8394011*z3)/37791360 + 
     (1958311*z4)/44789760)/ep, II[3, 1, 1, 1, 5, 0, 0, 1, 0, 0, 1, 1, 1, 0, 
   0] -> -1/(17280*ep^5) - 11/(34560*ep^4) + 
   (109091/5598720 - (2233*S2)/15552 - z2/6912)/ep^3 + 
   (-1829653/11197440 - (11557*S2)/93312 - (2233*T1ep)/209952 - 
     (18161*z2)/373248 + (68879*z3)/4199040)/ep^2 + 
   (916318201/67184640 - (43*D5)/54 - (691*PR14ep0)/7776 - 
     (857*PR5ep0)/11664 - (4793143*S2)/186624 - (1354861*T1ep)/1259712 - 
     (14551*T1ep2)/52488 + (7407851*z2)/2239488 - (39547*S2*z2)/10368 - 
     (45051073*z3)/25194240 + (7471007*z4)/22394880)/ep, 
 II[1, 1, 3, 1, 2, 0, 1, 1, 3, 0, 0, 1, 1, 0, 0] -> 
  1/(17280*ep^5) + 59/(103680*ep^4) + (4879/622080 - (7*S2)/192 + z2/6912)/
    ep^3 + (-87337/3732480 + (335*S2)/3456 - (7*T1ep)/2592 - (445*z2)/41472 - 
     (23*z3)/5760)/ep^2 + (-60207607/22394880 + (11*D5)/288 + PR10ep0/144 + 
     (5*PR4dfin)/192 + (13*PR4fin)/1728 + (112771*S2)/20736 - (243*S2^2)/64 + 
     (3251*T1ep)/46656 + (29*T1ep2)/2592 - (12211*z2)/82944 + 
     (17*S2*z2)/128 + (232493*z3)/933120 + (S2*z3)/8 - (9517*z4)/92160)/ep, 
 II[3, 1, 1, 1, 3, 3, 0, 1, 0, 0, 1, 0, 1, 0, 0] -> 
  -1/(51840*ep^5) - 11/(62208*ep^4) + 
   (-8213/1866240 + (17*S2)/576 - z2/20736)/ep^3 + 
   (1136401/11197440 - (13691*S2)/10368 + (17*T1ep)/7776 + (1169*z2)/124416 + 
     (101521*z3)/466560)/ep^2 + (-1580657389/6449725440 - (265*B4)/7776 + 
     (521*D5)/7776 + (101*PR10ep0)/3888 + (1325*PR4dep1)/82944 - 
     (4265*PR4dfin)/165888 + (265*PR4ep1)/82944 - (415*PR4fin)/55296 + 
     (265*PR7ep1)/20736 - (2660359*S2)/1990656 + (51*S2^2)/64 + 
     (1031201*T1ep)/4478976 + (26987*T1ep2)/248832 + (265*T1ep3)/13824 - 
     (15319565*z2)/17915904 + (27259*S2*z2)/18432 + (265*T1ep*z2)/13824 + 
     (699647*z3)/746496 - (265*S2*z3)/1536 + (265*z2*z3)/6912 + 
     (488579*z4)/3317760 + (53*z5)/4608)/ep, 
 II[3, 1, 2, 3, 2, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0] -> 
  -1/(103680*ep^5) - 11/(103680*ep^4) + 
   (5399/3732480 - (23*S2)/1152 - z2/41472)/ep^3 + 
   (-103021/3732480 + (71*S2)/2592 - (23*T1ep)/15552 - (287*z2)/41472 + 
     (55*z3)/20736)/ep^2 + (-199755289/134369280 + (29*D5)/1728 + 
     (7*PR10ep0)/2592 + (205*PR4dfin)/10368 + (19*PR4fin)/3456 + 
     (92135*S2)/41472 - (117*S2^2)/64 + (1843*T1ep)/69984 + 
     (61*T1ep2)/15552 - (217777*z2)/1492992 + (11*S2*z2)/256 + 
     (77263*z3)/559872 - (8887*z4)/110592)/ep, 
 II[1, 1, 3, 0, 2, 0, 1, 1, 0, 1, 1, 2, 1, 1, 0] -> 
  -1/(2880*ep^4) + (-1/320 + z3/1440)/ep^3 + 
   (-539/20736 + S2/96 - z2/1152 + (13*z3)/2880 + z4/960)/ep^2 + 
   (-8161/51840 + (47*S2)/144 + T1ep/1296 - (5*z2)/1152 + (145*z3)/3456 - 
     (S2*z3)/48 + (z2*z3)/576 + (13*z4)/1920 - z5/180)/ep, 
 II[2, 1, 0, 2, 2, 1, 3, 2, 0, 0, 1, 1, 0, 0, 0] -> 
  -1/(51840*ep^5) - 11/(62208*ep^4) + (4183/1866240 + S2/1728 - z2/20736)/
    ep^3 + (-368891/11197440 + (2003*S2)/3456 + T1ep/23328 - (31*z2)/124416 - 
     (3485*z3)/31104)/ep^2 + (7520639831/7739670528 + (557*B4)/15552 - 
     (287*D5)/7776 - (53*PR10ep0)/3888 - (1585*PR4dep1)/165888 + 
     (50405*PR4dfin)/2985984 - (317*PR4ep1)/165888 - 
     (51091*PR4fin)/14929920 - (317*PR7ep1)/41472 - (8502221*S2)/3981312 - 
     (33*S2^2)/64 - (406471*T1ep)/2985984 - (89141*T1ep2)/1492992 - 
     (317*T1ep3)/27648 + (106378331*z2)/107495424 - (9901*S2*z2)/12288 - 
     (317*T1ep*z2)/27648 + (2308505*z3)/13436928 + (317*S2*z3)/3072 - 
     (317*z2*z3)/13824 - (493693*z4)/3981312 - (317*z5)/46080)/ep, 
 II[1, 2, 1, 1, 2, 1, 1, 1, 0, 0, 3, 1, 1, 0, 0] -> 
  -1/(2880*ep^5) - 17/(6912*ep^4) + (-1103/51840 + S2/96 - z2/1152)/ep^3 + 
   (-166507/1244160 + (353*S2)/1152 + T1ep/1296 - (37*z2)/13824 + 
     (47*z3)/1296)/ep^2 + (14016307/33592320 - D5/24 + D6/72 + D6ep/72 - 
     PR14ep0/144 - PR15ep0/72 - (25*PR4dfin)/648 - PR4fin/3240 - PR5ep0/72 - 
     PR9dep0/48 - PR9ep0/144 - (3067*S2)/3456 - (1159*T1ep)/15552 - 
     (11*T1ep2)/324 + (103591*z2)/186624 - (29*S2*z2)/64 + 
     (344863*z3)/933120 + (z2*z3)/72 + (2977*z4)/27648)/ep, 
 II[1, 2, 2, 1, 1, 1, 1, 1, 3, 0, 0, 1, 1, 0, 0] -> 
  -1/(5760*ep^5) - 11/(8640*ep^4) + (-2227/207360 + S2/192 - z2/2304)/ep^3 + 
   (-8213/124416 + (89*S2)/576 + T1ep/2592 - (5*z2)/3456 + (751*z3)/51840)/
    ep^2 + (15078919/67184640 - D5/48 + D6/144 + D6ep/144 - PR14ep0/288 - 
     PR15ep0/144 - (25*PR4dfin)/1296 - PR4fin/6480 - PR5ep0/144 - 
     PR9dep0/96 - PR9ep0/288 - (2845*S2)/6912 - (289*T1ep)/7776 - 
     (11*T1ep2)/648 + (207317*z2)/746496 - (29*S2*z2)/128 + (8867*z3)/58320 + 
     (z2*z3)/144 + (13373*z4)/276480)/ep, 
 II[2, 1, 1, 2, 2, 1, 3, 1, 0, 0, 1, 1, 0, 0, 0] -> 
  1/(11520*ep^5) + 1/(1440*ep^4) + (121/414720 - S2/384 + z2/4608)/ep^3 + 
   (-247/23040 - (11*S2)/1152 - T1ep/5184 + z2/1152 + (1423*z3)/34560)/ep^2 + 
   (30079423/17915904 - B4/144 - (13*D5)/576 + (7*D6)/1296 + D6ep/648 + 
     (13*PR10ep0)/2592 - PR14ep0/216 - PR15ep0/648 + (5*PR4dep1)/3456 + 
     (265*PR4dfin)/6912 + PR4ep1/3456 - (37*PR4fin)/103680 + 
     (7*PR5ep0)/1944 + PR7ep1/864 + (13*PR9dep0)/864 - PR9ep0/1296 - 
     (11941*S2)/9216 - (171*S2^2)/128 - (1337*T1ep)/62208 + 
     (53*T1ep2)/10368 + T1ep3/576 - (13747*z2)/497664 + (13*S2*z2)/192 + 
     (T1ep*z2)/576 - (44185*z3)/93312 - (S2*z3)/64 + (13*z2*z3)/2592 + 
     (9127*z4)/552960 + z5/960)/ep, 
 II[1, 3, 2, 0, 1, 1, 1, 2, 2, 0, 0, 1, 1, 0, 0] -> 
  1/(17280*ep^5) + 1/(2160*ep^4) + (491/124416 - S2/576 + z2/6912)/ep^3 + 
   (8443/622080 - (91*S2)/1728 - T1ep/7776 + z2/1728 - (751*z3)/155520)/
    ep^2 + (-575525419/201553920 + (7*D5)/108 + D6/648 + (7*D6ep)/1296 - 
     (5*PR10ep0)/648 + (7*PR14ep0)/648 - (7*PR15ep0)/1296 - 
     (625*PR4dfin)/7776 + (107*PR4fin)/38880 - (7*PR5ep0)/1296 - 
     (11*PR9dep0)/432 - (7*PR9ep0)/2592 + (48701*S2)/20736 + (135*S2^2)/64 + 
     (199*T1ep)/2916 + (11*T1ep2)/1944 - (888929*z2)/2239488 + 
     (29*S2*z2)/384 + (126463*z3)/174960 + (7*z2*z3)/1296 + 
     (11827*z4)/829440)/ep, II[1, 2, 1, 1, 3, 1, 0, 1, 0, 0, 3, 1, 1, 0, 
   0] -> 1/(5760*ep^5) + 37/(34560*ep^4) + 
   (-301/69120 + (47*S2)/576 + z2/2304)/ep^3 + 
   (15121/138240 + (157*S2)/3456 + (47*T1ep)/7776 + (413*z2)/13824 - 
     (3631*z3)/155520)/ep^2 + (-249250943/120932352 + (155*D5)/1296 - 
     (7*D6)/1944 - (17*D6ep)/1944 - (35*PR10ep0)/3888 + (283*PR14ep0)/15552 + 
     (17*PR15ep0)/1944 - (175*PR4dfin)/23328 + (221*PR4fin)/116640 + 
     (89*PR5ep0)/7776 - (37*PR9dep0)/5184 + (17*PR9ep0)/3888 + 
     (75271*S2)/20736 + (45*S2^2)/128 + (3959*T1ep)/23328 + 
     (347*T1ep2)/7776 - (4266455*z2)/6718464 + (247*S2*z2)/384 + 
     (1974571*z3)/8398080 - (17*z2*z3)/1944 - (263749*z4)/2488320)/ep, 
 II[2, 1, 1, 3, 3, 1, 0, 1, 0, 0, 1, 0, 2, 0, 0] -> 
  -1/(34560*ep^5) - 11/(51840*ep^4) + 
   (-1573/248832 + (103*S2)/3456 - z2/13824)/ep^3 + 
   (3985/186624 - (19*S2)/384 + (103*T1ep)/46656 + (65*z2)/6912 + 
     (3731*z3)/311040)/ep^2 + (-2036112421/29023764480 + B4/972 + 
     (541*D5)/15552 - (13*PR10ep0)/7776 + (35*PR14ep0)/7776 + 
     (5*PR4dep1)/41472 - (16595*PR4dfin)/2239488 + PR4ep1/41472 - 
     (20651*PR4fin)/11197440 + (23*PR5ep0)/5832 + PR7ep1/10368 - 
     (14423*S2)/995328 + (117*S2^2)/128 + (2987*T1ep)/82944 + 
     (4769*T1ep2)/373248 + T1ep3/6912 - (13783847*z2)/80621568 + 
     (1727*S2*z2)/9216 + (T1ep*z2)/6912 + (5622113*z3)/50388480 - 
     (S2*z3)/768 + (z2*z3)/3456 - (16487*z4)/3732480 + z5/11520)/ep, 
 II[1, 2, 1, 1, 4, 0, 0, 1, 0, 0, 3, 1, 1, 0, 0] -> 
  -1/(17280*ep^5) - 11/(34560*ep^4) + 
   (15929/5598720 - (823*S2)/15552 - z2/6912)/ep^3 + 
   (-1226719/11197440 + (13559*S2)/93312 - (823*T1ep)/209952 - 
     (6881*z2)/373248 + (40679*z3)/4199040)/ep^2 + 
   (280537891/67184640 - (101*D5)/432 - (205*PR14ep0)/7776 - 
     (499*PR5ep0)/23328 - (1314817*S2)/186624 - (384961*T1ep)/1259712 - 
     (4357*T1ep2)/52488 + (2238113*z2)/2239488 - (11893*S2*z2)/10368 - 
     (16463053*z3)/25194240 + (2092127*z4)/22394880)/ep, 
 II[1, 2, 2, 1, 2, 0, 1, 1, 3, 0, 0, 1, 1, 0, 0] -> 
  1/(17280*ep^5) + 59/(103680*ep^4) + (-353/622080 - S2/576 + z2/6912)/ep^3 + 
   (-77497/3732480 + (47*S2)/3456 - T1ep/7776 + (35*z2)/41472 + 
     (6779*z3)/155520)/ep^2 + (-437994521/644972544 - B4/432 + (19*D5)/864 + 
     PR10ep0/432 + (5*PR4dep1)/4608 - (395*PR4dfin)/248832 + PR4ep1/4608 + 
     (2749*PR4fin)/1244160 + PR7ep1/1152 + (464419*S2)/331776 - 
     (81*S2^2)/64 + (21083*T1ep)/746496 + (1019*T1ep2)/124416 + T1ep3/768 - 
     (1723865*z2)/8957952 + (337*S2*z2)/3072 + (T1ep*z2)/768 + 
     (1187123*z3)/5598720 - (3*S2*z3)/256 + (z2*z3)/384 - 
     (48451*z4)/1658880 + z5/1280)/ep, 
 II[2, 1, 2, 1, 3, 3, 0, 1, 0, 0, 1, 0, 1, 0, 0] -> 
  -1/(51840*ep^5) - 11/(62208*ep^4) + (4219/1866240 + S2/1728 - z2/20736)/
    ep^3 + (605953/11197440 - (1297*S2)/3456 + T1ep/23328 - (31*z2)/124416 + 
     (2699*z3)/116640)/ep^2 + (-69146599927/77396705280 + (359*B4)/31104 + 
     (79*D5)/3888 + (2*PR10ep0)/243 + (605*PR4dep1)/331776 - 
     (28865*PR4dfin)/5971968 + (121*PR4ep1)/331776 - 
     (114857*PR4fin)/29859840 + (121*PR7ep1)/82944 + (9349385*S2)/7962624 + 
     (27*S2^2)/64 + (340603*T1ep)/5971968 + (67793*T1ep2)/2985984 + 
     (121*T1ep3)/55296 + (12924625*z2)/214990848 + (22619*S2*z2)/73728 + 
     (121*T1ep*z2)/55296 + (13978723*z3)/26873856 - (121*S2*z3)/6144 + 
     (121*z2*z3)/27648 - (3558667*z4)/39813120 + (121*z5)/92160)/ep, 
 II[2, 2, 2, 1, 2, 1, 1, 0, 0, 0, 3, 1, 0, 0, 0] -> 
  -1/(103680*ep^5) - 11/(103680*ep^4) + (-10969/3732480 + S2/3456 - z2/41472)/
    ep^3 + (-88117/3732480 + (85*S2)/2592 + T1ep/46656 - (7*z2)/41472 + 
     (3335*z3)/186624)/ep^2 + (181999927/4837294080 - (7*B4)/1296 + 
     (11*D5)/5184 - PR10ep0/2592 + (5*PR4dep1)/6912 + (1505*PR4dfin)/373248 + 
     PR4ep1/6912 + (2969*PR4fin)/1866240 + PR7ep1/1728 + (168727*S2)/497664 - 
     (93*S2^2)/128 + (3611*T1ep)/1119744 + (319*T1ep2)/186624 + T1ep3/1152 - 
     (724163*z2)/6718464 + (107*S2*z2)/4608 + (T1ep*z2)/1152 - 
     (128387*z3)/839808 - (S2*z3)/128 + (z2*z3)/576 + (14359*z4)/995328 + 
     z5/1920)/ep, II[1, 1, 2, 0, 1, 4, 1, 2, 1, 0, 0, 1, 1, 0, 0] -> 
  -1/(17280*ep^5) + 23/(51840*ep^4) + (53/69120 - (5*S2)/192 - z2/6912)/
    ep^3 + (-100723/933120 - (73*S2)/288 - (5*T1ep)/2592 - (157*z2)/20736 + 
     (871*z3)/7776)/ep^2 + (86684052829/38698352640 + (257*B4)/5184 - 
     (2561*D5)/31104 + (391*D6)/20736 - PR10ep0/288 - (35*PR14ep0)/10368 - 
     (85*PR4dep1)/55296 + (149195*PR4dfin)/2985984 - (17*PR4ep1)/55296 + 
     (7619*PR4fin)/14929920 + (13*PR5ep0)/972 - (17*PR7ep1)/13824 + 
     (1007*PR9dep0)/31104 - (7127329*S2)/1327104 + (411*S2^2)/256 - 
     (131363*T1ep)/995328 - (20059*T1ep2)/1492992 - (17*T1ep3)/9216 - 
     (70593835*z2)/107495424 - (21499*S2*z2)/110592 - (17*T1ep*z2)/9216 - 
     (999149*z3)/67184640 + (17*S2*z3)/1024 - (17*z2*z3)/4608 - 
     (2387603*z4)/3981312 - (17*z5)/15360)/ep, 
 II[1, 1, 1, 0, 0, 1, 1, 4, 1, 1, 1, 1, 1, 1, 0] -> 
  (1/2160 - z3/720)/ep^3 + (127/12960 - (11*z3)/540 - z4/480)/ep^2 + 
   (4529/38880 - (5*S2)/72 + z2/864 - (251*z3)/3240 + (5*S2*z3)/24 - 
     (z2*z3)/288 - (11*z4)/360 - (17*z5)/120)/ep, 
 II[1, 1, 2, 1, 1, 4, 1, 1, 1, 0, 0, 1, 1, 0, 0] -> 
  1/(6912*ep^5) + 5/(20736*ep^4) + (8057/1244160 + (35*S2)/1152 + 
     (5*z2)/13824)/ep^3 + (469111/3732480 - (365*S2)/864 + (35*T1ep)/15552 + 
     (445*z2)/41472 + (18269*z3)/311040)/ep^2 + 
   (622845629/179159040 + (11*B4)/432 - (59*D5)/2592 + (395*D6)/31104 + 
     D6ep/7776 + (11*PR10ep0)/2592 + (7*PR11dep0)/864 + (11*PR14ep0)/7776 - 
     PR15ep0/7776 + (5*PR4dep1)/6912 + (13555*PR4dfin)/124416 + PR4ep1/6912 - 
     (391*PR4fin)/207360 + (181*PR5ep0)/7776 + PR7ep1/1728 + 
     (23*PR9dep0)/576 - PR9ep0/15552 - (757579*S2)/165888 - (3*S2^2)/64 - 
     (4519*T1ep)/373248 + (1909*T1ep2)/62208 + T1ep3/1152 - 
     (467309*z2)/746496 + (1979*S2*z2)/4608 + (T1ep*z2)/1152 - 
     (1387271*z3)/1399680 - (S2*z3)/128 + (29*z2*z3)/15552 - 
     (218261*z4)/552960 + (1309*z5)/17280)/ep, 
 II[2, 1, 5, 1, 2, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0] -> 
  1/(51840*ep^5) + 5/(15552*ep^4) + (-139/124416 + (5*S2)/5184 + z2/20736)/
    ep^3 + (-99401/5598720 + (223*S2)/1728 + (5*T1ep)/69984 + (35*z2)/31104 - 
     (5129*z3)/279936)/ep^2 + (6178353649/17414258688 + (133*B4)/7776 + 
     D5/1944 - PR10ep0/1296 - (95*PR4dep1)/41472 + (95155*PR4dfin)/6718464 - 
     (19*PR4ep1)/41472 - (148373*PR4fin)/33592320 - (19*PR7ep1)/10368 + 
     (573895*S2)/2985984 - S2^2 - (8137*T1ep)/746496 - 
     (10369*T1ep2)/1119744 - (19*T1ep3)/6912 + (139150585*z2)/241864704 - 
     (3443*S2*z2)/27648 - (19*T1ep*z2)/6912 + (5237839*z3)/30233088 + 
     (19*S2*z3)/768 - (19*z2*z3)/3456 - (530485*z4)/8957952 - (19*z5)/11520)/
    ep, II[1, 1, 1, 0, 0, 1, 1, 1, 1, 1, 1, 1, 4, 1, 0] -> 
  (1/2160 - z3/720)/ep^3 + (17/1620 - (11*z3)/540 - z4/480)/ep^2 + 
   (4709/38880 - (5*S2)/72 + z2/864 - (559*z3)/2592 + (5*S2*z3)/24 - 
     (z2*z3)/288 - (11*z4)/360 + (41*z5)/1440)/ep, 
 II[1, 1, 1, 1, 1, 4, 1, 1, 1, 0, 1, 1, 1, 0, 0] -> 
  -1/(2880*ep^5) - 1/(180*ep^4) + (-113/2880 + (5*S2)/96 - z2/1152)/ep^3 + 
   (-73/720 + (19*S2)/96 + (5*T1ep)/1296 + z2/288 - (4*z3)/405)/ep^2 + 
   (-67460257/16796160 + (89*D5)/1728 + (53*D6)/10368 - D6ep/1296 - 
     (5*PR10ep0)/1296 + PR11dep0/48 + PR14ep0/5184 + PR15ep0/1296 - 
     (275*PR4dfin)/2592 - (7*PR4fin)/12960 - (2*PR5ep0)/81 - 
     (115*PR9dep0)/1728 + PR9ep0/2592 + (5285*S2)/1152 - (81*S2^2)/128 + 
     (263*T1ep)/5184 - (65*T1ep2)/2592 + (39907*z2)/46656 - (5*S2*z2)/16 + 
     (318437*z3)/233280 - (z2*z3)/1296 + (20437*z4)/138240 + (55*z5)/144)/ep, 
 II[1, 1, 1, 1, 0, 1, 1, 1, 4, 1, 1, 1, 1, 0, 0] -> 
  -1/(720*ep^3) + (-13/432 - z3/360 + z5/72)/ep^2 + 
   (-4589/12960 + (5*S2)/24 - z2/288 - (187*z3)/2160 - z3^2/360 - z4/240 + 
     (109*z5)/432 + (5*z6)/144)/ep, 
 II[1, 1, 1, 0, 1, 1, 1, 1, 0, 1, 4, 1, 1, 1, 0] -> 
  -1/(1440*ep^4) + (-29/2160 + z3/360)/ep^3 + 
   (-587/5184 + (5*S2)/48 - z2/576 + (49*z3)/2160 + z4/240)/ep^2 + 
   (319055131/16796160 - (13*D5)/54 + PR0ep0/216 - PR10ep0/324 - 
     PR11dep0/16 + (385*PR4dfin)/864 + (79*PR4fin)/12960 + PR5ep0/9 + 
     (67*PR9dep0)/288 + PR9ep0/288 - (3061*S2)/144 + (117*S2^2)/32 - 
     (305*T1ep)/1296 + (97*T1ep2)/1296 - (50827*z2)/11664 + (97*S2*z2)/96 - 
     (148463*z3)/19440 - (5*S2*z3)/48 - (14567*z4)/17280 - (109*z5)/480)/ep, 
 II[1, 1, 1, 0, 2, 0, 1, 4, 0, 1, 1, 1, 1, 1, 0] -> 
  1/(3456*ep^4) + (11/10368 - z3/1440)/ep^3 + 
   (757/124416 + (35*S2)/576 + (5*z2)/6912 + (23*z3)/1728 - z4/960)/ep^2 + 
   (-9488226197/4837294080 + (5*B4)/324 + D5/1944 - PR0ep0/243 - 
     (19*PR10ep0)/5832 - (43*PR11dep0)/1296 - (25*PR4dep1)/20736 - 
     (9505*PR4dfin)/124416 - (5*PR4ep1)/20736 + (2213*PR4fin)/1866240 - 
     (11*PR5ep0)/972 - (5*PR7ep1)/5184 - (61*PR9dep0)/2592 - PR9ep0/864 + 
     (2993*S2)/18432 + (13*S2^2)/16 - (1765*T1ep)/124416 - 
     (3661*T1ep2)/186624 - (5*T1ep3)/3456 + (1398587*z2)/13436928 - 
     (3661*S2*z2)/13824 - (5*T1ep*z2)/3456 + (3101903*z3)/2799360 + 
     (5*S2*z3)/384 - (z2*z3)/432 - (27341*z4)/497664 - (5357*z5)/51840)/ep, 
 II[1, 1, 1, 0, 2, 0, 1, 1, 0, 1, 1, 1, 1, 4, 0] -> 
  1/(4320*ep^4) + (23/5184 - z3/1440)/ep^3 + 
   (3329/77760 - (5*S2)/144 + z2/1728 - (37*z3)/1728 - z4/960)/ep^2 + 
   (1085714545/483729408 - (5*B4)/162 - (103*D5)/3888 + (7*PR0ep0)/1944 + 
     (11*PR10ep0)/5832 + (47*PR11dep0)/1296 + (25*PR4dep1)/10368 + 
     (5185*PR4dfin)/62208 + (5*PR4ep1)/10368 + (9019*PR4fin)/933120 + 
     (61*PR5ep0)/3888 + (5*PR7ep1)/2592 + (89*PR9dep0)/2592 - PR9ep0/864 - 
     (56051*S2)/27648 - (17*S2^2)/16 - (715*T1ep)/62208 + 
     (2077*T1ep2)/93312 + (5*T1ep3)/1728 - (7529099*z2)/6718464 + 
     (2077*S2*z2)/6912 + (5*T1ep*z2)/1728 - (1147279*z3)/699840 - 
     (5*S2*z3)/192 + (11*z2*z3)/1728 - (2683*z4)/248832 + (3449*z5)/25920)/
    ep, II[1, 1, 2, 1, 2, 0, 1, 1, 1, 0, 0, 4, 1, 0, 0] -> 
  -1/(17280*ep^5) + 37/(20736*ep^4) + (9391/207360 - (305*S2)/1728 - z2/6912)/
    ep^3 + (23717/414720 - (22957*S2)/10368 - (305*T1ep)/23328 - 
     (2255*z2)/41472 + (113803*z3)/466560)/ep^2 + 
   (-137017457711/29023764480 - (119*B4)/1296 + (505*D5)/3888 - 
     (127*D6)/11664 - (239*D6ep)/11664 + (257*PR10ep0)/11664 + 
     (187*PR14ep0)/23328 + (239*PR15ep0)/11664 + (935*PR4dep1)/41472 - 
     (13465*PR4dfin)/2239488 + (187*PR4ep1)/41472 + 
     (166463*PR4fin)/11197440 + (41*PR5ep0)/5832 + (187*PR7ep1)/10368 - 
     (55*PR9dep0)/7776 + (239*PR9ep0)/23328 + (5810459*S2)/995328 + 
     (45*S2^2)/64 + (720659*T1ep)/2239488 + (52099*T1ep2)/373248 + 
     (187*T1ep3)/6912 - (252427267*z2)/80621568 + (16553*S2*z2)/9216 + 
     (187*T1ep*z2)/6912 - (40571183*z3)/50388480 - (187*S2*z3)/768 + 
     (3137*z2*z3)/93312 + (1700519*z4)/14929920 + (187*z5)/11520)/ep, 
 II[2, 1, 1, 1, 3, 1, 0, 4, 0, 0, 1, 0, 1, 0, 0] -> 
  1/(51840*ep^5) - 113/(103680*ep^4) + 
   (-217759/5598720 + (2045*S2)/15552 + z2/20736)/ep^3 + 
   (-410653/3732480 + (266699*S2)/93312 + (2045*T1ep)/209952 + 
     (15343*z2)/373248 - (418861*z3)/1049760)/ep^2 + 
   (259975541717/25798901760 - (7*B4)/3456 - (107*D5)/432 - 
     (311*PR10ep0)/11664 - (641*PR14ep0)/23328 - (23455*PR4dep1)/995328 + 
     (223225*PR4dfin)/5971968 - (4691*PR4ep1)/995328 - 
     (724831*PR4fin)/29859840 - (1607*PR5ep0)/69984 - (4691*PR7ep1)/248832 - 
     (224136323*S2)/23887872 - (5*S2^2)/16 - (80141297*T1ep)/161243136 - 
     (5539793*T1ep2)/26873856 - (4691*T1ep3)/165888 + 
     (359558717*z2)/71663616 - (1802971*S2*z2)/663552 - 
     (4691*T1ep*z2)/165888 - (590953669*z3)/403107840 + (4691*S2*z3)/18432 - 
     (4691*z2*z3)/82944 + (371148683*z4)/358318080 - (4691*z5)/276480)/ep, 
 II[2, 1, 2, 1, 2, 1, 1, 0, 0, 0, 1, 4, 0, 0, 0] -> 
  1/(103680*ep^5) + 17/(38880*ep^4) + 
   (53561/3732480 - (475*S2)/10368 + z2/41472)/ep^3 + 
   (32707/1119744 - (2297*S2)/3456 - (475*T1ep)/139968 - (49*z2)/3456 + 
     (43423*z3)/559872)/ep^2 + (-151321395203/348285173760 + (215*B4)/15552 - 
     (133*D5)/15552 + (29*PR10ep0)/3888 + (275*PR4dep1)/55296 - 
     (693205*PR4dfin)/26873856 + (55*PR4ep1)/55296 - 
     (65657*PR4fin)/26873856 + (55*PR7ep1)/13824 + (287999*S2)/11943936 + 
     (7*S2^2)/4 + (141055*T1ep)/2985984 + (127351*T1ep2)/4478976 + 
     (55*T1ep3)/9216 - (496700947*z2)/967458816 + (39917*S2*z2)/110592 + 
     (55*T1ep*z2)/9216 + (21551183*z3)/120932352 - (55*S2*z3)/1024 + 
     (55*z2*z3)/4608 - (7919759*z4)/35831808 + (11*z5)/3072)/ep, 
 II[4, 1, 1, 0, 1, 1, 1, 1, 0, 1, 1, 1, 1, 1, 0] -> 
  -1/(960*ep^4) + (-65/3456 + z3/360)/ep^3 + 
   (-15589/103680 + (5*S2)/32 - z2/384 + (23*z3)/1080 + z4/240)/ep^2 + 
   (19791931/1049760 - (13*D5)/54 + PR0ep0/216 - PR10ep0/324 - PR11dep0/16 + 
     (385*PR4dfin)/864 + (79*PR4fin)/12960 + PR5ep0/9 + (67*PR9dep0)/288 + 
     PR9ep0/288 - (12145*S2)/576 + (117*S2^2)/32 - (25*T1ep)/108 + 
     (97*T1ep2)/1296 - (812503*z2)/186624 + (97*S2*z2)/96 - (37013*z3)/4860 - 
     (5*S2*z3)/48 - (14603*z4)/17280 - (217*z5)/1440)/ep, 
 II[2, 1, 1, 1, 2, 1, 1, 4, 0, 0, 1, 1, 0, 0, 0] -> 
  -1/(12960*ep^5) + 121/(77760*ep^4) + (6359/155520 - (25*S2)/144 - z2/5184)/
    ep^3 + (10283/2799360 - (1621*S2)/2592 - (25*T1ep)/1944 - 
     (1679*z2)/31104 - (5849*z3)/93312)/ep^2 + 
   (-4011906973/4837294080 - (221*B4)/1944 + (41*D5)/3456 - (1459*D6)/20736 + 
     (47*PR10ep0)/3888 - (275*PR14ep0)/31104 + (85*PR4dep1)/6912 - 
     (41435*PR4dfin)/373248 + (17*PR4ep1)/6912 + (877*PR4fin)/1866240 - 
     (19*PR5ep0)/729 + (17*PR7ep1)/1728 - (1163*PR9dep0)/31104 + 
     (202883*S2)/55296 + (291*S2^2)/256 + (74263*T1ep)/1119744 + 
     (2639*T1ep2)/186624 + (17*T1ep3)/1152 - (2543189*z2)/13436928 + 
     (1439*S2*z2)/13824 + (17*T1ep*z2)/1152 - (7311839*z3)/4199040 - 
     (17*S2*z3)/128 + (17*z2*z3)/576 + (519623*z4)/497664 + (17*z5)/1920)/ep, 
 II[1, 1, 1, 1, 4, 1, 1, 1, 1, 0, 1, 1, 1, 0, 0] -> 
  -1/(1440*ep^5) - 7/(640*ep^4) + (-917/11520 + (5*S2)/48 - z2/576)/ep^3 + 
   (-5899/23040 + (71*S2)/192 + (5*T1ep)/648 + (17*z2)/2304 + (547*z3)/6480)/
    ep^2 + (-86101553/6718464 + (173*D5)/864 + (439*D6)/15552 - D6ep/162 - 
     PR10ep0/72 - (5*PR11dep0)/108 + (11*PR12ep0)/972 + (13*PR14ep0)/864 + 
     PR15ep0/162 - (5*PR4dfin)/16 - (49*PR4fin)/6480 - (121*PR5ep0)/1944 - 
     (37*PR9dep0)/288 + PR9ep0/324 + (16507*S2)/1152 - (63*S2^2)/64 + 
     (49*T1ep)/216 - (19*T1ep2)/1296 + (843067*z2)/373248 - (7*S2*z2)/48 + 
     (684293*z3)/116640 - (z2*z3)/162 + (105071*z4)/207360 - (10*z5)/27)/ep, 
 II[1, 1, 2, 1, 5, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0] -> 
  -1/(8640*ep^5) + 11/(4320*ep^4) + (353/31104 - (55*S2)/864 - z2/3456)/
    ep^3 + (-104531/933120 + (277*S2)/1296 - (55*T1ep)/11664 - (77*z2)/5184 - 
     (33013*z3)/933120)/ep^2 + (-60109233983/116095057920 + (11*B4)/1728 + 
     (313*D5)/62208 - (1511*D6)/373248 + (23*D6ep)/5832 + (17*PR10ep0)/2916 - 
     (151*PR14ep0)/46656 - (23*PR15ep0)/5832 - (115*PR4dep1)/55296 + 
     (140615*PR4dfin)/8957952 - (23*PR4ep1)/55296 - (41645*PR4fin)/8957952 - 
     (17*PR5ep0)/5832 - (23*PR7ep1)/13824 + (31*PR9dep0)/15552 - 
     (23*PR9ep0)/11664 + (10852523*S2)/3981312 - (249*S2^2)/128 + 
     (47843*T1ep)/8957952 - (16637*T1ep2)/1492992 - (23*T1ep3)/9216 + 
     (256756265*z2)/322486272 - (6719*S2*z2)/36864 - (23*T1ep*z2)/9216 + 
     (14464267*z3)/201553920 + (23*S2*z3)/1024 - (391*z2*z3)/373248 + 
     (5068877*z4)/59719680 - (23*z5)/15360)/ep, 
 II[1, 1, 1, 1, 5, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0] -> 
  1/(1440*ep^5) + 397/(17280*ep^4) + (961/5760 - (5*S2)/16 + z2/576)/ep^3 + 
   (4733/25920 - (355*S2)/576 - (5*T1ep)/216 - (323*z2)/6912 - 
     (2873*z3)/51840)/ep^2 + (1635369391/1074954240 + B4/432 - (13*D5)/128 - 
     (551*D6)/20736 + (2*D6ep)/81 + (59*PR10ep0)/2592 - (229*PR14ep0)/10368 - 
     (2*PR15ep0)/81 - (5*PR4dep1)/4608 + (595*PR4dfin)/27648 - PR4ep1/4608 - 
     (2527*PR4fin)/414720 - PR5ep0/72 - PR7ep1/1152 + (49*PR9dep0)/3456 - 
     PR9ep0/81 - (172097*S2)/110592 - (243*S2^2)/256 - (46817*T1ep)/248832 - 
     (763*T1ep2)/13824 - T1ep3/768 + (3928391*z2)/2985984 - 
     (923*S2*z2)/1024 - (T1ep*z2)/768 - (4399*z3)/7680 + (3*S2*z3)/256 + 
     (229*z2*z3)/10368 + (14083*z4)/61440 - z5/1280)/ep, 
 II[1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 4, 1, 0, 0] -> 
  -1/(1920*ep^5) - 19/(2304*ep^4) + (-1361/23040 + (5*S2)/64 - z2/768)/ep^3 + 
   (-23917/138240 + (109*S2)/384 + (5*T1ep)/864 + (25*z2)/4608 + 
     (65*z3)/1728)/ep^2 + (-187573537/22394880 + (145*D5)/1152 + 
     (1037*D6)/62208 - D6ep/288 - (23*PR10ep0)/2592 - (11*PR11dep0)/864 + 
     (11*PR12ep0)/1944 + (79*PR14ep0)/10368 + PR15ep0/288 - 
     (1085*PR4dfin)/5184 - (7*PR4fin)/1728 - (169*PR5ep0)/3888 - 
     (337*PR9dep0)/3456 + PR9ep0/576 + (301*S2)/32 - (207*S2^2)/256 + 
     (1439*T1ep)/10368 - (103*T1ep2)/5184 + (43073*z2)/27648 - 
     (11*S2*z2)/48 + (94481*z3)/25920 - (z2*z3)/288 + (54377*z4)/165888 - 
     (55*z5)/864)/ep, II[4, 1, 2, 1, 1, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0] -> 
  7/(34560*ep^5) + 61/(51840*ep^4) + (17203/1244160 + (25*S2)/1152 + 
     (7*z2)/13824)/ep^3 + (137639/933120 - (1579*S2)/3456 + (25*T1ep)/15552 + 
     (211*z2)/20736 + (13489*z3)/311040)/ep^2 + 
   (-5413261583/806215680 - B4/48 + (947*D5)/10368 + (377*D6)/62208 - 
     (77*D6ep)/7776 - (31*PR10ep0)/1944 + (5*PR11dep0)/864 - PR12ep0/972 + 
     (317*PR14ep0)/31104 + (77*PR15ep0)/7776 + (5*PR4dep1)/1152 - 
     (5015*PR4dfin)/20736 + PR4ep1/1152 + (247*PR4fin)/62208 - 
     (11*PR5ep0)/288 + PR7ep1/288 - (353*PR9dep0)/3456 + (77*PR9ep0)/15552 + 
     (462965*S2)/82944 + (1113*S2^2)/256 + (18185*T1ep)/186624 - 
     (437*T1ep2)/31104 + T1ep3/192 + (152833*z2)/4478976 - (103*S2*z2)/576 + 
     (T1ep*z2)/192 + (431731*z3)/186624 - (3*S2*z3)/64 + (z2*z3)/1944 + 
     (421577*z4)/1658880 - (23*z5)/8640)/ep, 
 II[4, 1, 1, 1, 2, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0] -> 
  1/(3456*ep^5) + 41/(103680*ep^4) + 
   (8777/622080 + (35*S2)/576 + (5*z2)/6912)/ep^3 + 
   (964511/3732480 - (3055*S2)/3456 + (35*T1ep)/7776 + (881*z2)/41472 + 
     (15731*z3)/155520)/ep^2 + (-1831306283/403107840 - B4/24 + (35*D5)/324 + 
     (725*D6)/46656 - (31*D6ep)/3888 + (13*PR10ep0)/972 + 
     (35*PR11dep0)/1296 - PR12ep0/5832 - PR14ep0/648 + (31*PR15ep0)/3888 + 
     (5*PR4dep1)/576 - (4565*PR4dfin)/31104 + PR4ep1/576 - 
     (1261*PR4fin)/155520 - (337*PR5ep0)/11664 + PR7ep1/144 - 
     (185*PR9dep0)/2592 + (31*PR9ep0)/7776 + (242929*S2)/41472 + 
     (171*S2^2)/64 + (16693*T1ep)/93312 + (565*T1ep2)/15552 + T1ep3/96 + 
     (1562023*z2)/2239488 + (25*S2*z2)/48 + (T1ep*z2)/96 + 
     (6226573*z3)/2799360 - (3*S2*z3)/32 + (25*z2*z3)/1944 + 
     (1396969*z4)/2488320 + (631*z5)/12960)/ep, 
 II[1, 1, 2, 1, 1, 1, 1, 4, 1, 0, 0, 1, 1, 0, 0] -> 
  1/(5760*ep^5) + 11/(3840*ep^4) + (101/7680 - (5*S2)/192 + z2/2304)/ep^3 + 
   (-67/5120 + (1111*S2)/1152 - (5*T1ep)/2592 - (7*z2)/4608 - (899*z3)/6480)/
    ep^2 + (658707721/44789760 + (5*B4)/72 - (257*D5)/1152 + (787*D6)/62208 + 
     (17*D6ep)/864 + (71*PR10ep0)/7776 - (35*PR11dep0)/864 + 
     (13*PR12ep0)/1944 - (47*PR14ep0)/3456 - (17*PR15ep0)/864 - 
     (25*PR4dep1)/1728 + (13075*PR4dfin)/31104 - (5*PR4ep1)/1728 - 
     (271*PR4fin)/51840 + (95*PR5ep0)/1296 - (5*PR7ep1)/432 + 
     (1969*PR9dep0)/10368 - (17*PR9ep0)/1728 - (217919*S2)/13824 - 
     (1227*S2^2)/256 - (5195*T1ep)/15552 - (157*T1ep2)/7776 - (5*T1ep3)/288 - 
     (162979*z2)/746496 - (329*S2*z2)/1152 - (5*T1ep*z2)/288 - 
     (6362813*z3)/1399680 + (5*S2*z3)/32 - (13*z2*z3)/864 - 
     (634243*z4)/829440 - (2*z5)/27)/ep, 
 II[1, 1, 1, 0, 1, 1, 1, 1, 0, 1, 1, 4, 1, 1, 0] -> 
  -1/(2880*ep^4) + (-119/17280 + z3/720)/ep^3 + 
   (-6719/103680 + (5*S2)/96 - z2/1152 + (5*z3)/216 + z4/480)/ep^2 + 
   (-201719/622080 + (229*S2)/576 + (5*T1ep)/1296 + z2/6912 + (4*z3)/15 - 
     (5*S2*z3)/24 + (z2*z3)/288 + (5*z4)/144 - (49*z5)/360)/ep, 
 II[2, 1, 4, 1, 2, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0] -> 
  -1/(17280*ep^5) + 23/(51840*ep^4) + (53/69120 - (5*S2)/192 - z2/6912)/
    ep^3 + (-3587/116640 + (1331*S2)/864 - (5*T1ep)/2592 - (157*z2)/20736 - 
     (15899*z3)/46656)/ep^2 + (1312539113/179159040 - (37*B4)/486 - 
     (5561*D5)/31104 - (709*D6)/20736 + (23*PR10ep0)/7776 - 
     (1045*PR14ep0)/31104 - (185*PR4dep1)/20736 - (3745*PR4dfin)/124416 - 
     (37*PR4ep1)/20736 - (17609*PR4fin)/622080 - (449*PR5ep0)/11664 - 
     (37*PR7ep1)/5184 - (653*PR9dep0)/31104 - (825623*S2)/165888 - 
     (69*S2^2)/256 - (109763*T1ep)/373248 - (25033*T1ep2)/186624 - 
     (37*T1ep3)/3456 + (6916465*z2)/1492992 - (25213*S2*z2)/13824 - 
     (37*T1ep*z2)/3456 - (1136243*z3)/699840 + (37*S2*z3)/384 - 
     (37*z2*z3)/1728 + (136909*z4)/82944 - (37*z5)/5760)/ep, 
 II[2, 1, 1, 1, 2, 4, 1, 1, 0, 0, 1, 1, 0, 0, 0] -> 
  -1/(20736*ep^5) - 7/(62208*ep^4) + 
   (749/1244160 - (35*S2)/3456 - (5*z2)/41472)/ep^3 + 
   (-10829/2239488 - (5515*S2)/5184 - (35*T1ep)/46656 - (455*z2)/124416 + 
     (7043*z3)/34560)/ep^2 + (-37154378875/7739670528 + (163*B4)/15552 + 
     (4379*D5)/31104 + (521*D6)/20736 + (41*PR10ep0)/2592 + 
     (445*PR14ep0)/31104 + (55*PR4dep1)/6144 + (121775*PR4dfin)/2985984 + 
     (11*PR4ep1)/6144 + (29659*PR4fin)/2985984 + (445*PR5ep0)/23328 + 
     (11*PR7ep1)/1536 + (143*PR9dep0)/10368 + (985115*S2)/147456 - 
     (489*S2^2)/256 + (2456833*T1ep)/8957952 + (162497*T1ep2)/1492992 + 
     (11*T1ep3)/1024 - (220764391*z2)/107495424 + (17993*S2*z2)/12288 + 
     (11*T1ep*z2)/1024 + (62872447*z3)/67184640 - (99*S2*z3)/1024 + 
     (11*z2*z3)/512 - (3655021*z4)/6635520 + (33*z5)/5120)/ep, 
 II[1, 1, 1, 1, 2, 1, 1, 1, 0, 0, 1, 4, 1, 0, 0] -> 
  1/(6912*ep^5) + 5/(20736*ep^4) + (8057/1244160 + (35*S2)/1152 + 
     (5*z2)/13824)/ep^3 + (468463/3732480 - (365*S2)/864 + (35*T1ep)/15552 + 
     (445*z2)/41472 + (18269*z3)/311040)/ep^2 + 
   (-1225480979/161243136 - B4/48 + (79*D5)/648 + (25*D6)/10368 - 
     (17*D6ep)/1728 - (7*PR10ep0)/1296 + (13*PR11dep0)/576 + PR14ep0/96 + 
     (17*PR15ep0)/1728 + (5*PR4dep1)/1152 - (9935*PR4dfin)/62208 + 
     PR4ep1/1152 + (3601*PR4fin)/311040 - (169*PR5ep0)/7776 + PR7ep1/288 - 
     (691*PR9dep0)/10368 + (17*PR9ep0)/3456 + (607453*S2)/82944 + 
     (309*S2^2)/128 + (30223*T1ep)/186624 + (209*T1ep2)/10368 + T1ep3/192 - 
     (3483889*z2)/4478976 + (331*S2*z2)/1152 + (T1ep*z2)/192 + 
     (5958781*z3)/2799360 - (3*S2*z3)/64 + (z2*z3)/1728 + (1707*z4)/20480 + 
     (151*z5)/4320)/ep, II[1, 1, 1, 1, 1, 1, 1, 1, 1, 0, 1, 1, 4, 0, 0] -> 
  -1/(5760*ep^5) - 11/(3840*ep^4) + (-491/23040 + (5*S2)/192 - z2/2304)/
    ep^3 + (-1823/27648 + (43*S2)/384 + (5*T1ep)/2592 + (7*z2)/4608 - 
     (23*z3)/6480)/ep^2 + (-27881761/13436928 + (89*D5)/3456 + 
     (53*D6)/20736 - D6ep/2592 - (5*PR10ep0)/2592 + PR11dep0/96 + 
     PR14ep0/10368 + PR15ep0/2592 - (275*PR4dfin)/5184 - (7*PR4fin)/25920 - 
     PR5ep0/81 - (115*PR9dep0)/3456 + PR9ep0/5184 + (43*S2)/18 - 
     (81*S2^2)/256 + (91*T1ep)/3456 - (65*T1ep2)/5184 + (319337*z2)/746496 - 
     (5*S2*z2)/32 + (313343*z3)/466560 - (z2*z3)/2592 + (21013*z4)/276480 + 
     (55*z5)/288)/ep, II[1, 1, 2, 4, 1, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0] -> 
  1/(17280*ep^5) + 103/(103680*ep^4) + (4903/622080 - (5*S2)/576 + z2/6912)/
    ep^3 + (44911/3732480 - (149*S2)/3456 - (5*T1ep)/7776 - (17*z2)/41472 + 
     (37*z3)/38880)/ep^2 + (265014583/17915904 + (5*B4)/54 - (929*D5)/10368 - 
     (71*D6)/20736 - D6ep/5184 + (115*PR10ep0)/2592 + (23*PR11dep0)/576 - 
     (89*PR14ep0)/3456 + PR15ep0/5184 - (25*PR4dep1)/3456 + 
     (7825*PR4dfin)/20736 - (5*PR4ep1)/3456 - (7039*PR4fin)/103680 + 
     (73*PR5ep0)/1944 - (5*PR7ep1)/864 + (10*PR9dep0)/81 + PR9ep0/10368 - 
     (604877*S2)/82944 - (2193*S2^2)/256 - (14663*T1ep)/186624 + 
     (95*T1ep2)/3456 - (5*T1ep3)/576 + (666463*z2)/124416 + 
     (845*S2*z2)/2304 - (5*T1ep*z2)/576 - (71581*z3)/46656 + (5*S2*z3)/64 - 
     (91*z2*z3)/5184 + (28549*z4)/829440 + (11*z5)/48)/ep, 
 II[1, 1, 1, 1, 1, 1, 4, 1, 1, 0, 1, 1, 1, 0, 0] -> 
  -1/(5760*ep^5) - 11/(3840*ep^4) + (-161/7680 + (5*S2)/192 - z2/2304)/ep^3 + 
   (-1615/27648 + (43*S2)/384 + (5*T1ep)/2592 + (7*z2)/4608 - (41*z3)/6480)/
    ep^2 + (-133659749/67184640 + (89*D5)/3456 + (53*D6)/20736 - D6ep/2592 - 
     (5*PR10ep0)/2592 + PR11dep0/96 + PR14ep0/10368 + PR15ep0/2592 - 
     (275*PR4dfin)/5184 - (7*PR4fin)/25920 - PR5ep0/81 - (115*PR9dep0)/3456 + 
     PR9ep0/5184 + (673*S2)/288 - (81*S2^2)/256 + (91*T1ep)/3456 - 
     (65*T1ep2)/5184 + (319985*z2)/746496 - (5*S2*z2)/32 + 
     (348443*z3)/466560 - (z2*z3)/2592 + (19861*z4)/276480 + (5*z5)/96)/ep, 
 II[1, 1, 1, 1, 2, 1, 4, 1, 0, 0, 1, 1, 1, 0, 0] -> 
  1/(8640*ep^5) + 5/(2592*ep^4) + (911/155520 - (5*S2)/288 + z2/3456)/ep^3 + 
   (-53677/933120 + (863*S2)/864 - (5*T1ep)/3888 - (5*z2)/5184 - 
     (8189*z3)/77760)/ep^2 + (3365422589/403107840 + (5*B4)/72 - 
     (197*D5)/1296 + (25*D6)/7776 + (157*D6ep)/15552 + PR10ep0/162 - 
     (11*PR11dep0)/1728 - (119*PR14ep0)/7776 - (157*PR15ep0)/15552 - 
     (25*PR4dep1)/1728 + (415*PR4dfin)/2592 - (5*PR4ep1)/1728 - 
     (49*PR4fin)/1944 + (79*PR5ep0)/3888 - (5*PR7ep1)/432 + 
     (349*PR9dep0)/3456 - (157*PR9ep0)/31104 - (382793*S2)/41472 - 
     (69*S2^2)/32 - (24791*T1ep)/93312 - (431*T1ep2)/7776 - (5*T1ep3)/288 + 
     (2712673*z2)/1119744 - (109*S2*z2)/144 - (5*T1ep*z2)/288 - 
     (79439*z3)/155520 + (5*S2*z3)/32 - (383*z2*z3)/15552 - 
     (41317*z4)/414720 - (71*z5)/576)/ep, 
 II[1, 1, 2, 1, 1, 1, 1, 1, 1, 0, 0, 1, 4, 0, 0] -> 
  1/(17280*ep^5) + 103/(103680*ep^4) + (4867/622080 - (5*S2)/576 + z2/6912)/
    ep^3 + (126739/3732480 - (149*S2)/3456 - (5*T1ep)/7776 - (17*z2)/41472 - 
     (1249*z3)/77760)/ep^2 + (-11941195211/1612431360 - (5*B4)/108 + 
     (511*D5)/10368 - (71*D6)/20736 - D6ep/5184 - (185*PR10ep0)/7776 - 
     (31*PR11dep0)/1728 + (133*PR14ep0)/10368 + PR15ep0/5184 + 
     (25*PR4dep1)/6912 - (27425*PR4dfin)/124416 + (5*PR4ep1)/6912 + 
     (17831*PR4fin)/622080 - (13*PR5ep0)/486 + (5*PR7ep1)/1728 - 
     (25*PR9dep0)/324 + PR9ep0/10368 + (679301*S2)/165888 + (1167*S2^2)/256 + 
     (13289*T1ep)/373248 - (1435*T1ep2)/62208 + (5*T1ep3)/1152 - 
     (9314005*z2)/4478976 - (485*S2*z2)/1536 + (5*T1ep*z2)/1152 + 
     (2932739*z3)/2799360 - (5*S2*z3)/128 + (11*z2*z3)/1296 + 
     (3569*z4)/34560 - (181*z5)/3456)/ep, 
 II[1, 1, 1, 4, 2, 0, 1, 1, 1, 0, 1, 1, 1, 0, 0] -> 
  1/(4320*ep^5) - 1/(5760*ep^4) + (289/34560 + (5*S2)/72 + z2/1728)/ep^3 + 
   (50929/207360 - (257*S2)/576 + (5*T1ep)/972 + (157*z2)/6912 + 
     (3953*z3)/77760)/ep^2 + (-329014471/3224862720 - B4/144 + (61*D5)/1728 + 
     (113*D6)/10368 - (7*D6ep)/1296 - PR10ep0/648 + (37*PR14ep0)/5184 + 
     (7*PR15ep0)/1296 + (5*PR4dep1)/1536 - (3425*PR4dfin)/248832 + 
     PR4ep1/1536 + (4279*PR4fin)/1244160 + PR5ep0/144 + PR7ep1/384 + 
     PR9dep0/576 + (7*PR9ep0)/2592 - (132077*S2)/110592 + (261*S2^2)/128 + 
     (17339*T1ep)/248832 + (4705*T1ep2)/124416 + T1ep3/256 - 
     (8587319*z2)/8957952 + (1675*S2*z2)/3072 + (T1ep*z2)/256 + 
     (1457423*z3)/5598720 - (9*S2*z3)/256 + (25*z2*z3)/10368 - 
     (18091*z4)/184320 + (3*z5)/1280)/ep, 
 II[4, 1, 1, 1, 3, 1, 0, 1, 0, 0, 1, 1, 1, 0, 0] -> 
  -1/(12960*ep^5) + 121/(77760*ep^4) + (103/25920 - (25*S2)/864 - z2/5184)/
    ep^3 + (-75997/699840 + S2/3 - (25*T1ep)/11664 - (179*z2)/31104 - 
     (22897*z3)/933120)/ep^2 + (197880999631/77396705280 + (619*B4)/10368 - 
     (817*D5)/6912 + (23*D6)/4608 - (49*PR10ep0)/15552 - 
     (697*PR14ep0)/62208 - (695*PR4dep1)/110592 + (297065*PR4dfin)/5971968 - 
     (139*PR4ep1)/110592 - (276847*PR4fin)/29859840 - (161*PR5ep0)/23328 - 
     (139*PR7ep1)/27648 + (31*PR9dep0)/6912 - (8941435*S2)/2654208 - 
     (1333*S2^2)/512 - (119227*T1ep)/663552 - (184921*T1ep2)/2985984 - 
     (139*T1ep3)/18432 + (372568295*z2)/214990848 - (62707*S2*z2)/73728 - 
     (139*T1ep*z2)/18432 + (26980417*z3)/134369280 + (139*S2*z3)/2048 - 
     (139*z2*z3)/9216 - (4239631*z4)/13271040 - (139*z5)/30720)/ep, 
 II[4, 1, 2, 1, 2, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0] -> 
  -1/(25920*ep^5) - 17/(7776*ep^4) + (-6359/466560 + (35*S2)/864 - z2/10368)/
    ep^3 + (125/139968 - (425*S2)/2592 + (35*T1ep)/11664 + (125*z2)/15552 + 
     (3833*z3)/93312)/ep^2 + (5052688627/4837294080 - B4/54 + 
     (115*D5)/10368 + (31*D6)/6912 + (17*PR10ep0)/3888 - (5*PR14ep0)/31104 + 
     (55*PR4dep1)/20736 + (5765*PR4dfin)/373248 + (11*PR4ep1)/20736 - 
     (839*PR4fin)/373248 + (151*PR5ep0)/23328 + (11*PR7ep1)/5184 + 
     (137*PR9dep0)/10368 - (346309*S2)/497664 + (259*S2^2)/256 + 
     (31031*T1ep)/1119744 + (4607*T1ep2)/186624 + (11*T1ep3)/3456 - 
     (4735237*z2)/13436928 + (181*S2*z2)/512 + (11*T1ep*z2)/3456 - 
     (317881*z3)/1049760 - (11*S2*z3)/384 + (11*z2*z3)/1728 + 
     (22783*z4)/165888 + (11*z5)/5760)/ep, 
 II[1, 1, 1, 1, 2, 0, 4, 1, 1, 0, 1, 1, 1, 0, 0] -> 
  1/(8640*ep^5) + 1/(480*ep^4) + (17/1920 - (5*S2)/288 + z2/3456)/ep^3 + 
   (-899/34560 + (281*S2)/288 - (5*T1ep)/3888 - z2/1728 - (9809*z3)/77760)/
    ep^2 + (197535329/1612431360 + (5*B4)/216 - D5/27 + D6/288 - PR10ep0/54 - 
     (25*PR4dep1)/2304 - (6185*PR4dfin)/124416 - (5*PR4ep1)/2304 - 
     (2897*PR4fin)/622080 - PR5ep0/72 - (5*PR7ep1)/576 - PR9dep0/108 + 
     (7321*S2)/18432 + (9*S2^2)/32 - (18557*T1ep)/124416 - 
     (4871*T1ep2)/62208 - (5*T1ep3)/384 + (7085521*z2)/4478976 - 
     (1637*S2*z2)/1536 - (5*T1ep*z2)/384 + (1212233*z3)/2799360 + 
     (15*S2*z3)/128 - (5*z2*z3)/192 + (35377*z4)/276480 - z5/128)/ep, 
 II[1, 1, 1, 1, 3, 4, 0, 1, 0, 0, 1, 1, 1, 0, 0] -> 
  -1/(25920*ep^5) - 13/(19440*ep^4) + (17/38880 + (5*S2)/864 - z2/10368)/
    ep^3 + (3037/69984 + (1759*S2)/5184 + (5*T1ep)/11664 + z2/3888 - 
     (125039*z3)/933120)/ep^2 + (25489626943/38698352640 - (2735*B4)/15552 + 
     (5683*D5)/62208 - (391*D6)/13824 + (331*PR10ep0)/15552 - 
     (5*PR14ep0)/768 + (1675*PR4dep1)/165888 + (162905*PR4dfin)/2985984 + 
     (335*PR4ep1)/165888 + (113921*PR4fin)/14929920 + PR5ep0/1296 + 
     (335*PR7ep1)/41472 - (37*PR9dep0)/6912 + (8533429*S2)/1327104 - 
     (1793*S2^2)/512 + (1822823*T1ep)/8957952 + (83623*T1ep2)/1492992 + 
     (335*T1ep3)/27648 - (43112137*z2)/107495424 + (3109*S2*z2)/4096 + 
     (335*T1ep*z2)/27648 - (178086971*z3)/67184640 - (335*S2*z3)/3072 + 
     (335*z2*z3)/13824 + (30616627*z4)/19906560 + (67*z5)/9216)/ep, 
 II[1, 1, 2, 1, 2, 0, 4, 1, 1, 0, 0, 1, 1, 0, 0] -> 
  -1/(51840*ep^5) - 23/(62208*ep^4) + 
   (-11719/1866240 + (5*S2)/1728 - z2/20736)/ep^3 + 
   (-515623/11197440 + (3929*S2)/10368 + (5*T1ep)/23328 + (5*z2)/124416 - 
     (2339*z3)/58320)/ep^2 + (-510150559/483729408 + (35*B4)/648 - 
     (157*D5)/3456 + (7*D6)/2304 - (161*PR10ep0)/7776 + (5*PR14ep0)/1152 - 
     (25*PR4dep1)/3456 - (12385*PR4dfin)/186624 - (5*PR4ep1)/3456 + 
     (2423*PR4fin)/933120 - PR5ep0/108 - (5*PR7ep1)/864 - 
     (179*PR9dep0)/10368 - (801487*S2)/248832 + (503*S2^2)/256 - 
     (73681*T1ep)/559872 - (5461*T1ep2)/93312 - (5*T1ep3)/576 + 
     (993943*z2)/3359232 - (1817*S2*z2)/2304 - (5*T1ep*z2)/576 + 
     (2122529*z3)/2099520 + (5*S2*z3)/64 - (5*z2*z3)/288 - 
     (347507*z4)/829440 - z5/192)/ep, 
 II[1, 1, 1, 0, 5, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0] -> 
  1/(2160*ep^4) + (47/2880 - z3/1080)/ep^3 + 
   (21521/155520 - (5*S2)/24 + z2/864 - (41*z3)/4320 - z4/720)/ep^2 + 
   (-91999969877/4837294080 + (5*B4)/324 + (1037*D5)/3888 - PR0ep0/243 + 
     (13*PR10ep0)/2916 + (77*PR11dep0)/1296 - (25*PR4dep1)/20736 - 
     (56305*PR4dfin)/124416 - (5*PR4ep1)/20736 - (31627*PR4fin)/1866240 - 
     (449*PR5ep0)/3888 - (5*PR7ep1)/5184 - (631*PR9dep0)/2592 - PR9ep0/864 + 
     (1252115*S2)/55296 - (109*S2^2)/32 + (10585*T1ep)/41472 - 
     (14461*T1ep2)/186624 - (5*T1ep3)/3456 + (72144275*z2)/13436928 - 
     (14461*S2*z2)/13824 - (5*T1ep*z2)/3456 + (23115239*z3)/2799360 + 
     (13*S2*z3)/384 - (5*z2*z3)/1728 + (2280191*z4)/2488320 + 
     (6559*z5)/51840)/ep, II[5, 1, 0, 1, 2, 1, 1, 2, 0, 0, 1, 1, 0, 0, 0] -> 
  1/(38880*ep^5) - 185/(93312*ep^4) + 
   (-1925/46656 + (565*S2)/3888 + z2/15552)/ep^3 + 
   (-77201/4199040 + (48959*S2)/46656 + (565*T1ep)/52488 + (2705*z2)/62208 - 
     (55279*z3)/839808)/ep^2 + (13404755185/5159780352 + (8299*B4)/93312 + 
     (697*D5)/23328 - (79*PR10ep0)/23328 - (12095*PR4dep1)/995328 + 
     (221785*PR4dfin)/5971968 - (2419*PR4ep1)/995328 - 
     (787199*PR4fin)/29859840 - (2419*PR7ep1)/248832 - (8821985*S2)/7962624 - 
     (13*S2^2)/8 - (3941329*T1ep)/161243136 - (1003057*T1ep2)/26873856 - 
     (2419*T1ep3)/165888 + (218377853*z2)/71663616 - (286139*S2*z2)/663552 - 
     (2419*T1ep*z2)/165888 + (123529295*z3)/80621568 + (2419*S2*z3)/18432 - 
     (2419*z2*z3)/82944 - (15992257*z4)/71663616 - (2419*z5)/276480)/ep, 
 II[2, 1, 1, 1, 6, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0] -> 
  1/(25920*ep^5) - 797/(311040*ep^4) + 
   (-76987/5598720 + (475*S2)/7776 + z2/10368)/ep^3 + 
   (376321/3732480 - (13453*S2)/93312 + (475*T1ep)/104976 + 
     (5209*z2)/373248 + (257509*z3)/8398080)/ep^2 + 
   (-739821185081/1393140695040 - (6253*B4)/186624 + (1181*D5)/46656 - 
     PR10ep0/1296 + (95*PR14ep0)/23328 + (8465*PR4dep1)/1990656 - 
     (2523535*PR4dfin)/107495424 + (1693*PR4ep1)/1990656 + 
     (4998617*PR4fin)/537477120 + (121*PR5ep0)/34992 + (1693*PR7ep1)/497664 - 
     (254481247*S2)/238878720 + (121*S2^2)/64 + (18166751*T1ep)/322486272 + 
     (1593983*T1ep2)/53747712 + (1693*T1ep3)/331776 - 
     (4864499425*z2)/3869835264 + (571861*S2*z2)/1327104 + 
     (1693*T1ep*z2)/331776 - (374265551*z3)/2418647040 - (1693*S2*z3)/36864 + 
     (1693*z2*z3)/165888 + (8159123*z4)/79626240 + (1693*z5)/552960)/ep, 
 II[5, 1, 1, 1, 2, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0] -> 
  -1/(8640*ep^5) + 13/(34560*ep^4) + (-5143/622080 - (25*S2)/864 - z2/3456)/
    ep^3 + (-38797/248832 + (29*S2)/81 - (25*T1ep)/11664 - (361*z2)/41472 - 
     (16757*z3)/622080)/ep^2 + (-3057486253/17199267840 + (2789*B4)/62208 - 
     (2395*D5)/124416 + (7*D6)/248832 + D6ep/1944 - (137*PR10ep0)/31104 - 
     (151*PR14ep0)/124416 - PR15ep0/1944 - (3545*PR4dep1)/663552 + 
     (29455*PR4dfin)/3981312 - (709*PR4ep1)/663552 - (25669*PR4fin)/3981312 - 
     (73*PR5ep0)/15552 - (709*PR7ep1)/165888 - (823*PR9dep0)/124416 - 
     PR9ep0/3888 + (1609619*S2)/1769472 - (1971*S2^2)/1024 - 
     (1930493*T1ep)/35831808 - (70111*T1ep2)/1990656 - (709*T1ep3)/110592 + 
     (53891915*z2)/47775744 - (216733*S2*z2)/442368 - (709*T1ep*z2)/110592 + 
     (1006627*z3)/1990656 + (709*S2*z3)/12288 - (6125*z2*z3)/497664 - 
     (18163969*z4)/79626240 - (709*z5)/184320)/ep, 
 II[1, 1, 5, 1, 1, 1, 1, 1, 1, 0, 0, 1, 1, 0, 0] -> 
  1/(4320*ep^5) + 403/(51840*ep^4) + (3703/62208 - (5*S2)/48 + z2/1728)/
    ep^3 + (181453/1866240 - (95*S2)/432 - (5*T1ep)/648 - (317*z2)/20736 - 
     (2461*z3)/103680)/ep^2 + (2607189769/1074954240 - (17*B4)/864 - 
     (133*D5)/2304 - (1325*D6)/124416 + (281*D6ep)/31104 + 
     (29*PR10ep0)/3888 - (29*PR11dep0)/1152 - (97*PR14ep0)/15552 - 
     (281*PR15ep0)/31104 + (5*PR4dep1)/4608 + (12545*PR4dfin)/248832 + 
     PR4ep1/4608 + (1331*PR4fin)/414720 + (65*PR5ep0)/7776 + PR7ep1/1152 + 
     (731*PR9dep0)/20736 - (281*PR9ep0)/62208 - (925421*S2)/331776 + 
     (45*S2^2)/128 - (56317*T1ep)/746496 - (73*T1ep2)/124416 + T1ep3/768 - 
     (1515487*z2)/2985984 - (553*S2*z2)/9216 + (T1ep*z2)/768 - 
     (6904841*z3)/5598720 - (41*S2*z3)/768 + (181*z2*z3)/15552 + 
     (159971*z4)/1658880 - (2041*z5)/11520)/ep, 
 II[1, 1, 2, 0, 1, 1, 1, 5, 1, 0, 0, 1, 1, 0, 0] -> 
  -1/(12960*ep^5) - 137/(51840*ep^4) + (-12131/933120 + (5*S2)/144 - z2/5184)/
    ep^3 + (26483/622080 - (4355*S2)/10368 + (5*T1ep)/1944 + (103*z2)/20736 + 
     (18857*z3)/622080)/ep^2 + (-295664699857/77396705280 - (1117*B4)/10368 + 
     (12061*D5)/124416 - (3793*D6)/248832 + (11*D6ep)/1944 + 
     (217*PR10ep0)/31104 + (1249*PR14ep0)/124416 - (11*PR15ep0)/1944 + 
     (1385*PR4dep1)/110592 - (196055*PR4dfin)/5971968 + (277*PR4ep1)/110592 + 
     (885073*PR4fin)/29859840 + (29*PR5ep0)/2592 + (277*PR7ep1)/27648 - 
     (55*PR9dep0)/124416 - (11*PR9ep0)/3888 + (3149335*S2)/884736 + 
     (1773*S2^2)/1024 + (3804023*T1ep)/17915904 + (257527*T1ep2)/2985984 + 
     (277*T1ep3)/18432 - (769301465*z2)/214990848 + (261367*S2*z2)/221184 + 
     (277*T1ep*z2)/18432 - (147497107*z3)/134369280 - (277*S2*z3)/2048 + 
     (8887*z2*z3)/248832 + (14748307*z4)/39813120 + (277*z5)/30720)/ep, 
 II[1, 1, 1, 1, 5, 1, 1, 1, 0, 0, 1, 1, 1, 0, 0] -> 
  1/(2160*ep^5) + 5/(324*ep^4) + (36001/311040 - (5*S2)/24 + z2/864)/ep^3 + 
   (332507/1866240 - (335*S2)/864 - (5*T1ep)/324 - (5*z2)/162 - 
     (809*z3)/10368)/ep^2 + (7115807227/806215680 + B4/144 - 
     (1765*D5)/10368 - (7255*D6)/186624 + (101*D6ep)/5184 + 
     (179*PR10ep0)/7776 + (125*PR11dep0)/5184 - (23*PR12ep0)/2916 - 
     (569*PR14ep0)/31104 - (101*PR15ep0)/5184 - (5*PR4dep1)/3456 + 
     (15775*PR4dfin)/62208 - PR4ep1/3456 + (259*PR4fin)/62208 + 
     (125*PR5ep0)/2916 - PR7ep1/864 + (619*PR9dep0)/5184 - 
     (101*PR9ep0)/10368 - (824821*S2)/82944 - (297*S2^2)/256 - 
     (40631*T1ep)/186624 + T1ep2/1152 - T1ep3/576 - (2588323*z2)/2239488 - 
     (71*S2*z2)/768 - (T1ep*z2)/576 - (3789919*z3)/933120 + (S2*z3)/64 + 
     (83*z2*z3)/5184 - (77273*z4)/248832 + (2599*z5)/12960)/ep, 
 II[1, 1, 1, 1, 6, 1, 0, 1, 0, 0, 1, 1, 1, 0, 0] -> 
  -1/(4320*ep^5) - 989/(51840*ep^4) + (-1159/7776 + (125*S2)/432 - z2/1728)/
    ep^3 + (-34439/311040 + (823*S2)/1152 + (125*T1ep)/5832 + (337*z2)/6912 + 
     (22141*z3)/1866240)/ep^2 + (-75900962183/46438023168 - (287*B4)/31104 + 
     (6625*D5)/41472 + (12467*D6)/746496 - (47*D6ep)/2916 - 
     (1391*PR10ep0)/93312 + (9121*PR14ep0)/373248 + (47*PR15ep0)/2916 + 
     (235*PR4dep1)/331776 - (134165*PR4dfin)/17915904 + (47*PR4ep1)/331776 + 
     (306403*PR4fin)/89579520 + (143*PR5ep0)/7776 + (47*PR7ep1)/82944 - 
     (1165*PR9dep0)/124416 + (47*PR9ep0)/5832 + (24099583*S2)/7962624 + 
     (879*S2^2)/1024 + (1587565*T1ep)/5971968 + (215815*T1ep2)/2985984 + 
     (47*T1ep3)/55296 - (741250235*z2)/644972544 + (27535*S2*z2)/24576 + 
     (47*T1ep*z2)/55296 + (30735235*z3)/80621568 - (47*S2*z3)/6144 - 
     (10763*z2*z3)/746496 - (11372279*z4)/119439360 + (47*z5)/92160)/ep, 
 II[5, 1, 1, 1, 2, 1, 1, 1, 0, 0, 1, 1, 0, 0, 0] -> 
  -1/(8640*ep^5) + 13/(34560*ep^4) + (-5143/622080 - (25*S2)/864 - z2/3456)/
    ep^3 + (-38797/248832 + (29*S2)/81 - (25*T1ep)/11664 - (361*z2)/41472 - 
     (16757*z3)/622080)/ep^2 + (-3057486253/17199267840 + (2789*B4)/62208 - 
     (2395*D5)/124416 + (7*D6)/248832 + D6ep/1944 - (137*PR10ep0)/31104 - 
     (151*PR14ep0)/124416 - PR15ep0/1944 - (3545*PR4dep1)/663552 + 
     (29455*PR4dfin)/3981312 - (709*PR4ep1)/663552 - (25669*PR4fin)/3981312 - 
     (73*PR5ep0)/15552 - (709*PR7ep1)/165888 - (823*PR9dep0)/124416 - 
     PR9ep0/3888 + (1609619*S2)/1769472 - (1971*S2^2)/1024 - 
     (1930493*T1ep)/35831808 - (70111*T1ep2)/1990656 - (709*T1ep3)/110592 + 
     (53891915*z2)/47775744 - (216733*S2*z2)/442368 - (709*T1ep*z2)/110592 + 
     (1006627*z3)/1990656 + (709*S2*z3)/12288 - (6125*z2*z3)/497664 - 
     (18163969*z4)/79626240 - (709*z5)/184320)/ep, 
 II[1, 1, 5, 1, 2, 0, 1, 1, 1, 0, 0, 1, 1, 0, 0] -> 
  -1/(12960*ep^5) + 121/(77760*ep^4) + (295/93312 - (5*S2)/108 - z2/5184)/
    ep^3 + (-353417/2799360 + (269*S2)/864 - (5*T1ep)/1458 - (359*z2)/31104 - 
     (6959*z3)/116640)/ep^2 + (-3681736057/14511882240 + (19*B4)/864 - 
     (41*D5)/3888 - (163*D6)/46656 + (91*D6ep)/11664 + (71*PR10ep0)/11664 - 
     (113*PR14ep0)/23328 - (91*PR15ep0)/11664 - (95*PR4dep1)/20736 + 
     (20665*PR4dfin)/1119744 - (19*PR4ep1)/20736 - (35711*PR4fin)/5598720 - 
     (31*PR5ep0)/23328 - (19*PR7ep1)/5184 + (65*PR9dep0)/7776 - 
     (91*PR9ep0)/23328 + (641789*S2)/497664 - (27*S2^2)/16 - 
     (13129*T1ep)/373248 - (4195*T1ep2)/186624 - (19*T1ep3)/3456 + 
     (38299735*z2)/40310784 - (1505*S2*z2)/4608 - (19*T1ep*z2)/3456 + 
     (7542317*z3)/25194240 + (35*S2*z3)/384 - (149*z2*z3)/46656 + 
     (66271*z4)/7464960 - (19*z5)/5760)/ep, 
 II[5, 1, 1, 1, 3, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0] -> 
  1/(38880*ep^5) - 185/(93312*ep^4) + 
   (12053/2799360 - (245*S2)/7776 + z2/15552)/ep^3 + 
   (888463/16796160 - (18913*S2)/23328 - (245*T1ep)/104976 - 
     (2885*z2)/186624 + (97007*z3)/1049760)/ep^2 + 
   (-44158485413/19349176320 + (161*B4)/5832 + (191*D5)/5832 - 
     (13*PR10ep0)/3888 + (229*PR14ep0)/23328 + (805*PR4dep1)/248832 - 
     (39235*PR4dfin)/1492992 + (161*PR4ep1)/248832 + (21527*PR4fin)/2488320 + 
     (71*PR5ep0)/8748 + (161*PR7ep1)/62208 - (1143151*S2)/5971968 + 
     (63*S2^2)/32 + (1884043*T1ep)/40310784 + (211147*T1ep2)/6718464 + 
     (161*T1ep3)/41472 - (89830525*z2)/53747712 + (67769*S2*z2)/165888 + 
     (161*T1ep*z2)/41472 + (7590499*z3)/20155392 - (161*S2*z3)/4608 + 
     (161*z2*z3)/20736 - (49393609*z4)/89579520 + (161*z5)/69120)/ep, 
 II[5, 1, 2, 1, 2, 1, 1, 0, 0, 0, 1, 1, 0, 0, 0] -> 
  1/(77760*ep^5) + 599/(311040*ep^4) + 
   (70139/5598720 - (85*S2)/2592 + z2/31104)/ep^3 + 
   (38033/11197440 + (4615*S2)/31104 - (85*T1ep)/34992 - (761*z2)/124416 - 
     (23813*z3)/559872)/ep^2 + (-843869936681/1393140695040 - 
     (455*B4)/62208 + (301*D5)/15552 + (11*PR10ep0)/3888 - 
     (725*PR4dep1)/663552 + (1982945*PR4dfin)/107495424 - 
     (145*PR4ep1)/663552 + (34549*PR4fin)/107495424 - (145*PR7ep1)/165888 + 
     (105838493*S2)/47775744 - (95*S2^2)/64 + (3225637*T1ep)/107495424 - 
     (8699*T1ep2)/17915904 - (145*T1ep3)/110592 + 
     (1139656751*z2)/3869835264 - (10153*S2*z2)/442368 - 
     (145*T1ep*z2)/110592 - (68686867*z3)/483729408 + (145*S2*z3)/12288 - 
     (145*z2*z3)/55296 + (14125183*z4)/143327232 - (29*z5)/36864)/ep, 
 II[1, 1, 1, 1, 6, 1, 0, 1, 0, 0, 1, 1, 1, 0, 0] -> 
  -1/(4320*ep^5) - 989/(51840*ep^4) + (-1159/7776 + (125*S2)/432 - z2/1728)/
    ep^3 + (-34439/311040 + (823*S2)/1152 + (125*T1ep)/5832 + (337*z2)/6912 + 
     (22141*z3)/1866240)/ep^2 + (-75900962183/46438023168 - (287*B4)/31104 + 
     (6625*D5)/41472 + (12467*D6)/746496 - (47*D6ep)/2916 - 
     (1391*PR10ep0)/93312 + (9121*PR14ep0)/373248 + (47*PR15ep0)/2916 + 
     (235*PR4dep1)/331776 - (134165*PR4dfin)/17915904 + (47*PR4ep1)/331776 + 
     (306403*PR4fin)/89579520 + (143*PR5ep0)/7776 + (47*PR7ep1)/82944 - 
     (1165*PR9dep0)/124416 + (47*PR9ep0)/5832 + (24099583*S2)/7962624 + 
     (879*S2^2)/1024 + (1587565*T1ep)/5971968 + (215815*T1ep2)/2985984 + 
     (47*T1ep3)/55296 - (741250235*z2)/644972544 + (27535*S2*z2)/24576 + 
     (47*T1ep*z2)/55296 + (30735235*z3)/80621568 - (47*S2*z3)/6144 - 
     (10763*z2*z3)/746496 - (11372279*z4)/119439360 + (47*z5)/92160)/ep, 
 II[1, 1, 1, 1, 7, 0, 0, 1, 0, 0, 1, 1, 1, 0, 0] -> 
  1/(12960*ep^5) + 2831/(155520*ep^4) + 
   (1265711/8398080 - (3545*S2)/11664 + z2/5184)/ep^3 + 
   (176861/4199040 - (119329*S2)/139968 - (3545*T1ep)/157464 - 
     (31241*z2)/559872 + (83131*z3)/3149280)/ep^2 + 
   (95393371/25194240 - (367*D5)/1296 - (185*PR14ep0)/5832 - 
     (229*PR5ep0)/8748 - (9627371*S2)/1399680 - (838609*T1ep)/1889568 - 
     (9265*T1ep2)/78732 + (3597191*z2)/3359232 - (13535*S2*z2)/7776 - 
     (41684683*z3)/37791360 + (1181953*z4)/16796160)/ep, 
 II[2, 1, 1, 1, 6, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0] -> 
  1/(25920*ep^5) - 797/(311040*ep^4) + 
   (-76987/5598720 + (475*S2)/7776 + z2/10368)/ep^3 + 
   (376321/3732480 - (13453*S2)/93312 + (475*T1ep)/104976 + 
     (5209*z2)/373248 + (257509*z3)/8398080)/ep^2 + 
   (-739821185081/1393140695040 - (6253*B4)/186624 + (1181*D5)/46656 - 
     PR10ep0/1296 + (95*PR14ep0)/23328 + (8465*PR4dep1)/1990656 - 
     (2523535*PR4dfin)/107495424 + (1693*PR4ep1)/1990656 + 
     (4998617*PR4fin)/537477120 + (121*PR5ep0)/34992 + (1693*PR7ep1)/497664 - 
     (254481247*S2)/238878720 + (121*S2^2)/64 + (18166751*T1ep)/322486272 + 
     (1593983*T1ep2)/53747712 + (1693*T1ep3)/331776 - 
     (4864499425*z2)/3869835264 + (571861*S2*z2)/1327104 + 
     (1693*T1ep*z2)/331776 - (374265551*z3)/2418647040 - (1693*S2*z3)/36864 + 
     (1693*z2*z3)/165888 + (8159123*z4)/79626240 + (1693*z5)/552960)/ep, 
 II[1, 1, 4, 0, 2, 0, 1, 1, 0, 1, 1, 1, 1, 1, 0] -> 
  1/(8640*ep^4) + (-1/2880 - z3/4320)/ep^3 + 
   (439/311040 + (5*S2)/96 + z2/3456 - (49*z3)/8640 - z4/2880)/ep^2 + 
   (29209/155520 + (29*S2)/432 + (5*T1ep)/1296 + (19*z2)/1152 - 
     (5059*z3)/155520 + (S2*z3)/16 - (z2*z3)/1728 - (49*z4)/5760 + z5/540)/
    ep, II[2, 1, 0, 1, 2, 1, 4, 2, 0, 0, 1, 1, 0, 0, 0] -> 
  1/(155520*ep^5) + 883/(933120*ep^4) + 
   (36509/5598720 - (35*S2)/1728 + z2/62208)/ep^3 + 
   (271003/6718464 - (25405*S2)/31104 - (35*T1ep)/23328 - (1637*z2)/373248 + 
     (40531*z3)/279936)/ep^2 + (-71042320307/38698352640 - (583*B4)/46656 + 
     (1591*D5)/23328 + (205*PR10ep0)/11664 + (4115*PR4dep1)/497664 - 
     (65765*PR4dfin)/2985984 + (823*PR4ep1)/497664 - 
     (30317*PR4fin)/14929920 + (823*PR7ep1)/124416 + (37394279*S2)/11943936 + 
     (19*S2^2)/64 + (3935999*T1ep)/26873856 + (92213*T1ep2)/1492992 + 
     (823*T1ep3)/82944 - (69328507*z2)/107495424 + (91093*S2*z2)/110592 + 
     (823*T1ep*z2)/82944 + (8187607*z3)/13436928 - (823*S2*z3)/9216 + 
     (823*z2*z3)/41472 - (3953*z4)/1327104 + (823*z5)/138240)/ep, 
 II[1, 1, 1, 1, 2, 1, 1, 1, 0, 0, 4, 1, 1, 0, 0] -> 
  1/(8640*ep^5) - 59/(103680*ep^4) + (29/155520 + (5*S2)/96 + z2/3456)/ep^3 + 
   (531379/3732480 + (79*S2)/3456 + (5*T1ep)/1296 + (661*z2)/41472 + z3/216)/
    ep^2 + (2463407/33592320 + (5*D5)/216 + D6/162 - (7*D6ep)/648 - 
     PR10ep0/81 + (11*PR14ep0)/1296 + (7*PR15ep0)/648 - (5*PR4dfin)/324 + 
     PR4fin/324 + PR5ep0/648 - (5*PR9dep0)/432 + (7*PR9ep0)/1296 + 
     (1723*S2)/10368 + (1447*T1ep)/46656 + T1ep2/162 - (60259*z2)/186624 + 
     (7*S2*z2)/64 - (20941*z3)/933120 - (7*z2*z3)/648 - (2635*z4)/27648)/ep, 
 II[1, 1, 2, 1, 1, 1, 1, 1, 4, 0, 0, 1, 1, 0, 0] -> 
  1/(17280*ep^5) - 7/(25920*ep^4) + (-29/622080 + (5*S2)/192 + z2/6912)/
    ep^3 + (128701/1866240 + (31*S2)/1728 + (5*T1ep)/2592 + (83*z2)/10368 + 
     z3/17280)/ep^2 + (1689731/67184640 + (5*D5)/432 + D6/324 - 
     (7*D6ep)/1296 - PR10ep0/162 + (11*PR14ep0)/2592 + (7*PR15ep0)/1296 - 
     (5*PR4dfin)/648 + PR4fin/648 + PR5ep0/1296 - (5*PR9dep0)/864 + 
     (7*PR9ep0)/2592 + (2077*S2)/20736 + (373*T1ep)/23328 + T1ep2/324 - 
     (119159*z2)/746496 + (7*S2*z2)/128 - (1951*z3)/29160 + (S2*z3)/12 - 
     (7*z2*z3)/1296 - (14111*z4)/276480 + (5*z5)/72)/ep, 
 II[2, 1, 1, 1, 2, 1, 4, 1, 0, 0, 1, 1, 0, 0, 0] -> 
  -1/(34560*ep^5) - 23/(17280*ep^4) + 
   (-10957/1244160 + (25*S2)/1152 - z2/13824)/ep^3 + 
   (-593/38880 - (73*S2)/1152 + (25*T1ep)/15552 + z2/256 + (4571*z3)/311040)/
    ep^2 + (70679017/161243136 - B4/432 + (7*D5)/576 + D6/243 + D6ep/1944 - 
     (29*PR10ep0)/7776 + PR14ep0/324 - PR15ep0/1944 + (5*PR4dep1)/10368 - 
     (545*PR4dfin)/62208 + PR4ep1/10368 - (41*PR4fin)/34560 + 
     (2*PR5ep0)/729 + PR7ep1/2592 - (5*PR9dep0)/2592 - PR9ep0/3888 - 
     (63875*S2)/82944 + (153*S2^2)/128 + (47*T1ep)/20736 + (43*T1ep2)/10368 + 
     T1ep3/1728 - (1010575*z2)/4478976 + (77*S2*z2)/1152 + (T1ep*z2)/1728 - 
     (37129*z3)/233280 - (S2*z3)/192 + (13*z2*z3)/7776 - (1967*z4)/1658880 + 
     z5/2880)/ep, II[1, 4, 2, 0, 1, 1, 1, 2, 1, 0, 0, 1, 1, 0, 0] -> 
  -1/(51840*ep^5) + 1/(12960*ep^4) + (-5311/1866240 - (5*S2)/576 - z2/20736)/
    ep^3 + (-101947/1866240 + (299*S2)/5184 - (5*T1ep)/7776 - (7*z2)/2592 + 
     (839*z3)/51840)/ep^2 + (106970051/67184640 - (55*D5)/648 - D6/972 - 
     (23*D6ep)/3888 - (11*PR10ep0)/1944 - (7*PR14ep0)/972 + 
     (23*PR15ep0)/3888 + (145*PR4dfin)/7776 + PR4fin/864 - (31*PR5ep0)/3888 - 
     (5*PR9dep0)/1296 + (23*PR9ep0)/7776 - (2429*S2)/768 - (105*S2^2)/64 - 
     (1001*T1ep)/8748 - (31*T1ep2)/972 + (353873*z2)/746496 - 
     (167*S2*z2)/384 - (11309*z3)/38880 - (23*z2*z3)/3888 + (5071*z4)/829440)/
    ep, II[1, 1, 1, 1, 3, 1, 0, 1, 0, 0, 4, 1, 1, 0, 0] -> 
  -1/(17280*ep^5) + 37/(20736*ep^4) + (1049/124416 - (55*S2)/1728 - z2/6912)/
    ep^3 + (-303827/3732480 + (1453*S2)/10368 - (55*T1ep)/23328 - 
     (85*z2)/13824 + (2171*z3)/466560)/ep^2 + 
   (2711671961/1813985280 - (427*D5)/3888 - (17*D6)/11664 + (43*D6ep)/5832 + 
     (79*PR10ep0)/11664 - (719*PR14ep0)/46656 - (43*PR15ep0)/5832 + 
     (155*PR4dfin)/69984 - (77*PR4fin)/69984 - (277*PR5ep0)/23328 + 
     (65*PR9dep0)/15552 - (43*PR9ep0)/11664 - (150881*S2)/62208 - 
     (75*S2^2)/128 - (2383*T1ep)/17496 - (871*T1ep2)/23328 + 
     (14319709*z2)/20155392 - (599*S2*z2)/1152 - (1856969*z3)/25194240 + 
     (43*z2*z3)/5832 + (831269*z4)/7464960)/ep, 
 II[2, 1, 1, 4, 3, 1, 0, 1, 0, 0, 1, 0, 1, 0, 0] -> 
  1/(103680*ep^5) + 17/(38880*ep^4) + 
   (7489/3732480 + (25*S2)/10368 + z2/41472)/ep^3 + 
   (1693/1866240 + (209*S2)/10368 + (25*T1ep)/139968 + (59*z2)/31104 + 
     (29*z3)/11520)/ep^2 + (36415939403/87071293440 + B4/2916 - 
     (1565*D5)/46656 + (5*PR10ep0)/23328 - (91*PR14ep0)/23328 + 
     (5*PR4dep1)/124416 + (56605*PR4dfin)/6718464 + PR4ep1/124416 + 
     (49669*PR4fin)/33592320 - (29*PR5ep0)/8748 + PR7ep1/31104 - 
     (2013191*S2)/2985984 - (111*S2^2)/128 - (96637*T1ep)/2239488 - 
     (12271*T1ep2)/1119744 + T1ep3/20736 + (36523213*z2)/241864704 - 
     (4057*S2*z2)/27648 + (T1ep*z2)/20736 - (6723739*z3)/151165440 - 
     (S2*z3)/2304 + (z2*z3)/10368 - (203851*z4)/22394880 + z5/34560)/ep, 
 II[1, 1, 1, 1, 4, 0, 0, 1, 0, 0, 4, 1, 1, 0, 0] -> 
  1/(51840*ep^5) - 113/(103680*ep^4) + 
   (-58985/3359232 + (2135*S2)/46656 + z2/20736)/ep^3 + 
   (1126427/33592320 + (16877*S2)/279936 + (2135*T1ep)/629856 + 
     (14029*z2)/1119744 - (66919*z3)/12597120)/ep^2 + 
   (-717721487/201553920 + (277*D5)/1296 + (557*PR14ep0)/23328 + 
     (1379*PR5ep0)/69984 + (3726821*S2)/559872 + (1099685*T1ep)/3779136 + 
     (11813*T1ep2)/157464 - (6063445*z2)/6718464 + (32213*S2*z2)/31104 + 
     (36510521*z3)/75582720 - (5906527*z4)/67184640)/ep, 
 II[1, 1, 2, 1, 2, 0, 1, 1, 4, 0, 0, 1, 1, 0, 0] -> 
  -1/(51840*ep^5) - 437/(311040*ep^4) + 
   (-19981/1866240 + (5*S2)/192 - z2/20736)/ep^3 + 
   (-62737/2239488 - (281*S2)/10368 + (5*T1ep)/2592 + (643*z2)/124416 + 
     (3187*z3)/155520)/ep^2 + (3436711489/3224862720 - B4/1296 - 
     (47*D5)/2592 - (5*PR10ep0)/1296 + (5*PR4dep1)/13824 - 
     (1465*PR4dfin)/248832 + PR4ep1/13824 - (2977*PR4fin)/1244160 + 
     PR7ep1/3456 - (2061853*S2)/995328 + (63*S2^2)/64 - 
     (77477*T1ep)/2239488 - (7*T1ep2)/1536 + T1ep3/2304 + 
     (192701*z2)/8957952 - (149*S2*z2)/3072 + (T1ep*z2)/2304 - 
     (22969*z3)/373248 - (67*S2*z3)/768 + (z2*z3)/1152 + (747*z4)/20480 + 
     z5/3840)/ep, II[2, 1, 1, 1, 3, 4, 0, 1, 0, 0, 1, 0, 1, 0, 0] -> 
  1/(155520*ep^5) + 883/(933120*ep^4) + 
   (36473/5598720 - (35*S2)/1728 + z2/62208)/ep^3 + 
   (-498517/33592320 + (10595*S2)/31104 - (35*T1ep)/23328 - 
     (1637*z2)/373248 - (38833*z3)/699840)/ep^2 + 
   (-15818609627/25798901760 + (1379*B4)/93312 + (13*D5)/11664 - 
     (5*PR10ep0)/1458 - (4495*PR4dep1)/995328 + (14345*PR4dfin)/5971968 - 
     (899*PR4ep1)/995328 + (40241*PR4fin)/29859840 - (899*PR7ep1)/248832 + 
     (14624845*S2)/23887872 - S2^2/64 - (1734827*T1ep)/53747712 - 
     (23603*T1ep2)/995328 - (899*T1ep3)/165888 + (20161805*z2)/71663616 - 
     (73049*S2*z2)/221184 - (899*T1ep*z2)/165888 + (19323257*z3)/134369280 + 
     (899*S2*z3)/18432 - (899*z2*z3)/82944 - (3086461*z4)/39813120 - 
     (899*z5)/276480)/ep, II[2, 1, 2, 1, 2, 1, 1, 0, 0, 0, 4, 1, 0, 0, 0] -> 
  1/(311040*ep^5) - 151/(311040*ep^4) + 
   (-30311/11197440 + (5*S2)/384 + z2/124416)/ep^3 + 
   (95299/11197440 - (229*S2)/15552 + (5*T1ep)/5184 + (389*z2)/124416 + 
     (787*z3)/186624)/ep^2 + (3746569349/4837294080 - (7*B4)/3888 - 
     (163*D5)/15552 - (5*PR10ep0)/2592 + (5*PR4dep1)/20736 - 
     (1565*PR4dfin)/373248 + PR4ep1/20736 - (2837*PR4fin)/1866240 + 
     PR7ep1/5184 - (469723*S2)/497664 + (39*S2^2)/128 - 
     (57205*T1ep)/3359232 - (43*T1ep2)/20736 + T1ep3/3456 + 
     (76429*z2)/3359232 - (11*S2*z2)/512 + (T1ep*z2)/3456 - 
     (34781*z3)/279936 - (S2*z3)/384 + (z2*z3)/1728 + (11309*z4)/331776 + 
     z5/5760)/ep}

